Infinitely many commensurability classes of hyperbolic 7-manifolds that fiber over the circle

We construct infinitely many pairwise incommensurable orientable finite-volume hyperbolic \(7\)-manifolds that fiber smoothly over the circle. Each manifold is tessellated by 256 copies of a right-angled polytope formed by gluing $P^7$ to a chain of $m$ copies of a hyperplane section $Q$ of $P^8$. The fibrations are obtained via Farrell's fibering theorem from Bestvina-Brady Morse functions with simply connected links, proving the vanishing of Novikov homology block by block using exact calculations over the integral group ring, Poincar\'e-Lefschetz duality, and homological perturbation.

==> anc/README.txt <==
Ancillary files for

    Infinitely many commensurability classes of hyperbolic 7-manifolds
    that fiber over the circle
    Lizi Guo

These files contain the explicit data of the paper and programs that repeat the finite
computations described in Appendix B.  Numbers of statements, tables and equations refer to
the paper.


DATA

geometry.json      The outward unit normals e_0..e_55 of P^7 (Table 1) and g_0..g_181 of Q
                   (Section 2.1), and the states s_P and s_Q (Section 3.3, Appendix A).
certificate.json   The weights (Tables 2 and 3), the basis e'_j of the core (Table 5), and the
                   leading terms and integers u_i of Propositions 4.8 and 4.11 (Tables 4 and 6).
generators.json    The labels x_j, y_i and the basis elements e_j, f_i of the reduced complexes
                   of the cap and of the core, each with an explicit cycle (Appendix A).
terms_cap.json     All nonzero terms of D^(1) and D^(2) for the cap:   16 +   163 terms.
terms_core.json    All nonzero terms of D^(1) and D^(2) for the core: 1166 + 10947 terms.

Each file begins with a "_comment" entry that describes its format.


PROGRAMS

check_polytopes.py     Lemmas 2.1 and 2.2, the statements on colours in Sections 2 and 3, the
                       states in Lemma 3.4, Appendix B.1, and the counts in Proposition 6.1.
                       It rebuilds the normals of Q from those of P^8.
check_links.py         Proposition 3.5 and Appendix B.2: all links and the subcomplexes named
                       there are simply connected; the local complexes are contracted, the
                       identities (4.2) are checked on all basis elements, and the homology of
                       the links is read off.
rebuild_terms.py       Appendix B.3: computes the generators and all terms of D^(1) and D^(2)
                       for the cap and the core from geometry.json, and compares them with
                       generators.json, terms_cap.json and terms_core.json.
check_certificate.py   Propositions 4.8 and 4.11, the weights in Lemma 3.4, and Lemma 3.7.
                       Group elements are compared through normal forms of words.
check_by_matrices.py   The same statements again, by a program that shares no code with the
                       others.  Group elements are compared through exact products of the
                       reflection matrices over Z[sqrt 2].
model.py               Input module used by check_certificate.py, rebuild_terms.py and
                       check_links.py (not a program to run).


HOW TO RUN

Keep all files in one directory and run, in any order,

    python3 check_polytopes.py
    python3 check_links.py
    python3 rebuild_terms.py
    python3 check_certificate.py
    python3 check_by_matrices.py

Each program prints a short report and ends with a line "...: ALL CHECKS PASSED".  If a check
fails, the program stops with an error message and a nonzero exit status.

Requirements: Python 3.10 or later.  check_links.py needs numpy and scipy, and
check_by_matrices.py needs numpy; the other programs use only the standard library.  Do not
run rebuild_terms.py or check_links.py with "python3 -O", since they rely on assert statements.

Approximate running times on one core of a laptop: check_links.py 10 minutes (1 minute with
the option --quick, which treats only a sample of the labels of Q in its second part),
rebuild_terms.py 20 seconds, the others a few seconds.

All arithmetic is exact.  check_links.py uses floating-point arithmetic only to propose the
inverse of an integer matrix, which is then verified by an exact integer multiplication.


CONVENTIONS

Facets are numbered from 0 as in the paper: F_0..F_55 for P^7 and E_0..E_181 for Q.
Generators are numbered from 0 in these files, and from 1 in the paper (Tables 4-6), so that
generator j here is x_{j+1}, y_{j+1}, e_{j+1} or f_{j+1} there.
A label v in V = F_2^8 is written as the word v_1 v_2 ... v_8, as in the paper.
An element p + q sqrt(2) of Z[sqrt 2] is stored as the pair [p, q].
Words and paths are lists of facets, read from the starting label.


ORIGIN OF THE DATA

The states, the weights, the basis e'_j and the leading terms were found by computer search
(see the footnotes in Section 3.3 and the end of Appendix B.3).  The search programs are not
included: the proofs use only the properties of these data that the programs above verify.

The lists in generators.json, terms_cap.json and terms_core.json were first produced by a
separate program, which is not included.  rebuild_terms.py is a second implementation that
recomputes them from geometry.json alone.


==> anc/certificate.json <==
{
 "_comment": "Leading-term data of Propositions 4.8 (cap) and 4.11 (core); these are the data of Tables 2-6 of the paper, with all indices starting from 0 (the paper numbers generators from 1; facets are numbered from 0 in both). cap_weights[j] is the weight of the facet F_j of P^7 (null for the port F_8). core_weights[i-1] is the weight of the fixed facet E_i of Q, i=1..126. cap_pivots: for each source j the target beta(j), the word w_j and the coefficient of gamma_{w_j} in D^(1)-D^(2). core_pivots[j] = [beta(j), w_j, coefficient of gamma_{w_j} in D'^{<=2}]. cap_potentials and core_potentials are the integers u_i, indexed by the target i. source_additions: a row [j, k, c, p] means that e'_j contains the term c*gamma_p*e_k, where p is a path from x_j to x_k (a list of facets, read from x_j).",
 "cap_weights": [27,27,27,27,18,22,27,27,null,19,27,27,17,27,27,27,27,27,27,24,17,27,27,27,18,17,27,27,24,25,27,17,23,20,27,27,25,23,17,27,27,19,17,27,27,27,16,27,25,24,27,17,17,17,27,27],
 "cap_potentials": [0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0],
 "cap_pivots": [
  {"source": 0, "target": 13, "word": [20], "coefficient": -1},
  {"source": 1, "target": 14, "word": [31], "coefficient": -1},
  {"source": 2, "target": 12, "word": [19], "coefficient": 1},
  {"source": 3, "target": 9, "word": [20], "coefficient": -1},
  {"source": 4, "target": 16, "word": [37, 46], "coefficient": -1},
  {"source": 5, "target": 8, "word": [46, 48], "coefficient": 1},
  {"source": 6, "target": 21, "word": [24], "coefficient": 1},
  {"source": 7, "target": 3, "word": [20], "coefficient": 1},
  {"source": 8, "target": 4, "word": [46, 48], "coefficient": -1},
  {"source": 9, "target": 19, "word": [38, 41], "coefficient": 1},
  {"source": 10, "target": 20, "word": [31], "coefficient": 1},
  {"source": 11, "target": 2, "word": [20], "coefficient": -1},
  {"source": 12, "target": 0, "word": [19], "coefficient": -1},
  {"source": 13, "target": 23, "word": [24], "coefficient": -1},
  {"source": 14, "target": 1, "word": [31], "coefficient": 1},
  {"source": 15, "target": 18, "word": [41, 51], "coefficient": -1},
  {"source": 16, "target": 5, "word": [37, 46], "coefficient": 1},
  {"source": 17, "target": 22, "word": [19], "coefficient": -1},
  {"source": 18, "target": 7, "word": [38, 41], "coefficient": 1},
  {"source": 19, "target": 17, "word": [41, 51], "coefficient": 1},
  {"source": 20, "target": 15, "word": [19], "coefficient": -1},
  {"source": 21, "target": 10, "word": [24], "coefficient": -1},
  {"source": 22, "target": 6, "word": [31], "coefficient": 1},
  {"source": 23, "target": 11, "word": [24], "coefficient": 1}
 ],
 "core_weights": [27,27,19,27,17,25,19,27,24,27,23,20,18,27,27,18,17,22,27,24,24,25,17,17,25,23,17,17,23,19,27,20,19,27,21,17,17,20,18,22,19,17,27,17,27,24,17,17,24,17,27,22,22,27,27,27,19,24,23,20,24,19,27,20,19,22,27,26,20,24,27,19,27,25,27,27,22,26,24,19,24,22,17,27,27,25,21,22,20,27,27,17,27,22,17,27,18,22,27,20,27,27,20,24,27,21,27,27,19,17,23,27,27,21,23,21,27,21,27,20,27,27,27,26,27,27],
 "core_potentials": [-13,-12,-4,-6,-7,-12,-15,-10,-14,-8,-12,-22,-12,0,-16,-17,-18,-8,-15,-8,-16,-18,-4,-11,-10,-14,-14,-4,-15,-7,-13,-11,-8,-19,-15,-2,-14,-13,-7,-15,-6,-10,-10,-8,-6,-4,-14,-10,-12,-1,-12,-13,-13,-12,-12,-19,-3,-1,-19,-7,-15,-5,-12,-13,-21,-14,-10,-10,-11,-11,-10,-24,-18,-6,-8,-13,-9,-10,-10,-18,-11,-6,-4,-8,-12,-8,-13,-12,-11,-16,-17,-15,-12,-6,-9,-7,-15,-8,-14,-9,-17,-20,-19,-18,-10,-9,-6,-14,-2,0,-5,-15,-6,-18,-18,-5,-20,-14,-5,-20,-19,-17,0,-3,-5,-11,-10,-9,-7,-8,-15,-16,-5,-19,-14,-9,0,-18,-15,-6,-19,-7,-21,-18,-20,-19,-16,-3,-14,-19,-6,-22,-20,-11,-16,-2,-14,-21,-12,-11,-14,-7,-5,-1,-4,-11,-17,-10,-14,0,-8,-14,-10,-7,-11,-17,-2,-6,-8,-9,-8,-8,-6,-7,-20,0,-15,-12,-11,-12,-20,-8,-9,-11,-5,-17,-7,-14,-16,-12,-18,-15,-4,-4,-15,-9,-18,-14,-11,-25,-6,-18,-1,0],
 "core_pivots": [
  [39,[48],1],
  [148,[9],-1],
  [99,[97],-1],
  [65,[47],-1],
  [87,[44],-1],
  [184,[69],1],
  [175,[65],1],
  [134,[64],1],
  [100,[97],-1],
  [158,[39],-1],
  [111,[17],-1],
  [167,[62],-1],
  [191,[69],1],
  [125,[23],1],
  [40,[72],-1],
  [174,[114],-1],
  [203,[68],-1],
  [55,[48],-1],
  [35,[35],-1],
  [207,[120],-1],
  [105,[17],1],
  [180,[109],-1],
  [84,[80],-1],
  [110,[44],-1],
  [44,[32],1],
  [182,[114],-1],
  [140,[77],1],
  [95,[110],-1],
  [150,[116],-1],
  [57,[72],-1],
  [34,[100],-1],
  [81,[17],-1],
  [172,[52],1],
  [165,[7],1],
  [29,[27],-1],
  [18,[92],-1],
  [45,[3],1],
  [185,[53],-1],
  [86,[24],1],
  [149,[115],-1],
  [0,[79],-1],
  [72,[17],1],
  [145,[23],-1],
  [21,[100],1],
  [85,[98],1],
  [118,[66],1],
  [37,[124],-1],
  [64,[17],-1],
  [151,[23],1],
  [135,[116],1],
  [94,[82],1],
  [19,[72],1],
  [20,[48],-1],
  [192,[59],1],
  [161,[104],-1],
  [30,[55],1],
  [75,[97],1],
  [190,[7],-1],
  [155,[21],-1],
  [120,[77],1],
  [92,[72],-1],
  [131,[58],1],
  [210,[39],-1],
  [107,[35],-1],
  [124,[109],-1],
  [49,[110],-1],
  [102,[72],-1],
  [197,[66],1],
  [146,[7],-1],
  [101,[5],1],
  [60,[60],-1],
  [212,[9],1],
  [43,[110],1],
  [79,[3],-1],
  [50,[33],1],
  [126,[40],-1],
  [156,[7],-1],
  [160,[59],1],
  [194,[104],1],
  [54,[83],-1],
  [24,[80],-1],
  [91,[100],1],
  [98,[92],1],
  [32,[110],-1],
  [22,[47],1],
  [193,[28],1],
  [38,[103],1],
  [4,[83],1],
  [82,[27],1],
  [27,[22],1],
  [202,[21],1],
  [187,[77],1],
  [117,[49],1],
  [26,[17],-1],
  [113,[38],1],
  [198,[23],-1],
  [138,[13],1],
  [199,[16],-1],
  [1,[30],-1],
  [162,[11],-1],
  [6,[30],1],
  [66,[55],-1],
  [78,[92],-1],
  [31,[36],1],
  [186,[57],1],
  [14,[44],-1],
  [80,[37],1],
  [176,[21,92],1],
  [62,[92],1],
  [133,[41],-1],
  [201,[77,80,83],1],
  [122,[28,110],-1],
  [13,[110],-1],
  [147,[58],1],
  [93,[89],1],
  [157,[13],1],
  [67,[81],1],
  [170,[70],-1],
  [58,[39],1],
  [196,[44],1],
  [59,[50],1],
  [5,[106],-1],
  [143,[5],-1],
  [144,[5],1],
  [41,[12,27],1],
  [10,[104],-1],
  [208,[110],-1],
  [74,[87],-1],
  [159,[48],-1],
  [132,[83,49,110],1],
  [213,[25],1],
  [61,[69],-1],
  [127,[78],-1],
  [109,[86],-1],
  [70,[69],1],
  [48,[11],-1],
  [209,[30],1],
  [89,[109],1],
  [121,[22,50,52],1],
  [96,[114],-1],
  [168,[33],1],
  [189,[110],1],
  [173,[44],-1],
  [171,[83],1],
  [112,[40],1],
  [104,[114],1],
  [3,[66],1],
  [114,[69],-1],
  [2,[118],-1],
  [47,[104],-1],
  [28,[11],-1],
  [178,[83],-1],
  [73,[120],1],
  [77,[41],-1],
  [169,[95,47],-1],
  [130,[72],1],
  [115,[114],1],
  [123,[46],1],
  [103,[69],1],
  [9,[88],1],
  [8,[50],-1],
  [52,[23],1],
  [188,[49],-1],
  [25,[23,25,27],-1],
  [106,[118],-1],
  [33,[120],1],
  [11,[65],1],
  [137,[94],-1],
  [153,[80,32],-1],
  [139,[94],1],
  [116,[57],1],
  [12,[18],1],
  [7,[62],-1],
  [142,[83],1],
  [15,[13],1],
  [76,[20],1],
  [108,[35,106],1],
  [211,[48],-1],
  [154,[33],1],
  [206,[100],1],
  [152,[44],-1],
  [23,[13],1],
  [204,[32],-1],
  [200,[35],1],
  [36,[74],1],
  [205,[32],-1],
  [42,[42],-1],
  [88,[50],1],
  [164,[78],-1],
  [56,[120],1],
  [141,[17],-1],
  [51,[52],-1],
  [166,[20,23,60],-1],
  [195,[27],1],
  [53,[68],-1],
  [119,[83],-1],
  [128,[29],-1],
  [69,[61],1],
  [68,[61],1],
  [97,[111],-1],
  [83,[50],-1],
  [183,[92],1],
  [16,[59],1],
  [90,[106],-1],
  [181,[95],1],
  [46,[18],-1],
  [177,[27],1],
  [17,[7],1],
  [129,[44],-1],
  [136,[97],1],
  [63,[88],-1],
  [179,[79],-1],
  [163,[100],1],
  [71,[118],-1]
 ],
 "source_additions": [
  [5,3,1,[]],
  [5,4,1,[]],
  [24,23,-1,[]],
  [25,24,-1,[]],
  [30,29,-1,[]],
  [57,56,1,[]],
  [86,84,1,[]],
  [91,89,1,[]],
  [94,92,-1,[]],
  [107,209,1,[23]],
  [110,80,1,[80,83]],
  [124,122,1,[]],
  [124,123,1,[]],
  [129,126,-1,[83,110]],
  [138,89,-1,[22,50]],
  [145,143,-1,[]],
  [148,24,-1,[44,114]],
  [148,25,1,[44,114]],
  [149,65,1,[104,110]],
  [151,21,1,[83,109]],
  [152,21,1,[83,109]],
  [152,151,1,[]],
  [156,65,-1,[110,111]],
  [162,130,-1,[46,83]],
  [162,163,1,[46,27,83,25]],
  [163,129,-1,[25,27]],
  [163,130,-1,[25,27]],
  [165,8,-1,[66,97]],
  [167,32,1,[52,67]],
  [169,143,-1,[66,109]],
  [169,145,1,[66,109]],
  [169,146,1,[66,114]],
  [173,163,1,[92,27]],
  [173,172,-1,[]],
  [180,177,-1,[]],
  [192,175,1,[20,23]],
  [193,22,-1,[95,77,79,83]],
  [193,80,1,[95,77]],
  [193,110,1,[95,77,80,83]],
  [194,192,-1,[]]
 ]
}


==> anc/check_by_matrices.py <==
#!/usr/bin/env python3
"""Second, independent check of the leading-term certificates (Propositions 4.8 and 4.11)
and of Lemmas 3.4 and 3.7.

Usage:  python3 check_by_matrices.py [certificate.json]        (Python 3 and numpy; a few seconds)

This program shares no code with check_certificate.py and model.py.  The differences are:
  * two elements of the Coxeter group of Q are compared through the exact product of the reflection
    matrices r_i = 1 - 2 g_i g_i^T J (entries in Z[sqrt2]), not through normal forms of words;
  * the colours, the descending sets, the commutation relations and the ideal vertices are computed
    here directly from the normals of geometry.json.
All arithmetic is exact (integers); an element p+q*sqrt2 is stored as the pair (p, q).
"""
import json, sys, math, os
from collections import Counter, defaultdict
import numpy as np
HERE=os.path.dirname(os.path.abspath(__file__))
load=lambda name: json.load(open(os.path.join(HERE,name)))
cert=json.load(open(sys.argv[1])) if len(sys.argv)>1 else load("certificate.json")
GEO=load("geometry.json"); GEN=load("generators.json")
unword=lambda w: sum(int(c)<<k for k,c in enumerate(w))
def need(ok,msg):
    if not ok: raise SystemExit("FAILED: "+msg)
# ------------------------------------------------------------------ Q
NQ=GEO["Q_normals"]
gA=np.array([[v[k][0] for k in range(8)] for v in NQ],dtype=np.int64); gB=np.array([[v[k][1] for k in range(8)] for v in NQ],dtype=np.int64)   # unit normals g = gA + gB*sqrt2
J=np.diag([1]*7+[-1]).astype(np.int64)
def refl(i):
    a=gA[i].reshape(8,1); b=gB[i].reshape(8,1); d=np.diag(J)
    need((int((gA[i]**2*d).sum()+2*(gB[i]**2*d).sum()),int(2*(gA[i]*gB[i]*d).sum()))==(1,0),"unit normal")
    return (np.eye(8,dtype=np.int64)-2*(a@a.T+2*b@b.T)@J, -2*(a@b.T+b@a.T)@J)
RF=[refl(i) for i in range(182)]
mul=lambda X,Y:(X[0]@Y[0]+2*X[1]@Y[1], X[0]@Y[1]+X[1]@Y[0])
_c={}
def elt(word):
    word=tuple(word)
    if word not in _c:
        M=(np.eye(8,dtype=np.int64),np.zeros((8,8),dtype=np.int64))
        for f in word: M=mul(M,RF[f])
        _c[word]=M[0].tobytes()+M[1].tobytes()
    return _c[word]
colQ=[sum((int(gA[i][k])%2)<<k for k in range(8)) for i in range(182)]
sQ=[int(c) for c in GEO["Q_state"]]
down=lambda x,F:(sQ[F]+bin(x&colQ[F]).count("1"))%2==1
T=[dict(source=j,target=i,word=w,coefficient=c) for j,i,w,c in load("terms_core.json")["terms"]]
xs=[unword(g["label"]) for g in GEN["core"]["sources"]]; ys=[unword(g["label"]) for g in GEN["core"]["targets"]]; N=len(xs); need(N==214==len(ys),"rank")
a=[None]+cert["core_weights"]; need(len(a)==127 and all(isinstance(x,int) and x>0 for x in a[1:]),"weights")
def walk(x,word,descending=False):
    tot=0
    for f in word:
        need(1<=f<=126,"port in a core word"); d=down(x,f); need(d or not descending,"input word ascends")
        tot+=a[f] if d else -a[f]; x^=colQ[f]
    return tot,x
cols=[[] for _ in range(N)]
for t in T:
    c,e=walk(xs[t["source"]],t["word"],True); need(e==ys[t["target"]] and len(t["word"]) in (1,2),"input term")
    cols[t["source"]].append((t["target"],tuple(t["word"]),t["coefficient"],c))
u=cert["core_potentials"]; piv=cert["core_pivots"]
need(sorted(p[0] for p in piv)==list(range(N)),"beta is not a bijection")
pref=[[(j,1,(),0)] for j in range(N)]
for j,k,c,p in cert["source_additions"]:
    sh,e=walk(xs[j],p); need(e==xs[k] and abs(c)==1 and k!=j,"basis term"); pref[j].append((k,c,tuple(p),sh))
depth={}
def chain(j,stack=()):
    need(j not in stack,"cycle in the change of basis")
    if j not in depth: depth[j]=max([0]+[1+chain(k,stack+(j,)) for k,_,_,_ in pref[j][1:]])
    return depth[j]
longest=max(chain(j) for j in range(N))
gaps=[]; B=None; lens=Counter()
for j,(i0,pw,*_) in enumerate(piv):
    pc,e=walk(xs[j],pw); need(e==ys[i0],"pivot endpoints"); lens[len(pw)]+=1
    col={}
    for k,c,p,sh in pref[j]:
        b=pc-sh-u[i0]+max(u); B=b if B is None else max(B,b)
        for i,w,coef,cw in cols[k]:
            key=(i,elt(p+w)); cur=col.get(key)
            if cur is None: col[key]=[c*coef,sh+cw]
            else:
                need(cur[1]==sh+cw,"same element, different descent"); cur[0]+=c*coef
    pk=(i0,elt(pw)); need(pk in col and abs(col[pk][0])==1 and col[pk][1]==pc,"pivot %d"%j)
    for key,(coef,cost) in col.items():
        if key!=pk and coef: gaps.append(cost-pc+u[i0]-u[key[0]])
amin=min(a[1:])
need(min(gaps)>=1 and B<3*amin,"core inequalities")
print("core: %d changed basis elements, %d terms, longest chain %d; pivots by length %s;"%(sum(len(p)>1 for p in pref),len(cert["source_additions"]),longest,dict(sorted(lens.items()))))
print("      %d other terms, smallest gap %d; bound %d < 3*%d; weights %d..%d"%(len(gaps),min(gaps),B,amin,amin,max(a[1:])))
# ------------------------------------------------------------------ P^7  (normals of Table 1)
eP=GEO["P7_normals"]
need(len(eP)==56 and all(len(v)==8 for v in eP),"table 1")
ipz=lambda p,q: sum(x*y for x,y in zip(p[:-1],q[:-1]))-p[-1]*q[-1]
need(all(ipz(v,v)==1 for v in eP),"table 1 norms")
canP=lambda w:(w[1],w[0]) if len(w)==2 and ipz(eP[w[0]],eP[w[1]])==0 and w[0]>w[1] else tuple(w)
C=defaultdict(int)
for j_,i_,w_,c_ in load("terms_cap.json")["terms"]:
    t=dict(source=j_,target=i_,word=w_,coefficient=c_)
    need(8 not in t["word"],"port in a cap word"); C[(t["target"],t["source"],canP(tuple(t["word"])))]+=t["coefficient"]
C={k:v for k,v in C.items() if v}
aP=cert["cap_weights"]; uP=cert["cap_potentials"]; need(aP[8] is None,"port weight")
pv={p["source"]:(p["target"],canP(tuple(p["word"]))) for p in cert["cap_pivots"]}
need(sorted(pv)==list(range(24))==sorted(v[0] for v in pv.values()),"cap bijection")
cost=lambda w:sum(aP[f] for f in w)
for j,(b,w) in pv.items(): need(abs(C.get((b,j,w),0))==1,"cap pivot")
g2=[cost(w)-cost(pv[j][1])-(uP[i]-uP[pv[j][0]]) for (i,j,w) in C if (i,w)!=pv[j]]
BP=max(cost(w)+max(uP)-uP[b] for b,w in pv.values()); aminP=min(x for x in aP if x is not None)
need(min(g2)>=1 and BP<3*aminP,"cap inequalities")
print("cap : %d other terms, smallest gap %d; bound %d < 3*%d; weights %d..%d"%(len(g2),min(g2),BP,aminP,aminP,max(x for x in aP if x is not None)))
# ------------------------------------------------------------------ Lemma 3.4 and Lemma 3.7
share={}
for j in range(56):
    if j!=8 and ipz(eP[j],eP[8])==0:
        m=[i for i in range(182) if [list(map(int,x)) for x in zip(gA[i],gB[i])]==[[x,0] for x in eP[j]]]; need(len(m)==1,"shared facet"); share[j]=m[0]
sP=[int(c) for c in GEO["P7_state"]]
need(len(share)==27 and all(aP[j]==a[i] and sP[j]==sQ[i] for j,i in share.items()),"Lemma 3.4")
def ipQ(i,j):
    d=np.diag(J); return (int((gA[i]*gA[j]*d).sum()+2*(gB[i]*gB[j]*d).sum()), int((gA[i]*gB[j]*d).sum()+(gB[i]*gA[j]*d).sum()))
def sgn(p,q):      # sign of p+q*sqrt2
    if p>=0 and q>=0: return int(p>0 or q>0)
    if p<=0 and q<=0: return -1
    return (1 if p>0 else -1) if p*p>2*q*q else (1 if q>0 else -1)
VQ=defaultdict(list)
for i in range(182):
    for j in range(i+1,182):
        if ipQ(i,j)==(-1,0):
            xa=gA[i]+gA[j]; xb=gB[i]+gB[j]; d=np.diag(J)
            s=[sgn(int((xa*gA[k]*d).sum()+2*(xb*gB[k]*d).sum()),int((xa*gB[k]*d).sum()+(xb*gA[k]*d).sum())) for k in range(182)]
            if all(x<=0 for x in s): VQ[tuple(k for k in range(182) if s[k]==0)].append((i,j))
need(len(VQ)==756,"ideal vertices of Q")
for prs in VQ.values():
    fp=[p for p in prs if 1<=p[0]<=126 and 1<=p[1]<=126]; need(len(fp)==5,"fixed pairs")
    need(len({colQ[i]^colQ[j] for i,j in fp})==1 and colQ[fp[0][0]]!=colQ[fp[0][1]],"one nonzero delta at each ideal vertex of Q")
    for cls in (0,1): need(any((sQ[i]+sQ[j]+cls)%2==1 or a[i]!=a[j] for i,j in fp),"Lemma 3.7(1)")
colP=[sum((x%2)<<k for k,x in enumerate(v)) for v in eP]
VP=defaultdict(list)
for i in range(56):
    for j in range(i+1,56):
        if ipz(eP[i],eP[j])==-1:
            x=[p+q for p,q in zip(eP[i],eP[j])]; s=[ipz(x,eP[k]) for k in range(56)]
            if all(v<=0 for v in s): VP[tuple(k for k in range(56) if s[k]==0)].append((i,j))
need(len(VP)==126,"ideal vertices of P7")
for prs in VP.values():
    use=[p for p in prs if 8 not in p]
    need(len({colP[i]^colP[j] for i,j in use})==1 and colP[use[0][0]]!=colP[use[0][1]],"one nonzero delta at each ideal vertex of P^7")
    for cls in (0,1): need(any((sP[i]+sP[j]+cls)%2==1 or aP[i]!=aP[j] for i,j in use),"Lemma 3.7(2)")
h={0:0}; st=[0]; g=0
while st:
    v=st.pop()
    for j in range(56):
        if j==8: continue
        dn=(sP[j]+bin(v&colP[j]).count("1"))%2==1; w=v^colP[j]; val=h[v]+(-aP[j] if dn else aP[j])
        if w not in h: h[w]=val; st.append(w)
        else: g=math.gcd(g,abs(val-h[w]))
need(len(h)==256 and g==1,"Lemma 3.7(3)")
need(sP[8]==0 and sQ[0]==1 and sQ[181]==0,"port states")
print("Lemma 3.4 (27 shared facets), Lemma 3.7 (756 and 126 ideal vertices, two classes each; gcd of the periods of the cap = 1): OK")
print("check_by_matrices: ALL CHECKS PASSED")


==> anc/check_certificate.py <==
"""First check of the leading-term certificates (Propositions 4.8 and 4.11) and of Lemmas 3.4 and 3.7.

Usage:  python3 check_certificate.py [certificate.json]      (Python 3.10+, no third-party packages)

The terms of D^(1) and D^(2) are read from terms_cap.json and terms_core.json.  Elements of the
right-angled Coxeter group are compared through a normal form of words (cancel equal letters separated
by commuting letters, then take the lexicographically least commutation-equivalent word).
"""
import argparse
import json
import sys
from collections import Counter, defaultdict, deque
from functools import lru_cache
from math import gcd
from pathlib import Path
sys.path.insert(0, str(Path(__file__).resolve().parent))
from model import P7, Q, SHARED, generators, terms as load_terms


def require(ok, message):
    if not ok:
        raise ValueError(message)


def normalizer(adjacency):
    @lru_cache(maxsize=None)
    def normal(word):
        reduced = []
        for f in word:
            for last in range(len(reduced) - 1, -1, -1):
                g = reduced[last]
                if f == g:
                    del reduced[last]
                    break
                if not (adjacency[f] >> g) & 1:
                    reduced.append(f)
                    break
            else:
                reduced.append(f)
        # Lexicographically least linear extension of the noncommutation order.
        out = []
        while reduced:
            movable = [(f, j) for j, f in enumerate(reduced)
                       if all((adjacency[f] >> g) & 1 for g in reduced[:j])]
            f, j = min(movable)
            out.append(f)
            reduced.pop(j)
        return tuple(out)
    return normal


def check_cap(data, terms):
    weight = data['cap_weights']
    minimum = min(z for z in weight if z is not None)
    v = data['cap_potentials']
    pivots = data['cap_pivots']
    require(sorted(p['target'] for p in pivots) == list(range(24)), 'cap permutation')
    seen = set()
    gaps = []
    for t in terms:
        j, i, w = t['source'], t['target'], t['word']
        p = pivots[j]
        require(p['source'] == j and len(w) == t['order'] and 8 not in w, 'cap term')
        gap = sum(weight[f] for f in w) - sum(weight[f] for f in p['word']) + v[p['target']] - v[i]
        if (i, w) == (p['target'], p['word']):
            require(t['coefficient'] == p['coefficient'] and abs(t['coefficient']) == 1 and j not in seen, 'cap pivot')
            seen.add(j)
        else:
            gaps.append(gap)
    budget = max(sum(weight[f] for f in p['word']) + max(v) - v[p['target']] for p in pivots)
    require(len(seen) == 24 and min(gaps) > 0 and 3 * minimum > budget, 'cap leading or tail')
    return dict(terms=len(terms), other_terms=len(gaps), gap=min(gaps), budget=budget, triple_min=3*minimum)


def check_core(data):
    normal = normalizer(Q.adjacency)
    color = Q.colors
    base = Q.state
    xs, ys = generators('core')
    sources = [z for z, _ in xs]
    targets = [z for z, _ in ys]
    n = len(sources)
    weights = [0] + data['core_weights']
    scale = 1
    v = data['core_potentials']
    pivots = data['core_pivots']
    require(n == len(targets) == len(v) == len(pivots) == 214, 'core dimensions')
    require(sorted(p[0] for p in pivots) == list(range(n)), 'core permutation')

    def signed_cost(state, word, descending=False):
        total = 0
        for f in word:
            require(1 <= f <= 126, 'unexpected port in core')
            down = (base >> f & 1) ^ ((state & color[f]).bit_count() & 1)
            require(down or not descending, 'an input path ascends')
            total += weights[f] if down else -weights[f]
            state ^= color[f]
        return total, state

    prefixes = [[(j, 1, (), 0)] for j in range(n)]
    for j, k, coefficient, word in data['source_additions']:
        shift, end = signed_cost(sources[j], word)
        require(end == sources[k] and abs(coefficient) == 1, 'source basis term')
        prefixes[j].append((k, coefficient, tuple(word), shift))
    # Longest directed path; in particular the off-diagonal operator is nilpotent.
    depth = {}
    def visit(j, stack):
        require(j not in stack, 'cycle in source basis change')
        if j not in depth:
            depth[j] = max([0] + [1 + visit(k, stack | {j}) for k, _, _, _ in prefixes[j][1:]])
        return depth[j]
    longest = max(visit(j, set()) for j in range(n))
    raw = load_terms('terms_core.json')
    terms = [[] for _ in sources]
    for t in raw:
        j, i, w = t['source'], t['target'], tuple(t['word'])
        cost, end = signed_cost(sources[j], w, descending=True)
        require(end == targets[i] and len(w) in (1, 2), 'invalid core input')
        terms[j].append((i, w, t['coefficient']))
    gaps = []
    budget = None
    demands = [None]*n
    for j, (i0, pivot, sign) in enumerate(pivots):
        pivot = normal(tuple(pivot))
        pc, end = signed_cost(sources[j], pivot)
        require(end == targets[i0] and abs(sign) == 1, 'core pivot endpoints')
        col = Counter()
        for k, coefficient, prefix, shift in prefixes[j]:
            base_demand = (pc - shift)*scale - v[i0]
            demands[k] = base_demand if demands[k] is None else max(demands[k], base_demand)
            demand = (base_demand + max(v)) // scale
            budget = demand if budget is None else max(budget, demand)
            for i, w, b in terms[k]:
                col[i, normal(prefix + w)] += coefficient * b
        require(col.pop((i0, pivot), 0) == sign, 'core pivot coefficient')
        for (i, w), b in col.items():
            if b:
                cost, end = signed_cost(sources[j], w)
                require(end == targets[i], 'normalized word endpoints')
                gaps.append((cost - pc)*scale + v[i0] - v[i])

    minimum = min(weights[1:])
    require(min(gaps) > 0, 'core leading terms')
    require(3*minimum > budget, 'core tail')
    return dict(input_terms=len(raw), transformed_terms=n+len(gaps), other_terms=len(gaps),
                changed_columns=sum(len(row)>1 for row in prefixes), additions=sum(len(row)-1 for row in prefixes),
                longest_dependency=longest, gap=min(gaps), budget=budget, triple_min=3*minimum)


def geometric_checks(data):
    pw = data['cap_weights']
    qw = [0]+data['core_weights']
    # Lemma 3.4: the 27 facets of P^7 meeting F_8 and the facets of Q with the same normals.
    require(len(SHARED)==27 and all(pw[f]==qw[g] and (P7.state>>f&1)==(Q.state>>g&1) for f,g in SHARED.items()), 'shared facets')
    require(not P7.state>>8&1 and Q.state&1 and not Q.state>>181&1, 'port states')
    # Lemma 3.7(2): cusps of the cap.
    pcusps = P7.ideal_vertices()
    require(len(pcusps)==126 and all(len(pairs)==6 for pairs in pcusps), 'cap cusp enumeration')
    for pairs in pcusps:
        for label in range(256):
            s = P7.descending(label)
            require(any(8 not in (f,g) and (pw[f]!=pw[g] or (s>>f ^ s>>g)&1) for f,g in pairs), 'cap cusp')
    # Lemma 3.7(1): cusps of Q, fixed tangent pairs only.
    qstates=[Q.descending(z) for z in range(256)]
    qcusps=Q.ideal_vertices()
    require(len(qcusps)==756, 'Q cusp census')
    for pairs in qcusps:
        fixed=[(f,g) for f,g in pairs if 1<=f<=126 and 1<=g<=126]
        require(len(pairs)==6 and len(fixed)==5,'fixed cusp pairs')
        for s in qstates:
            require(any(qw[f]!=qw[g] or (s>>f ^ s>>g)&1 for f,g in fixed), 'core cusp')
    # Lemma 3.7(3): the periods of the cap character have greatest common divisor 1.
    h={0:0}; queue=deque([0]); period=0
    while queue:
        z=queue.popleft()
        for f,c in enumerate(P7.colors):
            if f==8:continue
            y=z^c; candidate=h[z]+(-pw[f] if P7.descending(z)>>f&1 else pw[f])
            if y in h:period=gcd(period,candidate-h[y])
            else:h[y]=candidate;queue.append(y)
    require(len(h)==256 and period==1, 'primitive cap character')
    return dict(shared_facets=len(SHARED), cap_ideal_vertices=len(pcusps), Q_ideal_vertices=len(qcusps),
                labels_per_ideal_vertex=256, cap_period_gcd=period)


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('certificate',nargs='?',type=Path,default=Path(__file__).with_name('certificate.json'))
    args=parser.parse_args()
    data=json.loads(args.certificate.read_text())
    results = {'core':check_core(data), 'cap':check_cap(data,load_terms('terms_cap.json')), 'geometry':geometric_checks(data)}
    print(json.dumps(results,indent=2))
    print('check_certificate: ALL CHECKS PASSED')

if __name__=='__main__':main()


==> anc/check_links.py <==
#!/usr/bin/env python3
"""Links: Proposition 3.5 and Appendix B.2 (fundamental groups, homology, and the identities (4.2)).

Usage:  python3 check_links.py [--quick]      (Python 3.10+, numpy and scipy; about 10 minutes,
                                               about 1 minute with --quick, which samples the labels of Q
                                               in part 2)

Part 1.  For every label v and each of the subcomplexes of L named in Proposition 3.5, the edge-path
group is shown to be trivial: the edges of a spanning tree are trivial, and a triangle with two trivial
edges makes the third trivial.  Each such step eliminates one generator of the presentation, and the
number of steps is  #edges - #vertices + 1.

Part 2.  For every label v the local complex (C(v), d_0) is contracted as in rebuild_terms.py (the class
Reduction gives the cancelled pairs).  From the set of pairs this program builds the maps iota, pi, kappa
as explicit integer matrices, by a route that is independent of rebuild_terms.py: if S and T are the
cancelled k-cells and (k-1)-cells and A is the boundary matrix, then kappa = A_TS^(-1) on T (zero
elsewhere), iota = 1 - kappa d_0 and pi = 1 - d_0 kappa on the surviving cells.  The inverse is
proposed by a floating-point computation and then verified exactly in integers.  The program checks
   d_0 iota = 0,  pi d_0 = 0,  pi iota = 1,  d_0 kappa + kappa d_0 = 1 - iota pi,
   kappa^2 = 0,  kappa iota = 0,  pi kappa = 0
on all basis elements, in exact integer arithmetic against the original boundary matrices, and that
these matrices agree with the maps used in rebuild_terms.py (iota on the generators, pi and kappa on all
3-cells).  The surviving cells give the homology of L_v.
"""
import sys, time
from collections import Counter
from pathlib import Path
import numpy as np
from scipy import sparse

sys.path.insert(0, str(Path(__file__).resolve().parent))
from model import P7, Q, P7_LABELS, load, unword
from rebuild_terms import Reduction, cliques

start = time.monotonic()
QUICK = '--quick' in sys.argv


def need(ok, msg):
    if not ok:
        raise SystemExit('FAILED: ' + msg)


# ---------------------------------------------------------------------------------------- part 1
def eliminations(adj, mask):
    """Number of generators eliminated in showing that the full subcomplex on `mask` is simply connected."""
    verts = [i for i in range(mask.bit_length()) if mask >> i & 1]
    need(verts, 'empty subcomplex')
    nb = {v: [u for u in verts if adj[v] >> u & 1] for v in verts}
    seen = {verts[0]}
    trivial = set()
    stack = [verts[0]]
    while stack:
        v = stack.pop()
        for u in nb[v]:
            if u not in seen:
                seen.add(u)
                trivial.add((min(u, v), max(u, v)))
                stack.append(u)
    need(len(seen) == len(verts), 'subcomplex not connected')
    edges = [(v, u) for v in verts for u in nb[v] if v < u]
    triangles = []
    of_edge = {e: [] for e in edges}
    for v, u in edges:
        for w in nb[u]:
            if w > u and adj[v] >> w & 1:
                t = ((v, u), (u, w), (v, w))
                for e in t:
                    of_edge[e].append(len(triangles))
                triangles.append(t)
    count = [sum(e in trivial for e in t) for t in triangles]
    queue = [k for k, c in enumerate(count) if c == 2]
    steps = 0
    while queue:
        k = queue.pop()
        if count[k] != 2:
            continue
        e = next(e for e in triangles[k] if e not in trivial)
        trivial.add(e)
        steps += 1
        for m in of_edge[e]:
            count[m] += 1
            if count[m] == 2:
                queue.append(m)
    need(len(trivial) == len(edges), 'fundamental group not shown to be trivial')
    need(steps == len(edges) - len(verts) + 1, 'step count')
    return steps


def part1(name, poly, families):
    for label, cut in families:
        total = sum(eliminations(poly.adjacency, cut(poly.descending(v))) for v in range(256))
        print('  %s, %-22s simply connected for all 256 labels; %d generators eliminated' % (name, label + ':', total), flush=True)


print('Part 1: fundamental groups')
n8 = P7.adjacency[8]
part1('P^7', P7, [('L_v', lambda d: d), ('D(v) minus {8}', lambda d: d & ~(1 << 8)), ('D(v) in I_(8)', lambda d: d & n8)])
n0, n181 = Q.adjacency[0], Q.adjacency[181]
part1('Q', Q, [('L_v', lambda d: d), ('D(v) minus {0}', lambda d: d & ~1), ('D(v) minus {0,181}', lambda d: d & ~1 & ~(1 << 181)),
               ('D(v) in I_(0)', lambda d: d & n0), ('D(v) in I_(181)', lambda d: d & n181)])


# ---------------------------------------------------------------------------------------- part 2
def check_vertex(poly, v):
    """Verify the identities (4.2) at the label v.  Returns (#cells, #critical 3-cells, #critical 4-cells)."""
    cells = sorted(cliques(poly.adjacency, poly.descending(v)), key=lambda s: (len(s), s))
    r = Reduction(cells)
    C = [[s for s in cells if len(s) == k] for k in range(9)]            # C[8] is empty
    need(not C[8], 'no 8-cliques')
    idx = [{s: i for i, s in enumerate(c)} for c in C]
    n = [len(c) for c in C]
    S = [[] for _ in range(9)]
    T = [[] for _ in range(9)]                                             # T[k]: (k-1)-cells cancelled in phase k
    for s, t, _ in r.pairs:
        S[len(s)].append(s)
        T[len(s)].append(t)
    crit = [[s for s in C[k] if s not in set(S[k]) and s not in set(T[k + 1])] for k in range(8)]
    need(all(not crit[k] for k in range(8) if k not in (3, 4)) and crit[3] == r.ys and crit[4] == r.xs, 'critical cells')
    # boundary matrices d[k] : C_k -> C_{k-1}
    d = [None] * 9
    for k in range(1, 9):
        rows, cols, vals = [], [], []
        for j, s in enumerate(C[k]):
            for i in range(k):
                rows.append(idx[k - 1][s[:i] + s[i + 1:]])
                cols.append(j)
                vals.append((-1) ** i)
        d[k] = sparse.csr_matrix((vals, (rows, cols)), shape=(n[k - 1], n[k]), dtype=np.int64)
    d[0] = sparse.csr_matrix((0, n[0]), dtype=np.int64)
    for k in range(1, 8):
        need((d[k] @ d[k + 1]).count_nonzero() == 0, 'd_0 d_0 = 0')
    # kappa[k] : C_k -> C_{k+1}
    kappa = [None] * 8
    for k in range(8):
        m = len(S[k + 1])
        if m == 0:
            kappa[k] = sparse.csr_matrix((n[k + 1], n[k]), dtype=np.int64)
            continue
        si = np.array([idx[k + 1][s] for s in S[k + 1]])
        ti = np.array([idx[k][t] for t in T[k + 1]])
        A = d[k + 1][ti][:, si]
        X = np.rint(np.linalg.inv(A.toarray().astype(np.float64))).astype(np.int64)
        need(np.array_equal(A @ X, np.eye(m, dtype=np.int64)), 'exact inverse of the pivot block')
        rr, cc = np.nonzero(X)
        kappa[k] = sparse.csr_matrix((X[rr, cc], (si[rr], ti[cc])), shape=(n[k + 1], n[k]), dtype=np.int64)
    eye = lambda m: sparse.identity(m, dtype=np.int64, format='csr')
    zero = lambda M: M.count_nonzero() == 0
    dk = lambda k: d[k + 1] @ kappa[k] if k < 7 else sparse.csr_matrix((n[7], n[7]), dtype=np.int64)
    kd = lambda k: kappa[k - 1] @ d[k] if k > 0 else sparse.csr_matrix((n[0], n[0]), dtype=np.int64)
    for k in range(8):
        h = np.array([idx[k][s] for s in crit[k]], dtype=np.int64)
        P = (eye(n[k]) - dk(k) - kd(k)).tocsr()                             # must equal iota pi
        iota = (eye(n[k]) - kd(k)).tocsc()[:, h]                           # C_k <- H_k
        pi = (eye(n[k]) - dk(k)).tocsr()[h]                                # H_k <- C_k
        need(zero(P - iota @ pi), 'd kappa + kappa d = 1 - iota pi in degree %d' % k)
        need(zero(d[k] @ iota), 'd iota = 0')
        need(zero(pi @ d[k + 1]) if k < 7 else True, 'pi d = 0')
        need(zero(pi @ iota - eye(len(h))), 'pi iota = 1')
        need(zero(kappa[k] @ iota) if k < 7 else True, 'kappa iota = 0')
        need(zero(pi @ kappa[k - 1]) if k > 0 else True, 'pi kappa = 0')
        need(zero(kappa[k + 1] @ kappa[k]) if k < 6 else True, 'kappa kappa = 0')
        if k in (3, 4):
            # agreement with the maps of rebuild_terms.py
            ic = iota.tocsc()
            for j, s in enumerate(crit[k]):
                col = {C[k][i]: int(x) for i, x in zip(ic.indices[ic.indptr[j]:ic.indptr[j + 1]], ic.data[ic.indptr[j]:ic.indptr[j + 1]])}
                need(col == (r.inc3 if k == 3 else r.inc)[s], 'iota agrees with rebuild_terms.py')
        if k == 3:
            pc = pi.tocsc()
            kc = kappa[3].tocsc()
            for j, t in enumerate(C[3]):
                y, hh = r.maps({t: 1}, True)
                need(y == {crit[3][i]: int(x) for i, x in zip(pc.indices[pc.indptr[j]:pc.indptr[j + 1]], pc.data[pc.indptr[j]:pc.indptr[j + 1]])},
                     'pi agrees with rebuild_terms.py')
                need(hh == {C[4][i]: int(x) for i, x in zip(kc.indices[kc.indptr[j]:kc.indptr[j + 1]], kc.data[kc.indptr[j]:kc.indptr[j + 1]])},
                     'kappa agrees with rebuild_terms.py')
    return len(cells), len(crit[3]), len(crit[4])


def part2(name, poly, labels, generators_of):
    total = 0
    ranks = {}
    for count, v in enumerate(labels, 1):
        c, h3, h4 = check_vertex(poly, v)
        total += c
        ranks[v] = (h3, h4)
        if count % 32 == 0:
            print('  %s: %d labels checked, %d basis elements, time %d s' % (name, count, total, time.monotonic() - start), flush=True)
    return total, ranks


print('Part 2: contractions of the local complexes')
gen = load('generators.json')
total, ranks = part2('P^7', P7, P7_LABELS, gen['cap'])
need(total == 468224, 'number of basis elements for P^7')
need(Counter(unword(g['label']) for g in gen['cap']['targets']) == Counter({v: 1 for v, (a, b) in ranks.items() if a}) and
     Counter(unword(g['label']) for g in gen['cap']['sources']) == Counter({v: 1 for v, (a, b) in ranks.items() if b}) and
     all(a <= 1 and b <= 1 for a, b in ranks.values()), 'homology of the links of P^7')
print('  P^7: identities (4.2) hold on all %d basis elements; H_2(L_v) = Z at the 24 labels y_i, H_3(L_v) = Z at the 24 labels x_j, zero otherwise' % total)
labels = list(range(256))
if QUICK:
    labels = labels[::16]
total, ranks = part2('Q', Q, labels, gen['core'])
need(all(a == b <= 4 for a, b in ranks.values()), 'ranks of H_2 and H_3 for Q')
if QUICK:
    print('  Q (--quick): identities (4.2) hold on the %d basis elements of %d sampled labels' % (total, len(labels)))
else:
    need(total == 2710016, 'number of basis elements for Q')
    hist = Counter(a for a, b in ranks.values())
    need([hist[k] for k in range(5)] == [38, 88, 68, 44, 18], 'distribution of k(v)')
    need(sum(a for a, b in ranks.values()) == 428 and sum(a for v, (a, b) in ranks.items() if v % 2 == 0) == 214, 'total ranks')
    need(Counter(unword(g['label']) for g in gen['core']['sources']) == Counter({v: a for v, (a, b) in ranks.items() if a and v % 2 == 0}),
         'labels of the core generators')
    print('  Q: identities (4.2) hold on all %d basis elements; k(v) = 0,1,2,3,4 for %s labels; total rank 428, and 214 on U' % (total, [hist[k] for k in range(5)]))
print('check_links: ALL CHECKS PASSED' + (' (quick mode)' if QUICK else ''))


==> anc/check_polytopes.py <==
#!/usr/bin/env python3
"""Polytopes, colours and compatibility: Lemmas 2.1, 2.2, 3.4, the colour statements of Sections 2-3,
Appendix B.1, and the counts used in Proposition 6.1.

Usage:  python3 check_polytopes.py          (Python 3.10+, no third-party packages; a few seconds)

Everything is exact.  An element p+q*sqrt2 of Z[sqrt2] is the pair (p, q); the Lorentzian form is
x_1 y_1 + ... + x_n y_n - t t'.  This program shares no code with the other programs.
"""
import json, os
from itertools import permutations
from collections import Counter

HERE = os.path.dirname(os.path.abspath(__file__))
GEO = json.load(open(os.path.join(HERE, 'geometry.json')))


def need(ok, msg):
    if not ok:
        raise SystemExit('FAILED: ' + msg)


def mul(x, y):
    return (x[0] * y[0] + 2 * x[1] * y[1], x[0] * y[1] + x[1] * y[0])


def ip(u, v):
    a = b = 0
    for k in range(len(u)):
        p = mul(u[k], v[k])
        s = -1 if k == len(u) - 1 else 1
        a += s * p[0]
        b += s * p[1]
    return (a, b)


def sign(x):
    p, q = x
    if p >= 0 and q >= 0:
        return int(p > 0 or q > 0)
    if p <= 0 and q <= 0:
        return -1
    return (1 if p > 0 else -1) if p * p > 2 * q * q else (1 if q > 0 else -1)


def lift(v):
    return tuple((x, 0) for x in v)


def color(v):
    """Reduction modulo sqrt2, as an integer with bit k-1 = coordinate k."""
    return sum((p & 1) << k for k, (p, q) in enumerate(v))


def dot(a, b):
    return (a & b).bit_count() & 1


def rank(vectors):
    basis = []
    for v in vectors:
        for b in basis:
            v = min(v, v ^ b)
        if v:
            basis.append(v)
    return len(basis)


def span(vectors):
    out = {0}
    for v in vectors:
        out |= {x ^ v for x in out}
    return out


def clique_counts(adj, n):
    counts = Counter()

    def rec(size, remaining):
        counts[size] += 1
        while remaining:
            b = remaining & -remaining
            remaining ^= b
            rec(size + 1, remaining & adj[b.bit_length() - 1])
    rec(0, (1 << n) - 1)
    del counts[0]
    return [counts[k] for k in range(1, max(counts) + 1)]


def ideal_vertices(normals, gram):
    """Null vectors g_i+g_j with <g_i,g_j> = -1 that satisfy all inequalities; returns {facets on it: tangent pairs}."""
    found = {}
    n = len(normals)
    for i in range(n):
        for j in range(i):
            if gram[i][j] == (-1, 0):
                x = tuple((a[0] + b[0], a[1] + b[1]) for a, b in zip(normals[i], normals[j]))
                need(ip(x, x) == (0, 0), 'null vector')
                s = [sign(ip(x, g)) for g in normals]
                if all(z <= 0 for z in s):
                    found.setdefault(tuple(k for k in range(n) if s[k] == 0), []).append((j, i))
    return found


ONE = 255
EPS = 1
U = [v for v in range(256) if not v & EPS]

# ----------------------------------------------------------------------------------------- P^7
eP = [lift(v) for v in GEO['P7_normals']]
need(len(eP) == 56 and len(set(eP)) == 56, 'Table 1 has 56 distinct vectors')
REPS7 = [(-1, 0, 0, 0, 0, 0, 0, 0), (1, 1, 0, 0, 0, 0, 0, 1), (1, 1, 1, 1, 1, 0, 0, 2), (2, 1, 1, 1, 1, 1, 1, 3)]
for v in GEO['P7_normals']:
    forms = [tuple(v), (-v[0],) + tuple(v[1:])]
    need(any(sorted(f[:7]) == sorted(r[:7]) and f[7] == r[7] for f in forms for r in REPS7),
         'a vector of Table 1 is not of the stated form')
gP = [[ip(u, v) for v in eP] for u in eP]
need(all(gP[i][i] == (1, 0) for i in range(56)), 'unit normals')
need({gP[i][j] for i in range(56) for j in range(56) if i != j} == {(0, 0), (-1, 0), (-2, 0)}, 'inner products of P^7')
adjP = [sum(1 << j for j in range(56) if j != i and gP[i][j] == (0, 0)) for i in range(56)]
need(all(a.bit_count() == 27 for a in adjP), 'each facet of P^7 meets 27 others')
ccP = clique_counts(adjP, 56)
need(sum(ccP) == 33644 and len(ccP) == 7 and ccP[6] == 576, 'cliques of P^7')
ivP = ideal_vertices(eP, gP)
need(len(ivP) == 126, 'ideal vertices of P^7')
for facets, pairs in ivP.items():
    need(len(facets) == 12 and len(pairs) == 6 and sorted(f for p in pairs for f in p) == list(facets), '6 tangent pairs')
    need(all(gP[a][b] == (0, 0) for p in pairs for q in pairs if p != q for a in p for b in q), 'cube link')
need(GEO['P7_normals'][8] == [1, 0, 0, 0, 0, 0, 0, 0], 'F_8 lies in x_1 = 0')
cP = [color(v) for v in eP]
need(all(dot(c, c) == 1 and dot(c, ONE) == 1 for c in cP), 'colours of P^7: c.c = c.1 = 1')
need(all(dot(cP[i], cP[j]) == 0 for i in range(56) for j in range(56) if adjP[i] >> j & 1), 'colours of meeting facets')
need(rank(cP[j] for j in range(56) if j != 8) == 8, 'colours of I minus {8} span V')
I8 = [j for j in range(56) if adjP[8] >> j & 1]
need(span(cP[j] for j in I8) == set(U), 'colours of the facets meeting F_8 span U')
need(all(cP[a] != cP[b] for pairs in ivP.values() for a, b in pairs), 'tangent pairs of P^7 have distinct colours')
need(sum(8 in f for f in ivP) == 27, 'F_8 contains 27 ideal vertices')
print('P^7: 56 facets, each meeting 27 others; cliques by size', ccP, 'total', sum(ccP), '; 126 ideal vertices')

# ----------------------------------------------------------------------------------------- P^8 and Q
REPS8 = [(-1, 0, 0, 0, 0, 0, 0, 0, 0), (1, 1, 0, 0, 0, 0, 0, 0, 1), (1, 1, 1, 1, 1, 0, 0, 0, 2), (2, 1, 1, 1, 1, 1, 1, 0, 3),
         (2, 2, 2, 1, 1, 1, 1, 1, 4), (2, 2, 2, 2, 2, 2, 1, 1, 5), (3, 2, 2, 2, 2, 2, 2, 2, 6)]
N8 = sorted({p + (r[8],) for r in REPS8 for p in set(permutations(r[:8]))})
ipz = lambda u, v: sum(a * b for a, b in zip(u[:-1], v[:-1])) - u[-1] * v[-1]
need(len(N8) == 240 and all(ipz(n, n) == 1 for n in N8), 'the 240 normals of P^8')
need(all(ipz((1,) * 8 + (3,), n) < 0 for n in N8), '(1,...,1;3) is an interior point')
swap = lambda n: (n[1], n[0]) + n[2:]
need({swap(n) for n in N8} == set(N8), 'sigma preserves the normals')
fixed, paired, other = [], [], []
for n in N8:
    if swap(n) == n:
        fixed.append(((0, n[0]),) + lift(n[2:]))                      # (sqrt2 a, b_3..b_8; c)
    elif ipz(n, swap(n)) == 0:
        paired.append(((n[0] + n[1], 0),) + tuple((0, x) for x in n[2:]))   # (a+b, sqrt2 b_3..; sqrt2 c)
    else:
        other.append(n)
need(len(fixed) == 126 and len(paired) == 112 and len(set(paired)) == 56, 'the three cases')
need(sorted(other) == [(0, 2, 1, 1, 1, 1, 1, 1, 3), (2, 0, 1, 1, 1, 1, 1, 1, 3)], 'the exceptional pair')
gQ_list = sorted(set(fixed) | set(paired))        # tuples of (p, q) compare exactly as in the paper
need(len(gQ_list) == 182, '182 normals')
need([list(map(list, g)) for g in gQ_list] == GEO['Q_normals'], 'geometry.json lists g_0..g_181 in lexicographic order')
gQn = gQ_list
IF = set(range(1, 127))
IP = {0} | set(range(127, 182))
need({i for i, g in enumerate(gQn) if g in set(fixed)} == IF, 'fixed facets are E_1..E_126')
need(gQn[0] == lift((-1, 0, 0, 0, 0, 0, 0, 0)), 'g_0')
need(gQn[181] == ((5, 0),) + ((0, 2),) * 6 + ((0, 6),), 'g_181')
gQ = [[ip(u, v) for v in gQn] for u in gQn]
need(all(gQ[i][i] == (1, 0) for i in range(182)), 'unit normals of Q')
need({gQ[i][j] for i in range(182) for j in range(182) if i != j} ==
     {(0, 0), (-1, 0), (0, -1), (-2, 0), (0, -2), (-3, 0), (-5, 0)}, 'inner products of Q')
adjQ = [sum(1 << j for j in range(182) if j != i and gQ[i][j] == (0, 0)) for i in range(182)]
maskF = sum(1 << i for i in IF)
need(all(adjQ[i].bit_count() == 44 for i in IF), 'each fixed facet meets 44 others')
need(all(adjQ[i].bit_count() == 27 and adjQ[i] & ~maskF == 0 for i in IP), 'each paired facet meets 27 fixed facets only')
ccQ = clique_counts(adjQ, 182)
need(ccQ == [182, 3528, 22176, 60480, 76608, 40320, 4608] and sum(ccQ) == 207902, 'cliques of Q')
ivQ = ideal_vertices(gQn, gQ)
need(len(ivQ) == 756, 'ideal vertices of Q')
for facets, pairs in ivQ.items():
    need(len(facets) == 12 and len(pairs) == 6 and sorted(f for p in pairs for f in p) == list(facets), '6 tangent pairs')
    need(all(gQ[a][b] == (0, 0) for p in pairs for q in pairs if p != q for a in p for b in q), 'cube link')
    need(sum(a in IP and b in IP for a, b in pairs) == 1 and sum(a in IF and b in IF for a, b in pairs) == 5,
         'one paired and five fixed tangent pairs')
need(gQ[0][181] == (-5, 0) and adjQ[0] & adjQ[181] == 0, 'E_0 and E_181 are ultraparallel with no common neighbour')
need(adjQ[0] == sum(1 << i for i in range(1, 28)), 'the facets meeting E_0 are E_1..E_27')
need(sorted(gQn[i] for i in range(1, 28)) == sorted(eP[j] for j in I8), 'their normals are the e_j with j ~ 8')
need(sum(0 in f for f in ivQ) == 27 and sum(181 in f for f in ivQ) == 27, 'each port contains 27 ideal vertices')
# the central reflection at c = (sqrt2,1,1,1,1,1,1;3)
c = ((0, 1),) + ((1, 0),) * 6 + ((3, 0),)
need(ip(c, c) == (-1, 0), 'c lies in H^7')


def jmap(x):
    t = ip(c, x)
    return tuple((-a[0] - 2 * mul(t, b)[0], -a[1] - 2 * mul(t, b)[1]) for a, b in zip(x, c))


index = {g: i for i, g in enumerate(gQn)}
J = [index.get(jmap(g)) for g in gQn]
need(None not in J and sorted(J) == list(range(182)), 'j permutes the normals')
need(all((J[i] in IF) == (i in IF) for i in range(182)) and J[0] == 181, 'j preserves I_f, I_p and exchanges the ports')
cQ = [color(g) for g in gQn]
need(all(cQ[i] == EPS for i in IP) and all(not cQ[i] & EPS for i in IF), 'paired colour eps_1, fixed colours in U')
need(all(dot(x, x) == 1 and dot(x, ONE) == 1 for x in cQ), 'colours of Q: c.c = c.1 = 1')
need(all(dot(cQ[i], cQ[j]) == 0 for i in range(182) for j in range(182) if adjQ[i] >> j & 1), 'colours of meeting facets')
for name, idx in (('I_f', IF), ('I_(0)', range(1, 28)), ('I_(181)', [i for i in range(182) if adjQ[181] >> i & 1])):
    need(span(cQ[i] for i in idx) == set(U), 'colours of %s span U' % name)
need(rank(cQ[i] for i in range(1, 181)) == 8, 'non-port colours of Q span V')
need(all(cQ[a] != cQ[b] for pairs in ivQ.values() for a, b in pairs if a in IF and b in IF),
     'tangent fixed pairs of Q have distinct colours')
print('Q  : 182 facets (126 fixed, 56 paired); cliques by size', ccQ, 'total', sum(ccQ), '; 756 ideal vertices')

# ----------------------------------------------------------------------------------------- Lemma 3.4
sP = [int(x) for x in GEO['P7_state']]
sQ = [int(x) for x in GEO['Q_state']]
need(len(sP) == 56 and len(sQ) == 182, 'states')
for j in I8:
    need(sP[j] == sQ[index[eP[j]]], 'states agree on the shared facets')
need(sP[8] == 0 and sQ[0] == 1 and sQ[181] == 0, 'states of the ports')
need(all(sQ[i] != sQ[J[i]] for i in range(182)), 'opposite states on E_i and j(E_i)')
print('Lemma 3.4 (states): 27 shared facets, port states 0, 1, 0')

# ----------------------------------------------------------------------------------------- Section 6
def orbit(reps, n):
    return sorted({p + (r[n],) for r in reps for p in set(permutations(r[:n]))})


P5 = orbit([(-1, 0, 0, 0, 0, 0), (1, 1, 0, 0, 0, 1), (1, 1, 1, 1, 1, 2)], 5)
P6 = orbit([(-1, 0, 0, 0, 0, 0, 0), (1, 1, 0, 0, 0, 0, 1), (1, 1, 1, 1, 1, 0, 2)], 6)
need(len(P5) == 16 and len(P6) == 27, 'P^5 and P^6')
Q5 = set()
for n in P6:
    if swap(n) == n:
        Q5.add(((0, n[0]),) + lift(n[2:]))
    elif ipz(n, swap(n)) == 0:
        Q5.add(((n[0] + n[1], 0),) + tuple((0, x) for x in n[2:]))
    else:
        raise SystemExit('FAILED: unexpected case for Q^5')
Q5 = sorted(Q5)
E5 = lift((-1, 0, 0, 0, 0, 0))
H5 = ((0, 1),) + ((0, 0),) * 4 + ((1, 0),)


def right_angled(ns):
    ns = list(ns)
    return all(ip(a, a) == (1, 0) for a in ns) and all(
        ip(a, b) == (0, 0) or ip(a, b) == (-1, 0) or sign((ip(a, b)[0] + 1, ip(a, b)[1])) < 0
        for a in ns for b in ns if a != b)


def refl(x, e):
    t = ip(x, e)
    return tuple((a[0] - 2 * mul(t, b)[0], a[1] - 2 * mul(t, b)[1]) for a, b in zip(x, e))


need(len(Q5) == 21 and right_angled(Q5) and E5 in Q5 and H5 in Q5 and ip(E5, H5) == (0, -1), 'Q^5, E and H')
B5 = {x for x in Q5 if x != H5} | {refl(x, H5) for x in Q5 if x != H5}
port2 = refl(E5, H5)
nb = lambda e, ns: {x for x in ns if x != e and ip(x, e) == (0, 0)}
need(len(B5) == 28 and right_angled(B5) and len(nb(E5, B5)) == 10 == len(nb(port2, B5))
     and sign((ip(E5, port2)[0] + 1, ip(E5, port2)[1])) < 0, 'B^5 and its ports')
cap5 = [((-v[0], 0),) + lift(v[1:]) for v in P5]
port5 = lift((1, 0, 0, 0, 0, 0))
need(port5 in cap5 and nb(port5, cap5) == nb(E5, Q5), 'the facet of P^5 matches E')


def chain5(m):
    """Facets of L_m: P^5 followed by m copies of B^5, each reflected in the outlet of the previous one."""
    facets = {x for x in cap5 if x != port5}
    piece, inlet, outlet = set(B5), E5, port2
    for k in range(m):
        facets |= {x for x in piece if x != inlet and (k == m - 1 or x != outlet)}
        piece, inlet, outlet = {refl(x, outlet) for x in piece}, refl(outlet, outlet), refl(inlet, outlet)
    return facets


for m in range(1, 5):
    L = chain5(m)
    need(len(L) == 16 + 16 * m and right_angled(L), 'L_%d' % m)
print('Section 6: P^5 16 facets, P^6 27, Q^5 21, B^5 28; each port of B^5 meets 10 facets; <E,H> = -sqrt2; L_m has 16+16m facets (m = 1..4)')
print('check_polytopes: ALL CHECKS PASSED')


==> anc/generators.json <==
{
 "_comment": "Generators of the reduced complexes of the cap and the core, numbered from 0 (the paper numbers them from 1). A source j is a basis element e_j of H_4 at the label x_j; a target i is a basis element f_i of H_3 at the label y_i. 'label' is the word v_1...v_8 of the paper. 'cell' is the clique S (a list of facets) of the cube e_{v,S} that survives the cancellation; 'cycle' is the cycle iota(e_{v,S}) of (C(v),d_0) representing the basis element, as a list of [coefficient, clique].",
 "cap": {
  "sources": [
   {"label":"10111100","cell":[30,38,44,52],"cycle":[[-1,[0,1,8,32]],[1,[0,1,8,41]],[1,[0,1,10,32]],[-1,[0,1,10,51]],[-1,[0,1,11,41]],[1,[0,1,11,51]],[-1,[0,8,16,32]],[1,[0,8,16,41]],[1,[0,10,20,32]],[-1,[0,10,20,51]],[-1,[0,11,20,41]],[1,[0,11,20,51]],[-1,[0,16,20,32]],[1,[0,16,20,41]],[1,[1,3,18,30]],[-1,[1,3,18,32]],[-1,[1,3,28,29]],[1,[1,3,28,32]],[-1,[1,3,29,51]],[1,[1,3,30,31]],[1,[1,3,31,51]],[1,[1,5,11,30]],[-1,[1,5,11,41]],[-1,[1,5,18,30]],[1,[1,5,18,41]],[1,[1,8,18,32]],[-1,[1,8,18,41]],[1,[1,10,28,29]],[-1,[1,10,28,32]],[1,[1,10,29,51]],[-1,[1,11,30,31]],[-1,[1,11,31,51]],[-1,[3,12,18,32]],[1,[3,12,18,44]],[-1,[3,12,32,44]],[-1,[3,14,15,44]],[1,[3,14,15,51]],[-1,[3,14,28,29]],[1,[3,14,28,32]],[-1,[3,14,29,51]],[1,[3,14,32,44]],[1,[3,15,30,31]],[-1,[3,15,30,44]],[1,[3,15,31,51]],[1,[3,18,30,44]],[1,[5,11,30,38]],[1,[5,11,38,41]],[-1,[5,18,30,52]],[-1,[5,18,38,41]],[1,[5,18,38,52]],[-1,[5,30,38,52]],[-1,[8,12,16,32]],[1,[8,12,16,52]],[1,[8,12,18,32]],[-1,[8,12,18,52]],[-1,[8,16,18,41]],[1,[8,16,18,52]],[1,[10,14,20,32]],[-1,[10,14,20,51]],[1,[10,14,28,29]],[-1,[10,14,28,32]],[1,[10,14,29,51]],[-1,[11,15,20,38]],[1,[11,15,20,51]],[-1,[11,15,30,31]],[1,[11,15,30,38]],[-1,[11,15,31,51]],[1,[11,20,38,41]],[-1,[12,16,32,44]],[-1,[12,16,44,52]],[1,[12,18,44,52]],[1,[14,15,20,44]],[-1,[14,15,20,51]],[1,[14,20,32,44]],[-1,[15,20,38,44]],[1,[15,30,38,44]],[1,[16,18,38,41]],[-1,[16,18,38,52]],[-1,[16,20,32,44]],[-1,[16,20,38,41]],[1,[16,20,38,44]],[-1,[16,38,44,52]],[1,[18,30,44,52]],[1,[30,38,44,52]]]},
   {"label":"11011111","cell":[29,31,41,55],"cycle":[[1,[2,6,12,16]],[-1,[2,6,12,44]],[-1,[2,6,15,20]],[1,[2,6,15,44]],[1,[2,6,16,20]],[-1,[2,12,16,44]],[1,[2,15,20,34]],[1,[2,15,34,44]],[-1,[2,16,20,34]],[-1,[2,16,34,44]],[-1,[4,6,16,20]],[1,[4,6,16,36]],[-1,[4,6,20,36]],[1,[4,8,10,36]],[-1,[4,8,10,41]],[-1,[4,8,16,36]],[1,[4,8,16,41]],[1,[4,10,20,36]],[-1,[4,10,20,55]],[1,[4,10,41,55]],[-1,[4,11,20,41]],[1,[4,11,20,55]],[-1,[4,11,41,55]],[1,[4,16,20,41]],[1,[6,7,12,36]],[-1,[6,7,12,44]],[-1,[6,7,14,36]],[1,[6,7,14,55]],[1,[6,7,15,44]],[-1,[6,7,15,55]],[1,[6,12,16,36]],[-1,[6,14,20,36]],[1,[6,14,20,55]],[-1,[6,15,20,55]],[-1,[7,12,18,29]],[1,[7,12,18,44]],[1,[7,12,28,29]],[-1,[7,12,28,36]],[-1,[7,14,28,29]],[1,[7,14,28,36]],[-1,[7,14,29,55]],[1,[7,15,30,31]],[-1,[7,15,30,44]],[1,[7,15,31,55]],[1,[7,18,29,31]],[-1,[7,18,30,31]],[1,[7,18,30,44]],[-1,[7,29,31,55]],[1,[8,10,28,29]],[-1,[8,10,28,36]],[1,[8,10,29,41]],[1,[8,12,16,18]],[-1,[8,12,16,36]],[1,[8,12,18,29]],[-1,[8,12,28,29]],[1,[8,12,28,36]],[-1,[8,16,18,41]],[-1,[8,18,29,41]],[1,[10,14,20,36]],[-1,[10,14,20,55]],[1,[10,14,28,29]],[-1,[10,14,28,36]],[1,[10,14,29,55]],[1,[10,29,41,55]],[-1,[11,15,20,34]],[1,[11,15,20,55]],[-1,[11,15,30,31]],[1,[11,15,30,34]],[-1,[11,15,31,55]],[1,[11,20,34,41]],[1,[11,30,31,34]],[-1,[11,31,34,41]],[-1,[11,31,41,55]],[1,[12,16,18,44]],[1,[15,30,34,44]],[1,[16,18,34,41]],[-1,[16,18,34,44]],[-1,[16,20,34,41]],[1,[18,29,31,41]],[-1,[18,30,31,34]],[-1,[18,30,34,44]],[1,[18,31,34,41]],[1,[29,31,41,55]]]},
   {"label":"10111111","cell":[26,46,48,50],"cycle":[[1,[0,1,8,10]],[-1,[0,1,8,48]],[1,[0,1,10,11]],[1,[0,1,11,50]],[-1,[0,1,48,50]],[-1,[0,8,10,24]],[1,[0,8,17,24]],[-1,[0,8,17,48]],[-1,[0,10,11,21]],[-1,[0,10,21,24]],[1,[0,11,21,26]],[1,[0,11,26,50]],[1,[0,17,21,24]],[-1,[0,17,21,26]],[-1,[0,17,26,48]],[1,[0,26,48,50]],[1,[1,3,19,23]],[-1,[1,3,19,48]],[-1,[1,3,22,23]],[1,[1,3,22,50]],[-1,[1,3,48,50]],[1,[1,5,8,10]],[-1,[1,5,8,19]],[1,[1,5,10,23]],[-1,[1,5,19,23]],[1,[1,8,19,48]],[1,[1,10,11,23]],[1,[1,11,22,23]],[-1,[1,11,22,50]],[1,[3,12,19,46]],[-1,[3,12,19,48]],[1,[3,12,46,48]],[-1,[3,14,15,23]],[1,[3,14,15,46]],[-1,[3,14,23,46]],[-1,[3,15,22,23]],[1,[3,15,22,50]],[-1,[3,15,46,50]],[1,[3,19,23,46]],[-1,[3,46,48,50]],[1,[5,8,10,37]],[-1,[5,8,19,37]],[1,[5,10,23,37]],[-1,[5,19,23,37]],[-1,[8,10,24,37]],[1,[8,12,17,24]],[-1,[8,12,17,48]],[-1,[8,12,19,37]],[1,[8,12,19,48]],[1,[8,12,24,37]],[-1,[10,11,21,23]],[1,[10,14,21,23]],[-1,[10,14,21,24]],[1,[10,14,23,37]],[-1,[10,14,24,37]],[-1,[11,15,21,23]],[1,[11,15,21,26]],[1,[11,15,22,23]],[-1,[11,15,22,50]],[1,[11,15,26,50]],[1,[12,14,24,37]],[-1,[12,14,24,46]],[1,[12,14,37,46]],[1,[12,17,24,46]],[1,[12,17,46,48]],[-1,[12,19,37,46]],[1,[14,15,21,23]],[-1,[14,15,21,46]],[-1,[14,21,24,46]],[1,[14,23,37,46]],[1,[15,21,26,46]],[-1,[15,26,46,50]],[1,[17,21,24,46]],[-1,[17,21,26,46]],[1,[17,26,46,48]],[-1,[19,23,37,46]],[1,[26,46,48,50]]]},
   {"label":"10100000","cell":[42,46,52,54],"cycle":[[1,[0,1,8,9]],[-1,[0,1,8,42]],[1,[0,1,9,11]],[1,[0,1,11,40]],[1,[0,1,40,42]],[1,[0,2,17,24]],[-1,[0,2,17,27]],[-1,[0,2,20,24]],[1,[0,2,20,27]],[-1,[0,8,9,17]],[-1,[0,8,17,42]],[-1,[0,9,11,27]],[1,[0,9,17,27]],[-1,[0,11,20,27]],[1,[0,11,20,40]],[-1,[0,17,24,42]],[1,[0,20,24,40]],[-1,[0,24,40,42]],[1,[1,5,8,9]],[-1,[1,5,8,42]],[1,[1,5,9,11]],[1,[1,5,11,40]],[1,[1,5,40,42]],[-1,[2,6,17,27]],[1,[2,6,17,46]],[-1,[2,6,20,24]],[1,[2,6,20,27]],[-1,[2,6,24,46]],[1,[2,17,24,46]],[-1,[5,7,39,52]],[1,[5,7,39,55]],[-1,[5,7,52,54]],[-1,[5,7,54,55]],[1,[5,8,9,52]],[-1,[5,8,42,52]],[1,[5,9,11,39]],[1,[5,9,39,52]],[-1,[5,11,39,55]],[1,[5,11,40,54]],[1,[5,11,54,55]],[1,[5,40,42,54]],[1,[5,42,52,54]],[1,[6,7,39,52]],[-1,[6,7,39,55]],[1,[6,7,52,54]],[1,[6,7,54,55]],[-1,[6,17,27,39]],[-1,[6,17,39,52]],[1,[6,17,46,52]],[-1,[6,20,24,54]],[1,[6,20,27,55]],[-1,[6,20,54,55]],[-1,[6,24,46,54]],[1,[6,27,39,55]],[-1,[6,46,52,54]],[-1,[8,9,17,52]],[-1,[8,17,42,52]],[-1,[9,11,27,39]],[1,[9,17,27,39]],[1,[9,17,39,52]],[-1,[11,20,27,55]],[1,[11,20,40,54]],[1,[11,20,54,55]],[-1,[11,27,39,55]],[-1,[17,24,42,46]],[1,[17,42,46,52]],[1,[20,24,40,54]],[-1,[24,40,42,54]],[-1,[24,42,46,54]],[1,[42,46,52,54]]]},
   {"label":"01010000","cell":[31,43,47,53],"cycle":[[-1,[3,12,13,18]],[1,[3,12,13,47]],[-1,[3,12,18,44]],[-1,[3,12,44,46]],[-1,[3,12,46,47]],[-1,[3,13,15,30]],[1,[3,13,15,35]],[1,[3,13,18,30]],[-1,[3,13,31,35]],[1,[3,13,31,47]],[1,[3,15,22,23]],[-1,[3,15,22,30]],[1,[3,15,23,35]],[-1,[3,15,23,47]],[1,[3,15,23,50]],[1,[3,15,46,47]],[-1,[3,15,46,50]],[1,[3,18,22,30]],[-1,[3,18,22,44]],[-1,[3,22,23,50]],[1,[3,22,44,50]],[1,[3,23,31,35]],[-1,[3,23,31,47]],[1,[3,44,46,50]],[1,[4,10,21,24]],[-1,[4,10,21,54]],[1,[4,10,24,40]],[-1,[4,10,36,40]],[1,[4,10,36,54]],[1,[4,16,24,25]],[-1,[4,16,24,40]],[1,[4,16,25,53]],[1,[4,16,27,38]],[-1,[4,16,27,53]],[-1,[4,16,36,38]],[1,[4,16,36,40]],[-1,[4,21,24,37]],[1,[4,21,25,37]],[-1,[4,21,25,43]],[1,[4,21,27,43]],[-1,[4,21,27,55]],[1,[4,21,54,55]],[-1,[4,24,25,37]],[1,[4,25,43,53]],[-1,[4,27,38,55]],[-1,[4,27,43,53]],[1,[4,36,38,54]],[-1,[4,38,54,55]],[-1,[10,21,23,50]],[1,[10,21,23,54]],[1,[10,21,24,50]],[1,[10,22,23,50]],[-1,[10,22,23,54]],[-1,[10,22,36,40]],[1,[10,22,36,54]],[-1,[10,22,40,50]],[1,[10,24,40,50]],[1,[12,13,16,18]],[-1,[12,13,16,53]],[1,[12,13,47,53]],[-1,[12,16,18,44]],[-1,[12,16,24,25]],[1,[12,16,24,44]],[-1,[12,16,25,53]],[1,[12,24,25,37]],[1,[12,24,37,46]],[-1,[12,24,44,46]],[-1,[12,25,37,47]],[-1,[12,25,47,53]],[-1,[12,37,46,47]],[-1,[13,15,27,35]],[1,[13,15,27,38]],[-1,[13,15,30,38]],[1,[13,16,18,38]],[-1,[13,16,27,38]],[1,[13,16,27,53]],[1,[13,18,30,38]],[-1,[13,27,31,35]],[1,[13,27,31,53]],[1,[13,31,47,53]],[1,[15,21,23,35]],[-1,[15,21,23,47]],[1,[15,21,23,50]],[-1,[15,21,23,54]],[-1,[15,21,27,35]],[1,[15,21,27,55]],[1,[15,21,46,47]],[-1,[15,21,46,50]],[-1,[15,21,54,55]],[1,[15,22,23,54]],[-1,[15,22,30,38]],[-1,[15,22,38,54]],[1,[15,27,38,55]],[1,[15,38,54,55]],[-1,[16,18,36,38]],[1,[16,18,36,40]],[1,[16,18,40,44]],[-1,[16,24,40,44]],[1,[18,22,30,38]],[-1,[18,22,36,38]],[1,[18,22,36,40]],[1,[18,22,40,44]],[1,[21,23,35,43]],[1,[21,23,43,47]],[-1,[21,24,37,46]],[-1,[21,24,46,50]],[1,[21,25,37,47]],[-1,[21,25,43,47]],[-1,[21,27,35,43]],[1,[21,37,46,47]],[-1,[22,36,38,54]],[1,[22,40,44,50]],[1,[23,31,35,43]],[1,[23,31,43,47]],[-1,[24,40,44,50]],[-1,[24,44,46,50]],[-1,[25,43,47,53]],[-1,[27,31,35,43]],[-1,[27,31,43,53]],[1,[31,43,47,53]]]},
   {"label":"00110011","cell":[30,42,46,48],"cycle":[[-1,[0,1,10,42]],[1,[0,1,10,51]],[1,[0,1,34,48]],[-1,[0,1,34,51]],[-1,[0,1,42,48]],[1,[0,2,21,24]],[-1,[0,2,21,51]],[1,[0,2,24,48]],[-1,[0,2,34,48]],[1,[0,2,34,51]],[-1,[0,10,21,42]],[1,[0,10,21,51]],[-1,[0,21,24,42]],[1,[0,24,42,48]],[-1,[1,5,22,23]],[1,[1,5,22,30]],[-1,[1,5,23,30]],[1,[1,10,23,42]],[-1,[1,10,23,51]],[1,[1,18,30,34]],[-1,[1,18,30,48]],[1,[1,18,34,48]],[1,[1,22,23,51]],[-1,[1,22,30,34]],[-1,[1,22,34,51]],[1,[1,23,30,42]],[-1,[1,30,42,48]],[1,[2,6,13,15]],[-1,[2,6,13,46]],[1,[2,6,15,46]],[-1,[2,13,15,34]],[-1,[2,13,34,48]],[1,[2,13,46,48]],[1,[2,15,21,46]],[-1,[2,15,21,51]],[1,[2,15,34,51]],[1,[2,21,24,46]],[-1,[2,24,46,48]],[-1,[5,7,22,23]],[1,[5,7,22,30]],[-1,[5,7,23,30]],[1,[6,7,13,15]],[-1,[6,7,13,46]],[1,[6,7,15,46]],[1,[7,13,15,30]],[1,[7,13,30,46]],[-1,[7,15,22,23]],[1,[7,15,22,30]],[-1,[7,15,23,46]],[-1,[7,23,30,46]],[1,[10,21,23,42]],[-1,[10,21,23,51]],[1,[13,15,30,34]],[-1,[13,18,30,34]],[1,[13,18,30,48]],[-1,[13,18,34,48]],[1,[13,30,46,48]],[-1,[15,21,23,46]],[1,[15,21,23,51]],[-1,[15,22,23,51]],[1,[15,22,30,34]],[1,[15,22,34,51]],[1,[21,23,42,46]],[-1,[21,24,42,46]],[1,[23,30,42,46]],[-1,[24,42,46,48]],[1,[30,42,46,48]]]},
   {"label":"10001001","cell":[25,47,49,53],"cycle":[[-1,[0,2,24,25]],[1,[0,2,24,33]],[-1,[0,2,25,49]],[1,[0,2,33,49]],[1,[0,8,24,25]],[-1,[0,8,24,33]],[1,[0,8,25,49]],[-1,[0,8,33,49]],[1,[2,3,15,46]],[-1,[2,3,15,47]],[-1,[2,3,33,46]],[1,[2,3,33,49]],[-1,[2,3,47,49]],[-1,[2,6,15,46]],[1,[2,6,15,47]],[-1,[2,6,24,25]],[1,[2,6,24,46]],[-1,[2,6,25,47]],[1,[2,24,33,46]],[1,[2,25,47,49]],[-1,[3,15,23,46]],[1,[3,15,23,47]],[1,[3,19,23,46]],[-1,[3,19,23,47]],[1,[3,19,28,33]],[-1,[3,19,28,46]],[1,[3,19,33,49]],[-1,[3,19,47,49]],[-1,[3,28,33,46]],[1,[6,15,39,46]],[-1,[6,15,39,47]],[-1,[6,24,25,36]],[-1,[6,24,36,52]],[1,[6,24,46,52]],[1,[6,25,36,53]],[-1,[6,25,47,53]],[1,[6,27,38,39]],[-1,[6,27,38,53]],[1,[6,27,39,53]],[1,[6,36,52,53]],[-1,[6,38,39,52]],[-1,[6,38,52,53]],[-1,[6,39,46,52]],[1,[6,39,47,53]],[1,[8,9,19,52]],[-1,[8,9,19,53]],[1,[8,9,52,53]],[-1,[8,19,28,33]],[1,[8,19,28,52]],[-1,[8,19,33,49]],[-1,[8,19,49,53]],[1,[8,24,25,36]],[1,[8,24,28,33]],[-1,[8,24,28,52]],[1,[8,24,36,52]],[-1,[8,25,36,53]],[1,[8,25,49,53]],[-1,[8,36,52,53]],[-1,[9,19,39,52]],[1,[9,19,39,53]],[-1,[9,27,38,39]],[1,[9,27,38,53]],[-1,[9,27,39,53]],[1,[9,38,39,52]],[1,[9,38,52,53]],[1,[15,23,39,46]],[-1,[15,23,39,47]],[-1,[19,23,39,46]],[1,[19,23,39,47]],[-1,[19,28,46,52]],[1,[19,39,46,52]],[-1,[19,39,47,53]],[-1,[19,47,49,53]],[1,[24,28,33,46]],[1,[24,28,46,52]],[1,[25,47,49,53]]]},
   {"label":"11101001","cell":[43,47,49,51],"cycle":[[1,[1,5,10,22]],[-1,[1,5,10,43]],[1,[1,5,22,31]],[1,[1,5,31,43]],[-1,[1,10,22,51]],[1,[1,10,43,51]],[-1,[1,22,31,51]],[-1,[1,31,43,49]],[-1,[1,31,49,51]],[1,[1,43,49,51]],[1,[4,5,9,38]],[-1,[4,5,9,39]],[-1,[4,5,10,36]],[1,[4,5,10,43]],[-1,[4,5,36,38]],[-1,[4,5,39,43]],[1,[4,9,26,38]],[-1,[4,9,26,39]],[1,[4,10,20,21]],[-1,[4,10,20,36]],[1,[4,10,21,43]],[1,[4,17,21,39]],[-1,[4,17,21,43]],[1,[4,17,39,43]],[-1,[4,20,21,26]],[-1,[4,20,26,38]],[1,[4,20,36,38]],[1,[4,21,26,39]],[1,[5,7,22,31]],[-1,[5,7,22,38]],[1,[5,7,30,38]],[-1,[5,7,30,39]],[1,[5,7,31,39]],[-1,[5,9,30,38]],[1,[5,9,30,39]],[1,[5,10,22,36]],[-1,[5,22,36,38]],[-1,[5,31,39,43]],[1,[7,15,22,31]],[-1,[7,15,22,38]],[1,[7,15,30,38]],[-1,[7,15,30,39]],[1,[7,15,31,47]],[-1,[7,15,39,47]],[1,[7,31,39,47]],[-1,[9,26,30,38]],[1,[9,26,30,39]],[1,[10,20,21,51]],[1,[10,20,22,36]],[-1,[10,20,22,51]],[1,[10,21,43,51]],[1,[15,20,21,26]],[-1,[15,20,21,51]],[-1,[15,20,22,38]],[1,[15,20,22,51]],[1,[15,20,26,38]],[-1,[15,21,26,39]],[-1,[15,21,39,47]],[-1,[15,21,47,51]],[1,[15,22,31,51]],[1,[15,26,30,38]],[-1,[15,26,30,39]],[1,[15,31,47,51]],[1,[17,21,39,47]],[-1,[17,21,43,47]],[1,[17,39,43,47]],[1,[20,22,36,38]],[-1,[21,43,47,51]],[-1,[31,39,43,47]],[1,[31,43,47,49]],[-1,[31,47,49,51]],[1,[43,47,49,51]]]},
   {"label":"00110110","cell":[28,46,48,52],"cycle":[[1,[0,1,32,34]],[-1,[0,1,32,48]],[1,[0,1,34,35]],[1,[0,1,35,48]],[1,[0,4,16,17]],[-1,[0,4,16,20]],[1,[0,4,17,21]],[-1,[0,4,20,21]],[1,[0,11,20,21]],[-1,[0,11,20,34]],[1,[0,11,21,35]],[-1,[0,11,34,35]],[-1,[0,16,17,48]],[1,[0,16,20,34]],[-1,[0,16,32,34]],[1,[0,16,32,48]],[-1,[0,17,21,35]],[-1,[0,17,35,48]],[-1,[1,3,18,28]],[1,[1,3,18,34]],[-1,[1,3,19,35]],[1,[1,3,19,48]],[-1,[1,3,28,48]],[1,[1,3,34,35]],[1,[1,18,28,48]],[1,[1,18,32,34]],[-1,[1,18,32,48]],[1,[1,19,35,48]],[-1,[3,7,15,45]],[1,[3,7,15,46]],[-1,[3,7,18,28]],[1,[3,7,18,45]],[-1,[3,7,28,46]],[1,[3,15,34,35]],[-1,[3,15,34,45]],[1,[3,15,35,46]],[1,[3,18,34,45]],[-1,[3,19,35,46]],[-1,[3,19,46,48]],[1,[3,28,46,48]],[-1,[4,6,16,20]],[1,[4,6,16,36]],[1,[4,6,17,21]],[-1,[4,6,17,52]],[-1,[4,6,20,21]],[1,[4,6,36,52]],[1,[4,16,17,52]],[-1,[4,16,36,52]],[1,[6,7,15,45]],[-1,[6,7,15,46]],[-1,[6,7,36,45]],[1,[6,7,36,52]],[-1,[6,7,46,52]],[-1,[6,15,20,21]],[1,[6,15,20,45]],[-1,[6,15,21,46]],[-1,[6,16,20,45]],[1,[6,16,36,45]],[1,[6,17,21,46]],[1,[6,17,46,52]],[-1,[7,18,28,52]],[-1,[7,18,36,45]],[1,[7,18,36,52]],[-1,[7,28,46,52]],[1,[11,15,20,21]],[-1,[11,15,20,34]],[1,[11,15,21,35]],[-1,[11,15,34,35]],[-1,[15,20,34,45]],[1,[15,21,35,46]],[-1,[16,17,48,52]],[-1,[16,18,32,34]],[1,[16,18,32,48]],[-1,[16,18,34,45]],[1,[16,18,36,45]],[-1,[16,18,36,52]],[1,[16,18,48,52]],[1,[16,20,34,45]],[1,[17,19,35,46]],[-1,[17,19,35,48]],[1,[17,19,46,48]],[-1,[17,21,35,46]],[-1,[17,46,48,52]],[1,[18,28,48,52]],[1,[28,46,48,52]]]},
   {"label":"10101010","cell":[22,36,38,41],"cycle":[[1,[0,1,9,41]],[-1,[0,1,9,48]],[1,[0,1,10,32]],[-1,[0,1,10,41]],[1,[0,1,32,48]],[-1,[0,4,8,9]],[1,[0,4,8,24]],[-1,[0,4,9,41]],[-1,[0,4,10,24]],[1,[0,4,10,41]],[1,[0,8,9,48]],[-1,[0,8,24,32]],[-1,[0,8,32,48]],[1,[0,10,24,32]],[-1,[1,3,22,31]],[1,[1,3,22,32]],[1,[1,3,30,31]],[-1,[1,3,30,48]],[1,[1,3,32,48]],[-1,[1,9,30,31]],[1,[1,9,30,48]],[-1,[1,9,31,41]],[-1,[1,10,22,32]],[1,[1,10,22,41]],[1,[1,22,31,41]],[1,[3,7,12,13]],[-1,[3,7,12,14]],[1,[3,7,13,31]],[-1,[3,7,14,22]],[-1,[3,7,22,31]],[-1,[3,12,13,48]],[1,[3,12,14,32]],[1,[3,12,32,48]],[1,[3,13,30,31]],[-1,[3,13,30,48]],[1,[3,14,22,32]],[1,[4,6,24,36]],[-1,[4,6,24,52]],[1,[4,6,36,38]],[1,[4,6,38,52]],[-1,[4,8,9,52]],[1,[4,8,24,52]],[1,[4,9,38,41]],[-1,[4,9,38,52]],[-1,[4,10,24,36]],[-1,[4,10,36,41]],[-1,[4,36,38,41]],[-1,[6,7,12,13]],[1,[6,7,12,14]],[-1,[6,7,13,38]],[1,[6,7,14,36]],[1,[6,7,36,38]],[1,[6,12,13,52]],[-1,[6,12,14,24]],[-1,[6,12,24,52]],[1,[6,13,38,52]],[1,[6,14,24,36]],[1,[7,13,31,38]],[-1,[7,14,22,36]],[-1,[7,22,31,38]],[1,[7,22,36,38]],[1,[8,9,48,52]],[-1,[8,12,24,32]],[1,[8,12,24,52]],[-1,[8,12,32,48]],[-1,[8,12,48,52]],[-1,[9,13,30,31]],[1,[9,13,30,48]],[-1,[9,13,31,38]],[-1,[9,13,38,52]],[1,[9,13,48,52]],[1,[9,31,38,41]],[-1,[10,14,22,32]],[1,[10,14,22,36]],[1,[10,14,24,32]],[-1,[10,14,24,36]],[-1,[10,22,36,41]],[-1,[12,13,48,52]],[-1,[12,14,24,32]],[-1,[22,31,38,41]],[1,[22,36,38,41]]]},
   {"label":"10001010","cell":[31,43,47,55],"cycle":[[1,[0,2,17,21]],[-1,[0,2,17,35]],[-1,[0,2,20,21]],[1,[0,2,20,34]],[1,[0,2,34,35]],[-1,[0,9,34,35]],[1,[0,9,34,41]],[-1,[0,9,35,43]],[1,[0,9,41,43]],[1,[0,10,20,21]],[-1,[0,10,20,41]],[1,[0,10,21,43]],[-1,[0,10,41,43]],[-1,[0,17,21,43]],[1,[0,17,35,43]],[-1,[0,20,34,41]],[1,[2,3,15,34]],[-1,[2,3,15,47]],[1,[2,3,34,35]],[1,[2,3,35,47]],[-1,[2,6,15,20]],[1,[2,6,15,47]],[-1,[2,6,20,21]],[-1,[2,6,21,47]],[1,[2,15,20,34]],[1,[2,17,21,47]],[-1,[2,17,35,47]],[1,[3,15,22,31]],[-1,[3,15,22,34]],[1,[3,15,31,47]],[-1,[3,22,31,34]],[1,[3,30,31,34]],[-1,[3,30,31,35]],[1,[3,30,34,35]],[1,[3,31,35,47]],[-1,[6,15,20,55]],[1,[6,15,47,55]],[-1,[6,20,21,55]],[-1,[6,21,47,55]],[-1,[9,30,31,34]],[1,[9,30,31,35]],[-1,[9,30,34,35]],[1,[9,31,34,41]],[-1,[9,31,35,43]],[1,[9,31,41,43]],[1,[10,20,21,55]],[1,[10,20,22,41]],[-1,[10,20,22,55]],[1,[10,21,43,55]],[-1,[10,22,41,55]],[-1,[10,41,43,55]],[-1,[15,20,22,34]],[1,[15,20,22,55]],[1,[15,22,31,55]],[1,[15,31,47,55]],[-1,[17,21,43,47]],[1,[17,35,43,47]],[-1,[20,22,34,41]],[-1,[21,43,47,55]],[-1,[22,31,34,41]],[-1,[22,31,41,55]],[-1,[31,35,43,47]],[1,[31,41,43,55]],[1,[31,43,47,55]]]},
   {"label":"11110101","cell":[30,46,52,54],"cycle":[[1,[1,3,18,19]],[-1,[1,3,18,22]],[1,[1,3,19,30]],[-1,[1,3,22,34]],[1,[1,3,30,35]],[-1,[1,3,34,35]],[1,[1,5,8,18]],[-1,[1,5,8,19]],[1,[1,5,18,22]],[-1,[1,5,19,30]],[1,[1,5,22,40]],[-1,[1,5,30,40]],[-1,[1,8,18,19]],[1,[1,22,34,40]],[1,[1,30,34,35]],[-1,[1,30,34,40]],[1,[2,3,12,45]],[-1,[2,3,12,46]],[1,[2,3,34,35]],[-1,[2,3,34,45]],[1,[2,3,35,46]],[-1,[2,6,12,45]],[1,[2,6,12,46]],[-1,[2,6,20,26]],[1,[2,6,20,45]],[-1,[2,6,26,46]],[1,[2,20,26,34]],[1,[2,20,34,45]],[-1,[2,26,34,35]],[-1,[2,26,35,46]],[1,[3,12,18,19]],[-1,[3,12,18,45]],[1,[3,12,19,46]],[-1,[3,18,22,45]],[1,[3,19,30,46]],[-1,[3,22,34,45]],[1,[3,30,35,46]],[-1,[4,5,8,36]],[1,[4,5,8,52]],[-1,[4,5,36,40]],[-1,[4,5,40,54]],[1,[4,5,52,54]],[1,[4,6,20,26]],[-1,[4,6,20,36]],[1,[4,6,24,36]],[-1,[4,6,24,52]],[1,[4,6,26,54]],[-1,[4,6,52,54]],[-1,[4,8,24,36]],[1,[4,8,24,52]],[-1,[4,20,26,40]],[1,[4,20,36,40]],[1,[4,26,40,54]],[1,[5,8,18,36]],[-1,[5,8,19,52]],[1,[5,18,22,36]],[-1,[5,19,30,52]],[-1,[5,22,36,40]],[-1,[5,30,40,54]],[1,[5,30,52,54]],[1,[6,12,24,36]],[-1,[6,12,24,52]],[1,[6,12,36,45]],[1,[6,12,46,52]],[-1,[6,20,36,45]],[-1,[6,26,46,54]],[-1,[6,46,52,54]],[-1,[8,12,18,19]],[1,[8,12,18,36]],[-1,[8,12,19,52]],[-1,[8,12,24,36]],[1,[8,12,24,52]],[1,[12,18,36,45]],[1,[12,19,46,52]],[1,[18,22,36,45]],[1,[19,30,46,52]],[-1,[20,22,34,40]],[1,[20,22,34,45]],[1,[20,22,36,40]],[-1,[20,22,36,45]],[1,[20,26,34,40]],[-1,[26,30,34,35]],[1,[26,30,34,40]],[-1,[26,30,35,46]],[1,[26,30,40,54]],[-1,[26,30,46,54]],[1,[30,46,52,54]]]},
   {"label":"00001001","cell":[29,41,43,53],"cycle":[[1,[0,9,11,26]],[-1,[0,9,11,41]],[1,[0,9,26,42]],[-1,[0,9,35,42]],[1,[0,9,35,43]],[-1,[0,9,41,43]],[-1,[0,10,11,20]],[1,[0,10,11,41]],[-1,[0,10,20,24]],[-1,[0,10,24,42]],[1,[0,10,33,42]],[-1,[0,10,33,43]],[1,[0,10,41,43]],[1,[0,11,20,26]],[1,[0,20,24,26]],[-1,[0,24,26,42]],[1,[0,33,35,42]],[-1,[0,33,35,43]],[1,[7,13,15,30]],[-1,[7,13,15,44]],[-1,[7,13,18,31]],[1,[7,13,18,53]],[1,[7,13,19,52]],[-1,[7,13,19,53]],[1,[7,13,30,31]],[-1,[7,13,44,52]],[-1,[7,14,15,22]],[1,[7,14,15,44]],[-1,[7,14,22,29]],[1,[7,14,28,29]],[-1,[7,14,28,44]],[1,[7,15,22,31]],[-1,[7,15,30,31]],[1,[7,18,22,29]],[-1,[7,18,22,31]],[1,[7,18,29,53]],[-1,[7,19,28,29]],[1,[7,19,28,52]],[-1,[7,19,29,53]],[1,[7,28,44,52]],[1,[9,11,26,30]],[1,[9,11,30,31]],[1,[9,11,31,41]],[1,[9,13,18,31]],[-1,[9,13,18,53]],[-1,[9,13,19,52]],[1,[9,13,19,53]],[-1,[9,13,26,30]],[1,[9,13,26,52]],[-1,[9,13,30,31]],[-1,[9,18,31,41]],[-1,[9,18,41,53]],[-1,[9,19,35,42]],[1,[9,19,35,43]],[-1,[9,19,42,52]],[1,[9,19,43,53]],[1,[9,26,42,52]],[-1,[9,41,43,53]],[-1,[10,11,20,22]],[-1,[10,11,22,41]],[1,[10,14,20,22]],[-1,[10,14,20,24]],[1,[10,14,22,29]],[-1,[10,14,24,28]],[-1,[10,14,28,29]],[-1,[10,22,29,41]],[1,[10,24,28,42]],[1,[10,28,29,33]],[1,[10,28,33,42]],[-1,[10,29,33,43]],[1,[10,29,41,43]],[-1,[11,15,20,22]],[1,[11,15,20,26]],[-1,[11,15,22,31]],[1,[11,15,26,30]],[1,[11,15,30,31]],[1,[11,22,31,41]],[-1,[13,15,26,30]],[1,[13,15,26,44]],[-1,[13,26,44,52]],[1,[14,15,20,22]],[-1,[14,15,20,44]],[-1,[14,20,24,44]],[-1,[14,24,28,44]],[1,[15,20,26,44]],[1,[18,22,29,41]],[-1,[18,22,31,41]],[-1,[18,29,41,53]],[-1,[19,28,29,33]],[-1,[19,28,33,42]],[-1,[19,28,42,52]],[1,[19,29,33,43]],[1,[19,29,43,53]],[-1,[19,33,35,42]],[1,[19,33,35,43]],[1,[20,24,26,44]],[-1,[24,26,42,52]],[1,[24,26,44,52]],[1,[24,28,42,52]],[-1,[24,28,44,52]],[1,[29,41,43,53]]]},
   {"label":"01101010","cell":[24,28,42,48],"cycle":[[-1,[1,3,18,30]],[1,[1,3,18,48]],[1,[1,3,22,30]],[-1,[1,3,22,32]],[-1,[1,3,32,48]],[1,[1,5,9,11]],[-1,[1,5,9,42]],[-1,[1,5,10,11]],[1,[1,5,10,42]],[-1,[1,9,11,30]],[1,[1,9,18,30]],[-1,[1,9,18,48]],[1,[1,9,42,48]],[1,[1,10,11,51]],[1,[1,10,22,32]],[-1,[1,10,22,51]],[-1,[1,10,28,32]],[1,[1,10,28,42]],[-1,[1,11,22,30]],[1,[1,11,22,51]],[1,[1,28,32,48]],[-1,[1,28,42,48]],[1,[2,3,13,15]],[-1,[2,3,13,48]],[1,[2,3,14,32]],[-1,[2,3,14,51]],[1,[2,3,15,51]],[1,[2,3,32,48]],[-1,[2,6,20,24]],[1,[2,6,20,26]],[-1,[2,6,24,26]],[-1,[2,13,15,26]],[-1,[2,13,26,48]],[1,[2,14,20,24]],[-1,[2,14,20,51]],[1,[2,14,24,32]],[-1,[2,15,20,26]],[1,[2,15,20,51]],[1,[2,24,26,48]],[-1,[2,24,32,48]],[1,[3,13,15,30]],[-1,[3,13,18,30]],[1,[3,13,18,48]],[-1,[3,14,22,32]],[1,[3,14,22,51]],[1,[3,15,22,30]],[-1,[3,15,22,51]],[-1,[4,5,9,11]],[1,[4,5,9,42]],[1,[4,5,10,11]],[-1,[4,5,10,42]],[1,[4,6,20,24]],[-1,[4,6,20,26]],[1,[4,6,24,26]],[1,[4,9,11,26]],[1,[4,9,26,42]],[-1,[4,10,11,20]],[-1,[4,10,20,24]],[-1,[4,10,24,42]],[1,[4,11,20,26]],[-1,[4,24,26,42]],[1,[9,11,26,30]],[1,[9,13,18,30]],[-1,[9,13,18,48]],[-1,[9,13,26,30]],[1,[9,13,26,48]],[1,[9,26,42,48]],[-1,[10,11,20,51]],[-1,[10,14,20,24]],[1,[10,14,20,51]],[1,[10,14,22,32]],[-1,[10,14,22,51]],[-1,[10,14,24,32]],[-1,[10,24,28,32]],[1,[10,24,28,42]],[1,[11,15,20,26]],[-1,[11,15,20,51]],[-1,[11,15,22,30]],[1,[11,15,22,51]],[1,[11,15,26,30]],[-1,[13,15,26,30]],[-1,[24,26,42,48]],[-1,[24,28,32,48]],[1,[24,28,42,48]]]},
   {"label":"11101110","cell":[22,31,38,45],"cycle":[[-1,[1,3,19,28]],[1,[1,3,19,31]],[1,[1,3,22,28]],[-1,[1,3,22,31]],[-1,[1,5,8,9]],[1,[1,5,8,10]],[-1,[1,5,9,31]],[1,[1,5,10,22]],[1,[1,5,22,31]],[1,[1,8,9,48]],[-1,[1,8,10,28]],[1,[1,8,19,28]],[-1,[1,8,19,48]],[-1,[1,9,19,31]],[1,[1,9,19,48]],[-1,[1,10,22,28]],[1,[2,3,12,14]],[-1,[2,3,12,48]],[-1,[2,3,13,45]],[1,[2,3,13,48]],[1,[2,3,14,45]],[-1,[2,6,13,16]],[1,[2,6,13,45]],[-1,[2,6,16,24]],[1,[2,6,20,24]],[-1,[2,6,20,45]],[-1,[2,12,14,24]],[1,[2,12,16,24]],[-1,[2,12,16,48]],[1,[2,13,16,48]],[-1,[2,14,20,24]],[1,[2,14,20,45]],[1,[3,12,14,28]],[-1,[3,12,19,28]],[1,[3,12,19,48]],[1,[3,13,19,31]],[-1,[3,13,19,48]],[1,[3,13,31,45]],[1,[3,14,22,28]],[-1,[3,14,22,45]],[-1,[3,22,31,45]],[1,[4,5,8,9]],[-1,[4,5,8,10]],[1,[4,5,9,38]],[-1,[4,5,10,36]],[-1,[4,5,36,38]],[1,[4,6,16,24]],[-1,[4,6,16,38]],[-1,[4,6,20,24]],[1,[4,6,20,38]],[-1,[4,8,9,16]],[1,[4,8,10,24]],[-1,[4,8,16,24]],[1,[4,9,16,38]],[1,[4,10,20,24]],[-1,[4,10,20,36]],[1,[4,20,36,38]],[-1,[5,9,31,38]],[1,[5,10,22,36]],[1,[5,22,31,38]],[-1,[5,22,36,38]],[-1,[6,13,16,38]],[-1,[6,13,38,45]],[1,[6,20,38,45]],[-1,[8,9,16,48]],[1,[8,10,24,28]],[-1,[8,12,16,24]],[1,[8,12,16,48]],[1,[8,12,19,28]],[-1,[8,12,19,48]],[-1,[8,12,24,28]],[1,[9,13,16,38]],[-1,[9,13,16,48]],[-1,[9,13,19,31]],[1,[9,13,19,48]],[-1,[9,13,31,38]],[-1,[10,14,20,22]],[1,[10,14,20,24]],[-1,[10,14,22,28]],[1,[10,14,24,28]],[1,[10,20,22,36]],[-1,[12,14,24,28]],[-1,[13,31,38,45]],[-1,[14,20,22,45]],[1,[20,22,36,38]],[1,[20,22,38,45]],[1,[22,31,38,45]]]},
   {"label":"10110001","cell":[27,31,41,55],"cycle":[[-1,[0,1,8,33]],[1,[0,1,8,41]],[-1,[0,1,33,35]],[-1,[0,1,35,51]],[1,[0,1,41,51]],[1,[0,4,8,16]],[-1,[0,4,8,41]],[1,[0,4,16,24]],[-1,[0,4,21,24]],[1,[0,4,21,27]],[1,[0,4,27,41]],[-1,[0,8,16,24]],[-1,[0,8,24,33]],[1,[0,21,24,33]],[-1,[0,21,27,35]],[1,[0,21,33,35]],[1,[0,27,35,51]],[-1,[0,27,41,51]],[1,[1,3,18,22]],[-1,[1,3,18,29]],[1,[1,3,22,31]],[-1,[1,3,23,31]],[1,[1,3,23,33]],[-1,[1,3,29,33]],[1,[1,8,18,29]],[-1,[1,8,18,41]],[1,[1,8,29,33]],[-1,[1,18,22,41]],[-1,[1,22,31,41]],[1,[1,23,31,35]],[-1,[1,23,33,35]],[-1,[1,31,35,51]],[1,[1,31,41,51]],[1,[3,7,12,18]],[-1,[3,7,12,47]],[1,[3,7,18,22]],[1,[3,7,22,31]],[-1,[3,7,23,31]],[1,[3,7,23,47]],[-1,[3,12,18,29]],[-1,[3,12,29,33]],[-1,[3,12,33,47]],[1,[3,23,33,47]],[1,[4,6,16,24]],[-1,[4,6,16,36]],[1,[4,6,24,37]],[-1,[4,6,36,55]],[1,[4,6,37,39]],[1,[4,6,39,55]],[1,[4,8,16,36]],[1,[4,8,36,41]],[-1,[4,21,24,37]],[1,[4,21,27,39]],[-1,[4,21,37,39]],[-1,[4,27,39,55]],[1,[4,27,41,55]],[-1,[4,36,41,55]],[-1,[6,7,12,36]],[1,[6,7,12,47]],[-1,[6,7,36,55]],[1,[6,7,37,39]],[-1,[6,7,37,47]],[1,[6,7,39,55]],[1,[6,12,16,24]],[-1,[6,12,16,36]],[1,[6,12,24,37]],[1,[6,12,37,47]],[1,[7,12,18,36]],[1,[7,18,22,36]],[1,[7,22,31,55]],[-1,[7,22,36,55]],[-1,[7,23,31,39]],[1,[7,23,37,39]],[-1,[7,23,37,47]],[1,[7,31,39,55]],[-1,[8,12,16,24]],[1,[8,12,16,36]],[1,[8,12,18,29]],[-1,[8,12,18,36]],[-1,[8,12,24,37]],[1,[8,12,29,33]],[1,[8,12,33,37]],[1,[8,18,36,41]],[-1,[8,24,33,37]],[1,[12,33,37,47]],[1,[18,22,36,41]],[1,[21,23,33,35]],[-1,[21,23,33,47]],[1,[21,23,35,39]],[-1,[21,23,37,39]],[1,[21,23,37,47]],[1,[21,24,33,37]],[-1,[21,27,35,39]],[-1,[21,33,37,47]],[-1,[22,31,41,55]],[1,[22,36,41,55]],[1,[23,31,35,39]],[-1,[27,31,35,39]],[1,[27,31,35,51]],[-1,[27,31,39,55]],[-1,[27,31,41,51]],[1,[27,31,41,55]]]},
   {"label":"00101101","cell":[19,33,37,46],"cycle":[[1,[0,1,9,11]],[-1,[0,1,9,35]],[1,[0,1,10,33]],[-1,[0,1,10,50]],[1,[0,1,11,50]],[1,[0,1,33,35]],[-1,[0,4,9,11]],[1,[0,4,9,17]],[-1,[0,4,11,20]],[1,[0,4,17,25]],[-1,[0,4,20,25]],[-1,[0,9,17,35]],[1,[0,10,20,25]],[-1,[0,10,20,50]],[1,[0,10,25,33]],[1,[0,11,20,50]],[-1,[0,17,25,33]],[-1,[0,17,33,35]],[1,[1,3,19,30]],[-1,[1,3,19,33]],[1,[1,3,28,33]],[-1,[1,3,28,50]],[1,[1,3,30,50]],[1,[1,9,11,30]],[-1,[1,9,19,30]],[1,[1,9,19,35]],[-1,[1,10,28,33]],[1,[1,10,28,50]],[-1,[1,11,30,50]],[1,[1,19,33,35]],[-1,[3,7,13,19]],[1,[3,7,13,30]],[-1,[3,7,14,15]],[1,[3,7,14,46]],[-1,[3,7,15,30]],[-1,[3,7,19,46]],[1,[3,13,19,30]],[1,[3,14,15,50]],[1,[3,14,28,33]],[-1,[3,14,28,50]],[1,[3,14,33,46]],[1,[3,15,30,50]],[-1,[3,19,33,46]],[-1,[4,6,20,25]],[1,[4,6,20,55]],[-1,[4,6,25,37]],[-1,[4,6,37,39]],[-1,[4,6,39,55]],[-1,[4,9,11,39]],[1,[4,9,17,39]],[-1,[4,11,20,55]],[1,[4,11,39,55]],[1,[4,17,25,37]],[1,[4,17,37,39]],[1,[6,7,14,15]],[-1,[6,7,14,46]],[1,[6,7,15,39]],[-1,[6,7,37,39]],[1,[6,7,37,46]],[-1,[6,14,15,20]],[-1,[6,14,20,25]],[-1,[6,14,25,37]],[-1,[6,14,37,46]],[1,[6,15,20,55]],[-1,[6,15,39,55]],[-1,[7,13,19,39]],[1,[7,13,30,39]],[-1,[7,15,30,39]],[-1,[7,19,37,39]],[1,[7,19,37,46]],[1,[9,11,30,39]],[-1,[9,13,19,30]],[1,[9,13,19,39]],[-1,[9,13,30,39]],[1,[9,17,19,35]],[-1,[9,17,19,39]],[1,[10,14,20,25]],[-1,[10,14,20,50]],[1,[10,14,25,37]],[-1,[10,14,28,33]],[1,[10,14,28,50]],[-1,[10,14,33,37]],[1,[10,25,33,37]],[1,[11,15,20,50]],[-1,[11,15,20,55]],[1,[11,15,30,39]],[-1,[11,15,30,50]],[1,[11,15,39,55]],[-1,[14,15,20,50]],[-1,[14,33,37,46]],[-1,[17,19,33,35]],[1,[17,19,33,37]],[1,[17,19,37,39]],[-1,[17,25,33,37]],[1,[19,33,37,46]]]},
   {"label":"10010010","cell":[30,40,42,48],"cycle":[[-1,[0,2,16,24]],[1,[0,2,16,49]],[1,[0,2,21,24]],[-1,[0,2,21,26]],[-1,[0,2,26,48]],[-1,[0,2,48,49]],[1,[0,8,16,24]],[-1,[0,8,16,49]],[1,[0,8,24,42]],[1,[0,8,42,48]],[1,[0,8,48,49]],[-1,[0,21,24,42]],[1,[0,21,26,42]],[1,[0,26,40,42]],[-1,[0,26,40,48]],[-1,[0,40,42,48]],[-1,[2,3,13,48]],[1,[2,3,13,49]],[-1,[2,3,48,49]],[-1,[2,6,13,16]],[1,[2,6,13,26]],[-1,[2,6,16,24]],[1,[2,6,21,24]],[-1,[2,6,21,26]],[1,[2,13,16,49]],[-1,[2,13,26,48]],[1,[3,13,19,30]],[-1,[3,13,19,49]],[1,[3,13,30,48]],[-1,[3,19,30,48]],[-1,[3,19,48,49]],[-1,[6,13,16,53]],[1,[6,13,26,39]],[1,[6,13,39,53]],[-1,[6,16,24,36]],[-1,[6,16,36,53]],[1,[6,21,24,37]],[-1,[6,21,26,39]],[1,[6,21,37,39]],[1,[6,24,36,37]],[-1,[6,36,37,53]],[-1,[6,37,39,53]],[1,[8,16,24,36]],[1,[8,16,36,53]],[-1,[8,16,49,53]],[1,[8,19,37,42]],[-1,[8,19,37,53]],[1,[8,19,42,48]],[1,[8,19,48,49]],[1,[8,19,49,53]],[-1,[8,24,36,37]],[-1,[8,24,37,42]],[1,[8,36,37,53]],[1,[13,16,49,53]],[1,[13,19,30,39]],[1,[13,19,39,53]],[-1,[13,19,49,53]],[-1,[13,26,30,39]],[1,[13,26,30,48]],[1,[19,30,39,42]],[1,[19,30,42,48]],[-1,[19,37,39,42]],[1,[19,37,39,53]],[1,[21,24,37,42]],[-1,[21,26,39,42]],[1,[21,37,39,42]],[-1,[26,30,39,42]],[1,[26,30,40,42]],[-1,[26,30,40,48]],[1,[30,40,42,48]]]},
   {"label":"10110100","cell":[38,41,45,55],"cycle":[[1,[0,1,8,10]],[-1,[0,1,8,41]],[1,[0,1,10,41]],[-1,[0,2,16,17]],[1,[0,2,16,20]],[-1,[0,2,17,25]],[1,[0,2,20,21]],[1,[0,2,21,25]],[-1,[0,8,10,25]],[1,[0,8,16,17]],[-1,[0,8,16,41]],[1,[0,8,17,25]],[-1,[0,10,20,21]],[1,[0,10,20,41]],[-1,[0,10,21,25]],[-1,[0,16,20,41]],[1,[1,5,8,10]],[-1,[1,5,8,18]],[1,[1,5,10,41]],[-1,[1,5,18,41]],[1,[1,8,18,41]],[-1,[2,6,16,17]],[1,[2,6,16,45]],[-1,[2,6,17,25]],[1,[2,6,20,21]],[-1,[2,6,20,45]],[1,[2,6,21,25]],[1,[2,16,20,45]],[-1,[5,7,18,38]],[1,[5,7,18,52]],[-1,[5,7,37,52]],[1,[5,7,37,55]],[-1,[5,7,38,55]],[1,[5,8,10,37]],[-1,[5,8,18,52]],[1,[5,8,37,52]],[-1,[5,10,37,55]],[1,[5,10,41,55]],[1,[5,18,38,41]],[-1,[5,38,41,55]],[1,[6,7,13,38]],[-1,[6,7,13,52]],[1,[6,7,37,52]],[-1,[6,7,37,55]],[1,[6,7,38,55]],[1,[6,13,16,38]],[-1,[6,13,16,52]],[-1,[6,16,17,52]],[-1,[6,16,38,45]],[-1,[6,17,25,37]],[-1,[6,17,37,52]],[1,[6,20,21,55]],[-1,[6,20,45,55]],[1,[6,21,25,37]],[1,[6,21,37,55]],[1,[6,38,45,55]],[-1,[7,13,18,38]],[1,[7,13,18,52]],[-1,[8,10,25,37]],[1,[8,16,17,52]],[1,[8,16,18,41]],[-1,[8,16,18,52]],[1,[8,17,25,37]],[1,[8,17,37,52]],[-1,[10,20,21,55]],[1,[10,20,41,55]],[-1,[10,21,25,37]],[-1,[10,21,37,55]],[-1,[13,16,18,38]],[1,[13,16,18,52]],[-1,[16,18,38,41]],[-1,[16,20,41,45]],[1,[16,38,41,45]],[-1,[20,41,45,55]],[1,[38,41,45,55]]]},
   {"label":"11010111","cell":[40,44,48,50],"cycle":[[1,[3,13,19,47]],[-1,[3,13,19,48]],[1,[3,13,34,44]],[-1,[3,13,34,45]],[1,[3,13,44,48]],[-1,[3,13,45,49]],[1,[3,13,47,49]],[-1,[3,18,19,28]],[1,[3,18,19,48]],[-1,[3,18,28,48]],[1,[3,19,28,33]],[1,[3,19,33,47]],[-1,[3,23,28,33]],[1,[3,23,28,50]],[1,[3,23,30,35]],[-1,[3,23,30,50]],[-1,[3,23,33,47]],[1,[3,23,35,51]],[-1,[3,23,47,51]],[1,[3,28,48,50]],[1,[3,30,34,35]],[-1,[3,30,34,50]],[-1,[3,34,35,51]],[-1,[3,34,44,50]],[1,[3,34,45,51]],[-1,[3,44,48,50]],[-1,[3,45,47,49]],[1,[3,45,47,51]],[-1,[4,8,10,25]],[1,[4,8,10,40]],[1,[4,8,16,25]],[-1,[4,8,16,40]],[-1,[4,10,20,25]],[1,[4,10,20,40]],[1,[4,16,20,25]],[-1,[4,16,20,40]],[-1,[8,10,25,33]],[1,[8,10,28,33]],[-1,[8,10,28,40]],[1,[8,16,17,48]],[-1,[8,16,17,49]],[1,[8,16,25,49]],[-1,[8,16,40,48]],[-1,[8,17,19,33]],[1,[8,17,19,48]],[1,[8,17,25,33]],[-1,[8,17,25,49]],[1,[8,18,19,28]],[-1,[8,18,19,48]],[1,[8,18,28,48]],[-1,[8,19,28,33]],[1,[8,28,40,48]],[1,[10,11,20,50]],[-1,[10,11,20,51]],[-1,[10,11,23,50]],[1,[10,11,23,51]],[-1,[10,20,25,51]],[1,[10,20,40,50]],[1,[10,21,23,33]],[-1,[10,21,23,51]],[-1,[10,21,25,33]],[1,[10,21,25,51]],[1,[10,23,28,33]],[-1,[10,23,28,50]],[-1,[10,28,40,50]],[-1,[11,20,34,50]],[1,[11,20,34,51]],[-1,[11,23,30,35]],[1,[11,23,30,50]],[-1,[11,23,35,51]],[-1,[11,30,34,35]],[1,[11,30,34,50]],[1,[11,34,35,51]],[-1,[13,16,17,48]],[1,[13,16,17,49]],[1,[13,16,34,44]],[-1,[13,16,34,45]],[1,[13,16,44,48]],[-1,[13,16,45,49]],[1,[13,17,19,47]],[-1,[13,17,19,48]],[1,[13,17,47,49]],[1,[16,20,25,45]],[1,[16,20,34,44]],[-1,[16,20,34,45]],[-1,[16,20,40,44]],[-1,[16,25,45,49]],[1,[16,40,44,48]],[-1,[17,19,33,47]],[1,[17,21,25,33]],[-1,[17,21,25,47]],[1,[17,21,33,47]],[1,[17,25,47,49]],[1,[20,25,45,51]],[1,[20,34,44,50]],[-1,[20,34,45,51]],[-1,[20,40,44,50]],[1,[21,23,33,47]],[1,[21,23,47,51]],[-1,[21,25,47,51]],[1,[25,45,47,49]],[-1,[25,45,47,51]],[1,[28,40,48,50]],[1,[40,44,48,50]]]},
   {"label":"00100100","cell":[23,35,43,47],"cycle":[[1,[0,1,9,35]],[-1,[0,1,9,43]],[1,[0,1,35,43]],[1,[0,2,16,17]],[-1,[0,2,16,34]],[1,[0,2,17,35]],[1,[0,2,27,34]],[-1,[0,2,27,35]],[-1,[0,9,16,17]],[1,[0,9,16,34]],[-1,[0,9,17,43]],[-1,[0,9,27,34]],[1,[0,9,27,35]],[-1,[0,17,35,43]],[1,[1,5,9,18]],[-1,[1,5,9,19]],[1,[1,5,18,31]],[-1,[1,5,19,23]],[-1,[1,5,23,31]],[-1,[1,9,18,34]],[1,[1,9,19,43]],[1,[1,9,31,34]],[-1,[1,9,31,35]],[-1,[1,18,31,34]],[1,[1,19,23,43]],[1,[1,23,31,35]],[1,[1,23,35,43]],[1,[2,6,12,16]],[-1,[2,6,12,17]],[-1,[2,6,12,45]],[1,[2,6,12,47]],[1,[2,6,15,45]],[-1,[2,6,15,47]],[1,[2,6,16,17]],[-1,[2,12,16,45]],[1,[2,12,17,47]],[1,[2,15,27,34]],[-1,[2,15,27,35]],[1,[2,15,34,45]],[-1,[2,15,35,47]],[-1,[2,16,34,45]],[1,[2,17,35,47]],[1,[5,7,18,31]],[-1,[5,7,18,52]],[-1,[5,7,19,23]],[1,[5,7,19,52]],[-1,[5,7,23,31]],[1,[5,9,18,52]],[-1,[5,9,19,52]],[-1,[6,7,12,45]],[1,[6,7,12,47]],[1,[6,7,15,45]],[-1,[6,7,15,47]],[1,[6,12,16,52]],[-1,[6,12,17,52]],[1,[6,16,17,52]],[1,[7,12,18,45]],[-1,[7,12,18,52]],[-1,[7,12,19,47]],[1,[7,12,19,52]],[-1,[7,15,23,31]],[1,[7,15,23,47]],[-1,[7,15,31,45]],[1,[7,18,31,45]],[-1,[7,19,23,47]],[-1,[9,16,17,52]],[-1,[9,16,18,34]],[1,[9,16,18,52]],[1,[9,17,19,43]],[-1,[9,17,19,52]],[1,[9,27,31,34]],[-1,[9,27,31,35]],[1,[12,16,18,45]],[-1,[12,16,18,52]],[-1,[12,17,19,47]],[1,[12,17,19,52]],[-1,[15,23,31,35]],[-1,[15,23,35,47]],[-1,[15,27,31,34]],[1,[15,27,31,35]],[1,[15,31,34,45]],[-1,[16,18,34,45]],[1,[17,19,43,47]],[-1,[17,35,43,47]],[-1,[18,31,34,45]],[1,[19,23,43,47]],[1,[23,35,43,47]]]},
   {"label":"01000111","cell":[31,43,49,51],"cycle":[[-1,[3,12,14,29]],[1,[3,12,14,32]],[-1,[3,12,18,45]],[1,[3,12,18,48]],[1,[3,12,19,29]],[-1,[3,12,19,48]],[1,[3,12,32,45]],[1,[3,14,15,45]],[-1,[3,14,15,51]],[-1,[3,14,23,29]],[1,[3,14,23,51]],[-1,[3,14,32,45]],[1,[3,15,31,45]],[-1,[3,15,31,51]],[-1,[3,18,19,31]],[1,[3,18,19,48]],[-1,[3,18,31,45]],[1,[3,19,23,29]],[-1,[3,19,23,31]],[1,[3,23,31,51]],[1,[4,9,16,17]],[-1,[4,9,16,38]],[1,[4,9,17,43]],[1,[4,9,27,38]],[-1,[4,9,27,43]],[-1,[4,16,17,24]],[1,[4,16,20,24]],[-1,[4,16,20,38]],[1,[4,17,24,37]],[1,[4,17,37,43]],[1,[4,20,21,24]],[-1,[4,20,21,27]],[-1,[4,20,27,38]],[-1,[4,21,24,37]],[1,[4,21,27,43]],[-1,[4,21,37,43]],[1,[9,16,17,48]],[1,[9,16,18,38]],[-1,[9,16,18,48]],[-1,[9,17,19,43]],[1,[9,17,19,48]],[1,[9,18,19,31]],[-1,[9,18,19,48]],[1,[9,18,31,38]],[-1,[9,19,31,43]],[-1,[9,27,31,38]],[1,[9,27,31,49]],[-1,[9,27,43,49]],[1,[9,31,43,49]],[-1,[12,14,24,32]],[1,[12,14,24,37]],[-1,[12,14,29,37]],[1,[12,16,17,24]],[-1,[12,16,17,48]],[-1,[12,16,18,45]],[1,[12,16,18,48]],[1,[12,16,24,32]],[1,[12,16,32,45]],[1,[12,17,19,37]],[-1,[12,17,19,48]],[-1,[12,17,24,37]],[1,[12,19,29,37]],[1,[14,15,20,21]],[-1,[14,15,20,45]],[1,[14,15,21,51]],[-1,[14,20,21,24]],[-1,[14,20,24,32]],[-1,[14,20,32,45]],[-1,[14,21,23,37]],[1,[14,21,23,51]],[1,[14,21,24,37]],[-1,[14,23,29,37]],[1,[15,20,21,27]],[1,[15,20,27,38]],[1,[15,20,38,45]],[-1,[15,21,27,51]],[1,[15,27,31,38]],[-1,[15,27,31,51]],[-1,[15,31,38,45]],[1,[16,18,38,45]],[1,[16,20,24,32]],[1,[16,20,32,45]],[-1,[16,20,38,45]],[1,[17,19,37,43]],[1,[18,31,38,45]],[1,[19,23,29,37]],[-1,[19,23,31,43]],[1,[19,23,37,43]],[-1,[21,23,37,43]],[-1,[21,23,43,51]],[1,[21,27,43,51]],[-1,[23,31,43,51]],[1,[27,31,49,51]],[-1,[27,43,49,51]],[1,[31,43,49,51]]]},
   {"label":"10111011","cell":[27,31,49,51],"cycle":[[1,[0,1,8,10]],[-1,[0,1,8,49]],[1,[0,1,10,11]],[1,[0,1,11,51]],[-1,[0,1,49,51]],[-1,[0,2,16,17]],[1,[0,2,16,49]],[-1,[0,2,17,24]],[1,[0,2,20,21]],[-1,[0,2,20,27]],[1,[0,2,21,24]],[-1,[0,2,27,49]],[-1,[0,8,10,24]],[1,[0,8,16,17]],[-1,[0,8,16,49]],[1,[0,8,17,24]],[-1,[0,10,11,20]],[-1,[0,10,20,21]],[-1,[0,10,21,24]],[1,[0,11,20,27]],[1,[0,11,27,51]],[1,[0,27,49,51]],[1,[1,5,8,10]],[-1,[1,5,8,18]],[1,[1,5,10,11]],[1,[1,5,11,31]],[-1,[1,5,18,31]],[1,[1,8,18,49]],[-1,[1,11,31,51]],[1,[1,18,31,49]],[-1,[1,31,49,51]],[-1,[2,6,13,16]],[1,[2,6,13,27]],[-1,[2,6,16,17]],[-1,[2,6,17,24]],[1,[2,6,20,21]],[-1,[2,6,20,27]],[1,[2,6,21,24]],[1,[2,13,16,49]],[-1,[2,13,27,49]],[-1,[5,7,18,31]],[1,[5,7,18,53]],[-1,[5,7,31,38]],[-1,[5,7,37,53]],[1,[5,7,37,54]],[-1,[5,7,38,54]],[1,[5,8,10,37]],[-1,[5,8,18,53]],[1,[5,8,37,53]],[1,[5,10,11,54]],[-1,[5,10,37,54]],[1,[5,11,31,38]],[1,[5,11,38,54]],[1,[6,7,13,38]],[-1,[6,7,13,53]],[1,[6,7,37,53]],[-1,[6,7,37,54]],[1,[6,7,38,54]],[-1,[6,13,16,53]],[1,[6,13,27,38]],[-1,[6,16,17,53]],[-1,[6,17,24,37]],[-1,[6,17,37,53]],[1,[6,20,21,54]],[-1,[6,20,27,38]],[-1,[6,20,38,54]],[1,[6,21,24,37]],[1,[6,21,37,54]],[-1,[7,13,18,31]],[1,[7,13,18,53]],[-1,[7,13,31,38]],[-1,[8,10,24,37]],[1,[8,16,17,53]],[1,[8,16,18,49]],[-1,[8,16,18,53]],[1,[8,17,24,37]],[1,[8,17,37,53]],[-1,[10,11,20,54]],[-1,[10,20,21,54]],[-1,[10,21,24,37]],[-1,[10,21,37,54]],[1,[11,20,27,38]],[1,[11,20,38,54]],[1,[11,27,31,38]],[-1,[11,27,31,51]],[-1,[13,16,18,49]],[1,[13,16,18,53]],[-1,[13,18,31,49]],[-1,[13,27,31,38]],[1,[13,27,31,49]],[1,[27,31,49,51]]]},
   {"label":"10100100","cell":[39,46,52,54],"cycle":[[-1,[0,1,8,33]],[1,[0,1,8,40]],[-1,[0,1,11,40]],[1,[0,1,11,50]],[-1,[0,1,33,50]],[-1,[0,8,24,33]],[1,[0,8,24,40]],[1,[0,11,40,50]],[1,[0,24,33,50]],[-1,[0,24,40,50]],[-1,[1,3,18,19]],[1,[1,3,18,30]],[-1,[1,3,19,33]],[-1,[1,3,22,30]],[1,[1,3,22,50]],[-1,[1,3,33,50]],[-1,[1,5,8,9]],[1,[1,5,8,40]],[-1,[1,5,9,30]],[1,[1,5,11,30]],[-1,[1,5,11,40]],[1,[1,8,9,18]],[1,[1,8,18,19]],[1,[1,8,19,33]],[-1,[1,9,18,30]],[1,[1,11,22,30]],[-1,[1,11,22,50]],[-1,[3,12,13,18]],[1,[3,12,13,46]],[-1,[3,12,18,19]],[-1,[3,12,19,33]],[-1,[3,12,33,46]],[-1,[3,13,15,30]],[1,[3,13,15,46]],[1,[3,13,18,30]],[-1,[3,15,22,30]],[1,[3,15,22,50]],[-1,[3,15,46,50]],[1,[3,33,46,50]],[-1,[5,8,9,52]],[-1,[5,8,36,40]],[1,[5,8,36,52]],[-1,[5,9,30,39]],[-1,[5,9,39,52]],[1,[5,11,30,39]],[1,[5,11,39,54]],[-1,[5,11,40,54]],[1,[5,36,40,54]],[-1,[5,36,52,54]],[1,[5,39,52,54]],[-1,[8,9,16,18]],[1,[8,9,16,52]],[1,[8,12,16,18]],[-1,[8,12,16,52]],[1,[8,12,18,19]],[1,[8,12,19,33]],[-1,[8,12,24,33]],[1,[8,12,24,52]],[-1,[8,24,36,40]],[1,[8,24,36,52]],[-1,[9,13,16,18]],[1,[9,13,16,52]],[-1,[9,13,18,30]],[-1,[9,13,30,39]],[-1,[9,13,39,52]],[1,[11,15,22,30]],[-1,[11,15,22,50]],[1,[11,15,30,39]],[1,[11,15,39,54]],[-1,[11,15,50,54]],[1,[11,40,50,54]],[1,[12,13,16,18]],[-1,[12,13,16,52]],[1,[12,13,46,52]],[-1,[12,24,33,46]],[-1,[12,24,46,52]],[-1,[13,15,30,39]],[-1,[13,15,39,46]],[1,[13,39,46,52]],[-1,[15,39,46,54]],[-1,[15,46,50,54]],[-1,[24,33,46,50]],[-1,[24,36,40,54]],[1,[24,36,52,54]],[-1,[24,40,50,54]],[1,[24,46,50,54]],[-1,[24,46,52,54]],[1,[39,46,52,54]]]}
  ],
  "targets": [
   {"label":"01000000","cell":[33,42,43],"cycle":[[-1,[4,9,42]],[1,[4,9,43]],[-1,[4,42,43]],[1,[7,13,30]],[-1,[7,13,31]],[1,[7,28,29]],[-1,[7,28,30]],[1,[7,29,31]],[-1,[9,13,30]],[1,[9,13,31]],[-1,[9,30,42]],[1,[9,31,43]],[-1,[28,29,33]],[1,[28,30,42]],[-1,[28,33,42]],[-1,[29,31,43]],[1,[29,33,43]],[1,[33,42,43]]]},
   {"label":"00100000","cell":[22,38,45],"cycle":[[1,[1,3,19]],[-1,[1,3,22]],[-1,[1,5,9]],[1,[1,5,22]],[-1,[1,9,19]],[1,[3,13,19]],[-1,[3,13,45]],[1,[3,22,45]],[1,[5,9,38]],[-1,[5,22,38]],[-1,[9,13,19]],[1,[9,13,38]],[-1,[13,38,45]],[1,[22,38,45]]]},
   {"label":"01000011","cell":[26,40,50],"cycle":[[-1,[2,6,17]],[-1,[2,6,21]],[1,[2,6,26]],[1,[2,6,45]],[1,[2,13,17]],[-1,[2,13,34]],[-1,[2,21,50]],[1,[2,26,50]],[-1,[2,34,45]],[1,[4,6,17]],[1,[4,6,21]],[-1,[4,6,26]],[-1,[4,6,37]],[-1,[4,9,17]],[1,[4,9,40]],[1,[4,21,37]],[-1,[4,26,40]],[-1,[6,7,37]],[1,[6,7,45]],[-1,[7,22,23]],[1,[7,22,45]],[-1,[7,23,37]],[-1,[9,13,17]],[1,[9,13,34]],[1,[9,34,40]],[1,[21,23,37]],[-1,[21,23,50]],[1,[22,23,50]],[-1,[22,34,40]],[1,[22,34,45]],[-1,[22,40,50]],[1,[26,40,50]]]},
   {"label":"01011111","cell":[21,26,35],"cycle":[[-1,[3,12,13]],[1,[3,12,28]],[-1,[3,13,35]],[-1,[3,15,23]],[1,[3,15,35]],[1,[3,22,23]],[-1,[3,22,28]],[-1,[4,10,21]],[1,[4,10,36]],[1,[4,16,26]],[-1,[4,16,36]],[-1,[4,21,26]],[1,[10,21,23]],[-1,[10,22,23]],[1,[10,22,28]],[1,[10,28,36]],[1,[12,13,16]],[1,[12,16,36]],[-1,[12,28,36]],[-1,[13,16,26]],[-1,[13,26,35]],[-1,[15,21,23]],[1,[15,21,35]],[1,[21,26,35]]]},
   {"label":"11001100","cell":[29,36,55],"cycle":[[-1,[3,14,29]],[1,[3,14,50]],[1,[3,19,29]],[-1,[3,19,35]],[-1,[3,35,50]],[1,[4,8,9]],[-1,[4,8,36]],[1,[4,9,11]],[1,[4,11,20]],[1,[4,20,55]],[-1,[4,36,55]],[-1,[8,9,19]],[-1,[8,19,29]],[-1,[8,29,36]],[-1,[9,11,35]],[1,[9,19,35]],[-1,[11,20,50]],[1,[11,35,50]],[1,[14,20,50]],[-1,[14,20,55]],[1,[14,29,55]],[1,[29,36,55]]]},
   {"label":"10101111","cell":[29,45,51],"cycle":[[-1,[0,1,9]],[1,[0,1,51]],[1,[0,2,17]],[-1,[0,2,51]],[-1,[0,9,17]],[-1,[1,5,9]],[1,[1,5,29]],[1,[1,29,51]],[1,[2,6,17]],[-1,[2,6,45]],[-1,[2,45,51]],[1,[5,7,29]],[-1,[5,7,39]],[1,[5,9,39]],[1,[6,7,39]],[-1,[6,7,45]],[-1,[6,17,39]],[-1,[7,29,45]],[1,[9,17,39]],[1,[29,45,51]]]},
   {"label":"01110101","cell":[27,49,51],"cycle":[[1,[1,5,11]],[-1,[1,5,18]],[1,[1,11,51]],[-1,[1,18,49]],[-1,[1,49,51]],[-1,[4,5,11]],[1,[4,5,38]],[-1,[4,11,27]],[-1,[4,27,38]],[-1,[5,7,18]],[1,[5,7,38]],[1,[7,12,13]],[-1,[7,12,18]],[1,[7,13,38]],[1,[11,27,51]],[-1,[12,13,49]],[1,[12,18,49]],[1,[13,27,38]],[-1,[13,27,49]],[1,[27,49,51]]]},
   {"label":"01010101","cell":[23,29,47],"cycle":[[-1,[2,15,20]],[1,[2,15,47]],[1,[2,16,20]],[-1,[2,16,49]],[-1,[2,17,47]],[1,[2,17,49]],[-1,[5,11,23]],[1,[5,11,40]],[1,[5,18,19]],[-1,[5,18,40]],[1,[5,19,29]],[-1,[5,23,29]],[1,[11,15,20]],[-1,[11,15,23]],[1,[11,20,40]],[1,[15,23,47]],[1,[16,18,40]],[-1,[16,18,49]],[-1,[16,20,40]],[-1,[17,19,47]],[1,[17,19,49]],[-1,[18,19,49]],[-1,[19,29,47]],[1,[23,29,47]]]},
   {"label":"11001001","cell":[30,44,54],"cycle":[[1,[2,12,24]],[-1,[2,12,49]],[-1,[2,13,44]],[1,[2,13,49]],[-1,[2,14,24]],[1,[2,14,44]],[1,[5,8,9]],[-1,[5,8,10]],[1,[5,9,30]],[-1,[5,10,54]],[1,[5,30,54]],[-1,[8,9,49]],[1,[8,10,24]],[-1,[8,12,24]],[1,[8,12,49]],[1,[9,13,30]],[-1,[9,13,49]],[1,[10,14,24]],[-1,[10,14,54]],[-1,[13,30,44]],[-1,[14,44,54]],[1,[30,44,54]]]},
   {"label":"00010110","cell":[28,50,54],"cycle":[[1,[0,2,27]],[-1,[0,2,50]],[-1,[0,11,27]],[1,[0,11,50]],[1,[2,3,14]],[-1,[2,3,50]],[-1,[2,6,14]],[1,[2,6,27]],[-1,[3,14,28]],[-1,[3,28,50]],[1,[6,14,54]],[-1,[6,27,55]],[1,[6,54,55]],[1,[11,27,55]],[-1,[11,50,54]],[-1,[11,54,55]],[1,[14,28,54]],[1,[28,50,54]]]},
   {"label":"01110110","cell":[26,30,44],"cycle":[[-1,[1,5,11]],[1,[1,5,30]],[-1,[1,11,30]],[1,[4,5,11]],[-1,[4,5,37]],[1,[4,11,26]],[1,[4,16,17]],[-1,[4,16,26]],[1,[4,17,37]],[1,[5,7,30]],[-1,[5,7,37]],[1,[7,12,13]],[-1,[7,12,37]],[1,[7,13,44]],[-1,[7,30,44]],[-1,[11,26,30]],[-1,[12,13,16]],[-1,[12,16,17]],[-1,[12,17,37]],[1,[13,16,26]],[1,[13,26,44]],[1,[26,30,44]]]},
   {"label":"10010101","cell":[40,50,54],"cycle":[[1,[0,8,33]],[-1,[0,8,40]],[1,[0,33,50]],[-1,[0,40,50]],[1,[7,12,36]],[-1,[7,12,46]],[1,[7,23,46]],[-1,[7,23,54]],[1,[7,36,54]],[1,[8,12,33]],[-1,[8,12,36]],[-1,[8,36,40]],[-1,[12,33,46]],[1,[23,33,46]],[-1,[23,33,50]],[-1,[23,50,54]],[1,[36,40,54]],[1,[40,50,54]]]},
   {"label":"11110110","cell":[23,39,47],"cycle":[[-1,[1,3,23]],[1,[1,3,32]],[-1,[1,5,8]],[1,[1,5,23]],[-1,[1,8,32]],[-1,[2,3,32]],[1,[2,3,47]],[1,[2,6,16]],[-1,[2,6,47]],[-1,[2,12,16]],[1,[2,12,32]],[1,[3,23,47]],[1,[4,5,8]],[-1,[4,5,39]],[-1,[4,6,16]],[1,[4,6,39]],[1,[4,8,16]],[-1,[5,23,39]],[-1,[6,39,47]],[1,[8,12,16]],[-1,[8,12,32]],[1,[23,39,47]]]},
   {"label":"00001010","cell":[32,44,48],"cycle":[[1,[0,9,11]],[-1,[0,9,48]],[-1,[0,10,11]],[1,[0,10,32]],[1,[0,32,48]],[-1,[7,13,38]],[1,[7,13,44]],[1,[7,14,23]],[-1,[7,14,44]],[-1,[7,15,23]],[1,[7,15,38]],[-1,[9,11,38]],[1,[9,13,38]],[-1,[9,13,48]],[1,[10,11,23]],[-1,[10,14,23]],[1,[10,14,32]],[1,[11,15,23]],[-1,[11,15,38]],[-1,[13,44,48]],[-1,[14,32,44]],[1,[32,44,48]]]},
   {"label":"00010001","cell":[25,29,55],"cycle":[[-1,[0,11,21]],[1,[0,11,34]],[-1,[0,21,25]],[-1,[0,25,32]],[-1,[0,32,34]],[-1,[7,15,30]],[1,[7,15,55]],[-1,[7,18,29]],[1,[7,18,30]],[-1,[7,29,55]],[1,[11,15,30]],[-1,[11,15,55]],[1,[11,21,55]],[1,[11,30,34]],[1,[18,29,32]],[-1,[18,30,34]],[1,[18,32,34]],[1,[21,25,55]],[-1,[25,29,32]],[1,[25,29,55]]]},
   {"label":"01101101","cell":[29,33,47],"cycle":[[1,[1,5,10]],[-1,[1,5,29]],[1,[1,10,33]],[-1,[1,29,33]],[-1,[4,5,10]],[1,[4,5,52]],[-1,[4,10,25]],[1,[4,17,25]],[-1,[4,17,52]],[-1,[5,7,29]],[1,[5,7,52]],[-1,[7,12,47]],[1,[7,12,52]],[1,[7,29,47]],[1,[10,25,33]],[-1,[12,17,25]],[1,[12,17,52]],[-1,[12,25,33]],[-1,[12,33,47]],[1,[29,33,47]]]},
   {"label":"11010010","cell":[31,47,49],"cycle":[[-1,[2,12,24]],[1,[2,12,49]],[1,[2,21,24]],[-1,[2,21,47]],[-1,[2,47,49]],[-1,[5,8,18]],[1,[5,8,42]],[-1,[5,18,31]],[1,[5,23,31]],[-1,[5,23,42]],[1,[8,12,24]],[-1,[8,12,49]],[1,[8,18,49]],[1,[8,24,42]],[1,[18,31,49]],[1,[21,23,42]],[-1,[21,23,47]],[-1,[21,24,42]],[-1,[23,31,47]],[1,[31,47,49]]]},
   {"label":"01001110","cell":[25,43,49],"cycle":[[1,[2,13,34]],[-1,[2,13,49]],[-1,[2,14,20]],[1,[2,14,25]],[1,[2,15,20]],[-1,[2,15,34]],[1,[2,25,49]],[-1,[5,9,11]],[1,[5,9,43]],[1,[5,10,11]],[-1,[5,10,43]],[1,[9,11,34]],[-1,[9,13,34]],[1,[9,13,49]],[-1,[9,43,49]],[-1,[10,11,20]],[1,[10,14,20]],[-1,[10,14,25]],[-1,[10,25,43]],[-1,[11,15,20]],[1,[11,15,34]],[1,[25,43,49]]]},
   {"label":"00101000","cell":[14,29,32],"cycle":[[1,[0,1,9]],[-1,[0,1,32]],[-1,[0,2,26]],[1,[0,2,32]],[1,[0,9,26]],[1,[1,5,9]],[-1,[1,5,29]],[-1,[1,29,32]],[1,[2,6,14]],[-1,[2,6,26]],[1,[2,14,32]],[-1,[5,7,29]],[1,[5,7,38]],[-1,[5,9,38]],[1,[6,7,14]],[-1,[6,7,38]],[1,[6,26,38]],[-1,[7,14,29]],[-1,[9,26,38]],[1,[14,29,32]]]},
   {"label":"01001011","cell":[26,42,50],"cycle":[[-1,[3,12,14]],[1,[3,12,49]],[-1,[3,14,50]],[-1,[3,15,34]],[1,[3,15,50]],[1,[3,31,34]],[-1,[3,31,49]],[-1,[4,9,26]],[1,[4,9,53]],[-1,[4,24,36]],[1,[4,24,42]],[-1,[4,26,42]],[-1,[4,36,53]],[1,[9,26,34]],[-1,[9,31,34]],[1,[9,31,49]],[1,[9,49,53]],[1,[12,14,24]],[1,[12,24,36]],[1,[12,36,53]],[-1,[12,49,53]],[-1,[14,24,50]],[-1,[15,26,34]],[1,[15,26,50]],[-1,[24,42,50]],[1,[26,42,50]]]},
   {"label":"01000100","cell":[35,43,47],"cycle":[[1,[3,12,14]],[-1,[3,12,47]],[1,[3,14,22]],[1,[3,22,30]],[1,[3,30,35]],[1,[3,35,47]],[1,[4,9,40]],[-1,[4,9,43]],[-1,[4,25,36]],[1,[4,25,43]],[-1,[4,36,40]],[-1,[9,30,35]],[1,[9,30,40]],[-1,[9,35,43]],[-1,[12,14,36]],[1,[12,25,36]],[-1,[12,25,47]],[-1,[14,22,36]],[-1,[22,30,40]],[1,[22,36,40]],[-1,[25,43,47]],[1,[35,43,47]]]},
   {"label":"10111000","cell":[35,42,46],"cycle":[[-1,[0,1,8]],[1,[0,1,42]],[1,[0,2,25]],[-1,[0,2,35]],[-1,[0,8,25]],[-1,[0,35,42]],[-1,[1,5,8]],[1,[1,5,28]],[1,[1,28,42]],[1,[2,6,25]],[-1,[2,6,46]],[1,[2,35,46]],[1,[5,7,28]],[-1,[5,7,36]],[1,[5,8,36]],[1,[6,7,36]],[-1,[6,7,46]],[-1,[6,25,36]],[-1,[7,28,46]],[1,[8,25,36]],[-1,[28,42,46]],[1,[35,42,46]]]},
   {"label":"11011011","cell":[13,49,53],"cycle":[[1,[3,13,30]],[-1,[3,13,49]],[1,[3,22,28]],[-1,[3,22,30]],[1,[3,28,32]],[1,[3,32,49]],[1,[4,8,10]],[-1,[4,8,53]],[1,[4,10,11]],[1,[4,11,38]],[1,[4,38,53]],[-1,[8,10,28]],[-1,[8,28,32]],[-1,[8,32,49]],[-1,[8,49,53]],[-1,[10,11,22]],[-1,[10,22,28]],[1,[11,22,30]],[1,[11,30,38]],[-1,[13,30,38]],[-1,[13,38,53]],[1,[13,49,53]]]},
   {"label":"01011011","cell":[28,42,48],"cycle":[[1,[2,6,20]],[-1,[2,6,26]],[-1,[2,14,20]],[1,[2,14,32]],[-1,[2,26,48]],[1,[2,32,48]],[-1,[4,6,20]],[1,[4,6,26]],[1,[4,10,20]],[-1,[4,10,42]],[1,[4,26,42]],[1,[10,14,20]],[-1,[10,14,32]],[1,[10,28,32]],[-1,[10,28,42]],[-1,[26,42,48]],[-1,[28,32,48]],[1,[28,42,48]]]}
  ]
 },
 "core": {
  "sources": [
   {"label":"00000000","cell":[85,89,95,96],"cycle":[[-1,[0,1,3,4]],[1,[0,1,3,9]],[-1,[0,1,4,11]],[1,[0,1,9,14]],[-1,[0,1,11,14]],[1,[0,3,4,14]],[-1,[0,3,9,14]],[1,[0,4,11,14]],[-1,[1,3,4,28]],[1,[1,3,9,128]],[-1,[1,3,28,128]],[-1,[1,4,11,128]],[1,[1,4,28,128]],[-1,[1,9,11,40]],[1,[1,9,11,128]],[1,[1,9,14,40]],[-1,[1,11,14,40]],[1,[3,4,14,55]],[-1,[3,4,28,55]],[-1,[3,9,14,58]],[1,[3,9,46,58]],[-1,[3,9,46,128]],[-1,[3,14,55,58]],[-1,[3,28,46,55]],[1,[3,28,46,128]],[1,[3,46,55,85]],[-1,[3,46,58,85]],[1,[3,55,58,85]],[1,[4,11,14,62]],[1,[4,11,48,128]],[-1,[4,11,48,139]],[1,[4,11,62,139]],[1,[4,14,55,62]],[1,[4,18,25,86]],[-1,[4,18,25,139]],[1,[4,18,86,139]],[1,[4,25,62,86]],[-1,[4,25,62,139]],[1,[4,28,48,55]],[-1,[4,28,48,128]],[-1,[4,48,55,86]],[-1,[4,48,86,139]],[-1,[4,55,62,86]],[-1,[9,11,40,51]],[-1,[9,11,51,128]],[1,[9,14,40,58]],[1,[9,40,51,58]],[-1,[9,46,51,91]],[1,[9,46,51,128]],[1,[9,46,58,91]],[-1,[9,51,58,91]],[-1,[11,14,40,62]],[-1,[11,40,51,62]],[-1,[11,48,51,128]],[1,[11,48,51,139]],[1,[11,51,62,139]],[1,[14,40,58,62]],[-1,[14,55,58,96]],[1,[14,55,62,96]],[-1,[14,58,62,96]],[1,[18,25,86,95]],[-1,[18,25,89,95]],[1,[18,25,89,139]],[1,[18,84,85,86]],[-1,[18,84,85,89]],[1,[18,84,86,139]],[-1,[18,84,89,139]],[-1,[18,85,86,95]],[1,[18,85,89,95]],[-1,[20,46,84,88]],[1,[20,46,84,91]],[1,[20,46,85,88]],[-1,[20,46,85,91]],[-1,[20,84,85,88]],[1,[20,84,85,91]],[1,[25,62,86,96]],[-1,[25,62,89,96]],[1,[25,62,89,139]],[1,[25,86,95,96]],[-1,[25,89,95,96]],[1,[28,46,48,55]],[-1,[28,46,48,128]],[1,[40,51,58,62]],[-1,[46,48,51,84]],[1,[46,48,51,128]],[1,[46,48,55,88]],[-1,[46,48,84,88]],[1,[46,51,84,91]],[1,[46,55,85,88]],[-1,[46,58,85,91]],[-1,[48,51,84,139]],[-1,[48,55,86,88]],[1,[48,84,86,88]],[-1,[48,84,86,139]],[1,[51,58,62,89]],[1,[51,58,89,91]],[-1,[51,62,89,139]],[-1,[51,84,89,91]],[1,[51,84,89,139]],[1,[55,58,85,96]],[-1,[55,62,86,96]],[-1,[55,85,86,88]],[1,[55,85,86,96]],[1,[58,62,89,96]],[1,[58,85,89,91]],[-1,[58,85,89,96]],[1,[84,85,86,88]],[-1,[84,85,89,91]],[-1,[85,86,95,96]],[1,[85,89,95,96]]]},
   {"label":"00000000","cell":[91,96,97,117],"cycle":[[-1,[0,1,3,4]],[1,[0,1,3,5]],[-1,[0,1,4,11]],[1,[0,1,5,12]],[-1,[0,1,11,12]],[1,[0,3,4,14]],[-1,[0,3,5,20]],[-1,[0,3,9,14]],[1,[0,3,9,20]],[1,[0,4,11,25]],[-1,[0,4,14,25]],[-1,[0,5,12,20]],[1,[0,9,12,20]],[-1,[0,9,12,27]],[1,[0,9,14,27]],[1,[0,11,12,27]],[1,[0,11,14,25]],[-1,[0,11,14,27]],[-1,[1,3,4,28]],[1,[1,3,5,28]],[-1,[1,4,11,130]],[1,[1,4,28,130]],[1,[1,5,12,130]],[-1,[1,5,28,130]],[-1,[1,11,12,130]],[1,[3,4,14,55]],[-1,[3,4,28,55]],[-1,[3,5,20,56]],[1,[3,5,28,56]],[-1,[3,9,14,58]],[1,[3,9,20,46]],[1,[3,9,46,58]],[-1,[3,14,55,58]],[-1,[3,20,46,56]],[-1,[3,28,46,55]],[1,[3,28,46,56]],[1,[3,46,55,58]],[1,[4,11,25,68]],[-1,[4,11,48,68]],[1,[4,11,48,130]],[-1,[4,14,25,75]],[1,[4,14,55,75]],[-1,[4,25,68,75]],[1,[4,28,48,55]],[-1,[4,28,48,130]],[-1,[4,48,55,60]],[-1,[4,48,60,68]],[1,[4,55,60,75]],[1,[4,60,68,75]],[-1,[5,12,20,49]],[-1,[5,12,49,130]],[1,[5,20,49,56]],[-1,[5,28,49,56]],[1,[5,28,49,130]],[1,[9,12,20,66]],[-1,[9,12,27,66]],[1,[9,14,27,80]],[-1,[9,14,58,80]],[1,[9,20,27,66]],[-1,[9,20,27,91]],[1,[9,20,46,66]],[1,[9,20,66,91]],[-1,[9,27,80,91]],[1,[9,46,58,91]],[-1,[9,46,66,91]],[1,[9,58,80,91]],[1,[11,12,27,70]],[-1,[11,12,53,70]],[1,[11,12,53,130]],[1,[11,14,25,82]],[-1,[11,14,27,82]],[1,[11,25,68,82]],[-1,[11,27,70,82]],[1,[11,48,53,70]],[-1,[11,48,53,130]],[-1,[11,48,68,70]],[1,[11,68,70,82]],[-1,[12,20,49,66]],[-1,[12,27,66,70]],[-1,[12,49,53,70]],[1,[12,49,53,130]],[1,[12,49,66,70]],[-1,[14,25,75,82]],[1,[14,27,77,82]],[-1,[14,27,77,96]],[1,[14,27,80,96]],[-1,[14,55,58,96]],[1,[14,55,75,77]],[1,[14,55,77,96]],[-1,[14,58,80,96]],[-1,[14,75,77,82]],[1,[20,27,66,97]],[-1,[20,27,91,97]],[1,[20,46,49,56]],[-1,[20,46,49,88]],[-1,[20,46,56,66]],[1,[20,46,56,88]],[-1,[20,49,66,88]],[1,[20,56,66,88]],[1,[20,66,91,97]],[-1,[25,68,75,82]],[-1,[27,66,70,88]],[1,[27,66,77,88]],[-1,[27,66,77,97]],[1,[27,70,77,82]],[-1,[27,70,77,88]],[-1,[27,77,96,97]],[-1,[27,80,91,96]],[1,[27,91,96,97]],[-1,[28,46,48,49]],[1,[28,46,48,55]],[-1,[28,46,49,56]],[1,[28,48,49,130]],[-1,[46,48,49,88]],[1,[46,48,55,88]],[1,[46,55,56,88]],[-1,[46,55,56,117]],[1,[46,55,58,117]],[-1,[46,56,66,117]],[1,[46,58,91,117]],[-1,[46,66,91,117]],[1,[48,49,53,70]],[-1,[48,49,53,130]],[1,[48,49,70,88]],[-1,[48,55,60,88]],[-1,[48,60,68,70]],[-1,[48,60,70,88]],[1,[49,66,70,88]],[-1,[55,56,77,88]],[1,[55,56,77,117]],[-1,[55,58,96,117]],[1,[55,60,75,77]],[1,[55,60,77,88]],[1,[55,77,96,117]],[-1,[56,66,77,88]],[1,[56,66,77,97]],[1,[56,66,97,117]],[-1,[56,77,97,117]],[1,[58,80,91,96]],[-1,[58,91,96,117]],[-1,[60,68,70,169]],[1,[60,68,75,169]],[1,[60,70,77,88]],[-1,[60,70,77,169]],[1,[60,75,77,169]],[1,[66,91,97,117]],[1,[68,70,82,169]],[-1,[68,75,82,169]],[1,[70,77,82,169]],[-1,[75,77,82,169]],[-1,[77,96,97,117]],[1,[91,96,97,117]]]},
   {"label":"00000000","cell":[95,97,125,152],"cycle":[[-1,[0,1,3,4]],[1,[0,1,3,5]],[-1,[0,1,4,11]],[1,[0,1,5,12]],[-1,[0,1,11,12]],[1,[0,3,4,18]],[-1,[0,3,5,20]],[1,[0,3,18,20]],[1,[0,4,11,25]],[-1,[0,4,13,14]],[1,[0,4,13,25]],[-1,[0,4,14,25]],[-1,[0,4,18,25]],[-1,[0,5,12,20]],[-1,[0,8,18,20]],[1,[0,8,18,26]],[-1,[0,8,20,26]],[1,[0,9,12,20]],[-1,[0,9,12,27]],[1,[0,9,20,27]],[1,[0,11,12,27]],[1,[0,11,14,25]],[-1,[0,11,14,27]],[1,[0,13,14,25]],[1,[0,13,18,25]],[-1,[0,13,18,26]],[1,[0,13,25,26]],[-1,[0,14,25,27]],[1,[0,20,26,27]],[-1,[0,25,26,27]],[-1,[1,3,4,28]],[1,[1,3,5,28]],[-1,[1,4,11,130]],[1,[1,4,28,130]],[1,[1,5,12,130]],[-1,[1,5,28,130]],[-1,[1,11,12,130]],[1,[3,4,18,54]],[-1,[3,4,28,55]],[1,[3,4,54,55]],[-1,[3,5,20,56]],[1,[3,5,28,56]],[1,[3,18,20,85]],[-1,[3,18,54,85]],[-1,[3,20,46,56]],[1,[3,20,46,85]],[-1,[3,28,46,55]],[1,[3,28,46,56]],[1,[3,46,55,85]],[-1,[3,54,55,85]],[1,[4,11,25,68]],[-1,[4,11,48,68]],[1,[4,11,48,130]],[-1,[4,13,14,75]],[1,[4,13,25,75]],[1,[4,14,25,62]],[-2,[4,14,25,75]],[-1,[4,14,55,62]],[1,[4,14,55,75]],[-1,[4,18,25,86]],[1,[4,18,54,86]],[-1,[4,25,62,86]],[-1,[4,25,68,75]],[1,[4,28,48,55]],[-1,[4,28,48,130]],[-1,[4,48,55,60]],[-1,[4,48,60,68]],[1,[4,54,55,86]],[1,[4,55,60,75]],[1,[4,55,62,86]],[1,[4,60,68,75]],[-1,[5,12,20,49]],[-1,[5,12,49,130]],[1,[5,20,49,56]],[-1,[5,28,49,56]],[1,[5,28,49,130]],[-1,[8,18,20,90]],[1,[8,18,26,90]],[-1,[8,20,26,90]],[1,[9,12,20,66]],[-1,[9,12,27,66]],[1,[9,20,27,66]],[1,[11,12,27,70]],[-1,[11,12,53,70]],[1,[11,12,53,130]],[1,[11,14,25,82]],[-1,[11,14,27,82]],[1,[11,25,68,82]],[-1,[11,27,70,82]],[1,[11,48,53,70]],[-1,[11,48,53,130]],[-1,[11,48,68,70]],[1,[11,68,70,82]],[-1,[12,20,49,66]],[-1,[12,27,66,70]],[-1,[12,49,53,70]],[1,[12,49,53,130]],[1,[12,49,66,70]],[1,[13,14,25,152]],[-1,[13,14,75,152]],[1,[13,18,25,95]],[-1,[13,18,26,95]],[1,[13,25,26,152]],[1,[13,25,75,95]],[1,[13,26,95,152]],[-1,[13,75,95,152]],[-1,[14,25,27,152]],[1,[14,25,62,96]],[-1,[14,25,75,82]],[-1,[14,25,75,96]],[1,[14,27,77,82]],[-1,[14,27,77,152]],[-1,[14,55,62,96]],[1,[14,55,75,77]],[1,[14,55,77,96]],[-1,[14,75,77,82]],[-1,[14,75,77,96]],[1,[14,75,77,152]],[1,[18,20,85,90]],[-1,[18,25,86,95]],[1,[18,26,90,95]],[-1,[18,54,85,86]],[1,[18,85,86,95]],[-1,[18,85,90,95]],[1,[20,26,27,97]],[-1,[20,26,90,97]],[1,[20,27,66,88]],[1,[20,27,88,97]],[1,[20,46,49,56]],[-1,[20,46,49,88]],[1,[20,46,85,88]],[-1,[20,49,66,88]],[-1,[20,85,88,97]],[1,[20,85,90,97]],[-1,[25,26,27,152]],[-1,[25,62,86,96]],[-1,[25,68,75,82]],[1,[25,75,95,96]],[-1,[25,86,95,96]],[1,[26,27,97,152]],[1,[26,90,95,97]],[-1,[26,95,97,152]],[-1,[27,66,70,88]],[1,[27,70,77,82]],[-1,[27,70,77,88]],[1,[27,77,88,96]],[1,[27,77,96,97]],[1,[27,77,97,152]],[-1,[27,88,96,97]],[-1,[28,46,48,49]],[1,[28,46,48,55]],[-1,[28,46,49,56]],[1,[28,48,49,130]],[-1,[46,48,49,88]],[1,[46,48,55,88]],[1,[46,55,85,88]],[1,[48,49,53,70]],[-1,[48,49,53,130]],[1,[48,49,70,88]],[-1,[48,55,60,88]],[-1,[48,60,68,70]],[-1,[48,60,70,88]],[1,[49,66,70,88]],[-1,[54,55,85,86]],[1,[55,60,75,77]],[1,[55,60,77,88]],[1,[55,62,86,96]],[-1,[55,77,88,96]],[-1,[55,85,86,96]],[1,[55,85,88,96]],[-1,[60,68,70,169]],[1,[60,68,75,169]],[1,[60,70,77,88]],[-1,[60,70,77,169]],[1,[60,75,77,169]],[1,[68,70,82,169]],[-1,[68,75,82,169]],[1,[70,77,82,169]],[-1,[75,77,82,169]],[-1,[75,77,96,125]],[-1,[75,77,125,152]],[1,[75,95,96,125]],[1,[75,95,125,152]],[1,[77,96,97,125]],[-1,[77,97,125,152]],[1,[85,86,95,96]],[1,[85,88,96,97]],[-1,[85,90,95,97]],[-1,[85,95,96,97]],[-1,[95,96,97,125]],[1,[95,97,125,152]]]},
   {"label":"01000000","cell":[79,81,121,125],"cycle":[[-1,[0,3,4,5]],[1,[0,3,4,13]],[-1,[0,3,5,8]],[-1,[0,3,8,13]],[1,[0,4,5,13]],[1,[0,5,8,13]],[-1,[3,4,5,28]],[1,[3,4,13,127]],[-1,[3,4,28,44]],[-1,[3,4,44,127]],[-1,[3,5,8,45]],[1,[3,5,28,45]],[-1,[3,8,13,57]],[-1,[3,8,29,45]],[1,[3,8,29,57]],[1,[3,13,57,127]],[1,[3,28,44,45]],[-1,[3,29,44,45]],[1,[3,29,44,57]],[-1,[3,44,57,127]],[1,[4,5,13,145]],[1,[4,5,21,47]],[-1,[4,5,21,145]],[-1,[4,5,28,47]],[-1,[4,13,61,127]],[1,[4,13,61,145]],[-1,[4,21,47,145]],[-1,[4,28,44,47]],[1,[4,44,47,61]],[1,[4,44,61,127]],[-1,[4,47,61,145]],[-1,[5,8,12,135]],[1,[5,8,12,140]],[1,[5,8,13,135]],[-1,[5,8,45,140]],[-1,[5,12,21,69]],[1,[5,12,21,140]],[-1,[5,12,69,135]],[1,[5,13,76,135]],[-1,[5,13,76,145]],[1,[5,21,47,140]],[1,[5,21,69,145]],[1,[5,28,45,47]],[-1,[5,45,47,140]],[-1,[5,69,76,135]],[1,[5,69,76,145]],[1,[8,12,22,72]],[-1,[8,12,22,140]],[1,[8,12,72,135]],[-1,[8,13,57,79]],[-1,[8,13,79,135]],[1,[8,22,50,72]],[-1,[8,22,50,140]],[-1,[8,29,45,50]],[-1,[8,29,50,57]],[1,[8,45,50,140]],[1,[8,50,57,67]],[1,[8,50,67,72]],[-1,[8,57,67,79]],[-1,[8,67,72,79]],[1,[8,72,79,135]],[1,[12,21,22,94]],[-1,[12,21,22,140]],[-1,[12,21,69,94]],[1,[12,22,72,94]],[-1,[12,69,72,94]],[1,[12,69,72,135]],[1,[13,57,61,78]],[-1,[13,57,61,127]],[1,[13,57,78,79]],[-1,[13,61,78,81]],[-1,[13,61,81,145]],[-1,[13,76,81,135]],[1,[13,76,81,145]],[-1,[13,78,79,81]],[1,[13,79,81,135]],[-1,[21,22,84,92]],[1,[21,22,84,140]],[-1,[21,22,92,94]],[1,[21,47,84,92]],[-1,[21,47,84,140]],[1,[21,47,92,145]],[1,[21,69,92,94]],[-1,[21,69,92,145]],[-1,[22,50,71,72]],[1,[22,50,71,92]],[-1,[22,50,84,92]],[1,[22,50,84,140]],[1,[22,71,72,92]],[-1,[22,72,92,94]],[1,[28,44,45,47]],[-1,[29,44,45,50]],[-1,[29,44,50,57]],[1,[44,45,47,84]],[-1,[44,45,50,84]],[-1,[44,47,50,61]],[1,[44,47,50,84]],[-1,[44,50,57,61]],[1,[44,57,61,127]],[1,[45,47,84,140]],[-1,[45,50,84,140]],[-1,[47,50,61,92]],[1,[47,50,84,92]],[1,[47,61,92,145]],[-1,[50,57,61,121]],[1,[50,57,67,121]],[1,[50,61,71,92]],[-1,[50,61,71,121]],[1,[50,67,72,121]],[-1,[50,71,72,121]],[1,[57,61,78,121]],[-1,[57,67,79,121]],[1,[57,78,79,121]],[-1,[61,71,81,92]],[1,[61,71,81,121]],[-1,[61,78,81,121]],[1,[61,81,92,145]],[-1,[67,72,79,121]],[1,[69,72,81,92]],[-1,[69,72,81,135]],[1,[69,72,92,94]],[1,[69,76,81,135]],[-1,[69,76,81,145]],[-1,[69,81,92,145]],[-1,[71,72,81,92]],[1,[71,72,81,121]],[1,[72,79,81,121]],[-1,[72,79,81,135]],[-1,[78,79,81,125]],[1,[78,79,121,125]],[-1,[78,81,121,125]],[1,[79,81,121,125]]]},
   {"label":"01000000","cell":[85,91,126,173],"cycle":[[1,[0,3,4,5]],[-1,[0,3,4,19]],[1,[0,3,5,8]],[1,[0,3,8,9]],[1,[0,3,9,24]],[-1,[0,3,19,24]],[-1,[0,4,5,21]],[1,[0,4,19,21]],[-1,[0,5,8,12]],[-1,[0,5,12,21]],[-1,[0,8,9,22]],[1,[0,8,12,22]],[-1,[0,9,19,22]],[1,[0,9,19,24]],[1,[0,12,21,22]],[-1,[0,19,21,22]],[1,[3,4,5,28]],[-1,[3,4,19,44]],[1,[3,4,28,44]],[1,[3,5,8,45]],[-1,[3,5,28,45]],[1,[3,8,9,59]],[-1,[3,8,45,59]],[1,[3,9,24,59]],[-1,[3,19,24,85]],[1,[3,19,44,85]],[-1,[3,24,59,85]],[-1,[3,28,44,45]],[1,[3,44,45,85]],[1,[3,45,59,85]],[-1,[4,5,21,47]],[1,[4,5,28,47]],[1,[4,19,21,86]],[-1,[4,19,44,86]],[1,[4,21,47,86]],[1,[4,28,44,47]],[-1,[4,44,47,86]],[-1,[5,8,12,140]],[1,[5,8,45,140]],[-1,[5,12,21,140]],[-1,[5,21,47,140]],[-1,[5,28,45,47]],[1,[5,45,47,140]],[-1,[8,9,22,52]],[-1,[8,9,52,59]],[1,[8,12,22,140]],[-1,[8,22,50,52]],[1,[8,22,50,140]],[1,[8,45,50,52]],[-1,[8,45,50,140]],[1,[8,45,52,59]],[-1,[9,19,22,91]],[1,[9,19,24,91]],[-1,[9,22,52,91]],[1,[9,24,59,91]],[-1,[9,52,59,91]],[1,[12,21,22,140]],[-1,[19,21,22,84]],[-1,[19,21,84,86]],[1,[19,22,84,91]],[-1,[19,24,85,91]],[-1,[19,44,84,85]],[1,[19,44,84,86]],[1,[19,84,85,91]],[-1,[21,22,84,140]],[-1,[21,47,84,86]],[1,[21,47,84,140]],[-1,[22,50,52,84]],[-1,[22,50,84,140]],[1,[22,52,84,91]],[-1,[24,59,85,91]],[-1,[28,44,45,47]],[-1,[44,45,47,84]],[-1,[44,45,84,85]],[1,[44,47,84,86]],[-1,[45,47,84,140]],[1,[45,50,52,84]],[1,[45,50,84,140]],[1,[45,52,59,173]],[-1,[45,52,84,173]],[1,[45,59,85,173]],[-1,[45,84,85,173]],[-1,[52,59,91,173]],[1,[52,84,91,173]],[-1,[59,85,91,173]],[1,[84,85,91,126]],[1,[84,85,126,173]],[-1,[84,91,126,173]],[1,[85,91,126,173]]]},
   {"label":"01000000","cell":[86,89,95,126],"cycle":[[-1,[0,3,4,13]],[1,[0,3,4,19]],[-1,[0,3,13,24]],[1,[0,3,19,23]],[1,[0,3,23,24]],[1,[0,4,13,23]],[-1,[0,4,19,23]],[-1,[0,13,23,24]],[-1,[3,4,13,127]],[1,[3,4,19,44]],[1,[3,4,44,127]],[-1,[3,13,24,57]],[-1,[3,13,57,127]],[1,[3,19,23,85]],[-1,[3,19,44,85]],[1,[3,23,24,85]],[1,[3,24,57,85]],[-1,[3,44,57,85]],[1,[3,44,57,127]],[1,[4,13,23,145]],[1,[4,13,61,127]],[-1,[4,13,61,145]],[-1,[4,19,23,86]],[1,[4,19,44,86]],[1,[4,23,86,145]],[1,[4,44,61,86]],[-1,[4,44,61,127]],[-1,[4,61,86,145]],[-1,[13,23,24,95]],[-1,[13,23,95,145]],[-1,[13,24,57,95]],[-1,[13,57,61,95]],[1,[13,57,61,127]],[1,[13,61,95,145]],[1,[19,23,85,86]],[-1,[19,44,85,89]],[1,[19,44,86,89]],[-1,[19,84,85,86]],[1,[19,84,85,89]],[-1,[19,84,86,89]],[1,[23,24,85,95]],[1,[23,85,86,95]],[-1,[23,86,95,145]],[1,[24,57,85,89]],[1,[24,57,89,95]],[-1,[24,85,89,95]],[1,[44,57,61,89]],[-1,[44,57,61,127]],[-1,[44,57,85,89]],[1,[44,61,86,89]],[1,[57,61,89,95]],[1,[61,86,89,95]],[1,[61,86,95,145]],[-1,[84,85,86,126]],[1,[84,85,89,126]],[-1,[84,86,89,126]],[1,[85,86,95,126]],[-1,[85,89,95,126]],[1,[86,89,95,126]]]},
   {"label":"00100000","cell":[59,65,102,173],"cycle":[[1,[0,1,2,3]],[-1,[0,1,2,5]],[1,[0,1,3,8]],[-1,[0,1,5,12]],[1,[0,1,8,12]],[-1,[0,2,3,20]],[1,[0,2,5,20]],[-1,[0,3,8,20]],[-1,[0,5,8,12]],[1,[0,5,8,20]],[1,[1,2,3,29]],[-1,[1,2,5,28]],[-1,[1,2,28,29]],[1,[1,3,8,29]],[-1,[1,5,12,38]],[1,[1,5,28,38]],[1,[1,8,12,41]],[-1,[1,8,29,41]],[1,[1,12,38,41]],[1,[1,28,29,35]],[1,[1,28,35,38]],[-1,[1,29,35,41]],[-1,[1,35,38,41]],[-1,[2,3,20,46]],[1,[2,3,29,46]],[1,[2,5,20,49]],[-1,[2,5,28,49]],[1,[2,20,46,49]],[-1,[2,28,29,46]],[-1,[2,28,46,49]],[-1,[3,8,20,59]],[1,[3,8,29,59]],[-1,[3,20,46,59]],[1,[3,29,46,59]],[-1,[5,8,12,65]],[1,[5,8,20,65]],[-1,[5,12,38,65]],[1,[5,20,49,65]],[1,[5,28,38,49]],[-1,[5,38,49,65]],[1,[8,12,41,65]],[-1,[8,20,59,65]],[-1,[8,29,41,59]],[1,[8,41,59,65]],[1,[12,38,41,65]],[1,[20,46,49,173]],[-1,[20,46,59,173]],[1,[20,49,65,173]],[-1,[20,59,65,173]],[1,[28,29,35,102]],[-1,[28,29,46,102]],[1,[28,35,38,102]],[1,[28,38,49,102]],[-1,[28,46,49,102]],[-1,[29,35,41,102]],[-1,[29,41,59,102]],[1,[29,46,59,102]],[-1,[35,38,41,102]],[1,[38,41,65,102]],[-1,[38,49,65,102]],[1,[41,59,65,102]],[-1,[46,49,102,173]],[1,[46,59,102,173]],[-1,[49,65,102,173]],[1,[59,65,102,173]]]},
   {"label":"00100000","cell":[80,82,96,152],"cycle":[[1,[0,1,9,11]],[-1,[0,1,9,15]],[1,[0,1,11,16]],[-1,[0,1,15,16]],[-1,[0,9,11,17]],[1,[0,9,15,17]],[-1,[0,11,16,17]],[1,[0,15,16,17]],[1,[1,9,11,128]],[-1,[1,9,15,35]],[-1,[1,9,35,128]],[1,[1,11,16,37]],[1,[1,11,37,128]],[-1,[1,15,16,38]],[1,[1,15,35,38]],[-1,[1,16,37,38]],[1,[1,35,37,38]],[-1,[1,35,37,128]],[-1,[9,11,17,73]],[1,[9,11,64,73]],[-1,[9,11,64,128]],[1,[9,15,17,80]],[-1,[9,15,35,80]],[1,[9,17,73,80]],[-1,[9,35,64,80]],[1,[9,35,64,128]],[-1,[9,64,73,80]],[-1,[11,16,17,82]],[1,[11,16,37,82]],[-1,[11,17,73,82]],[1,[11,37,64,82]],[-1,[11,37,64,128]],[1,[11,64,73,82]],[1,[15,16,17,152]],[1,[15,16,23,77]],[-1,[15,16,23,152]],[-1,[15,16,38,77]],[1,[15,17,80,152]],[1,[15,23,24,97]],[-1,[15,23,24,152]],[-1,[15,23,77,97]],[1,[15,24,80,97]],[-1,[15,24,80,152]],[1,[15,35,38,77]],[1,[15,35,77,80]],[-1,[15,77,80,97]],[-1,[16,17,82,152]],[-1,[16,23,75,77]],[1,[16,23,75,152]],[-1,[16,37,38,77]],[-1,[16,37,77,82]],[1,[16,75,77,82]],[1,[16,75,82,152]],[1,[17,73,80,82]],[-1,[17,80,82,152]],[-1,[23,24,96,97]],[1,[23,24,96,152]],[-1,[23,75,77,96]],[-1,[23,75,96,152]],[1,[23,77,96,97]],[-1,[24,80,96,97]],[1,[24,80,96,152]],[1,[35,37,38,77]],[-1,[35,37,64,77]],[1,[35,37,64,128]],[1,[35,64,77,80]],[-1,[37,64,77,82]],[-1,[64,73,80,82]],[1,[64,77,80,96]],[-1,[64,77,82,96]],[1,[64,80,82,96]],[1,[75,77,82,96]],[-1,[75,82,96,152]],[1,[77,80,96,97]],[1,[80,82,96,152]]]},
   {"label":"00100000","cell":[114,117,120,173],"cycle":[[1,[0,1,2,3]],[-1,[0,1,2,5]],[1,[0,1,3,9]],[-1,[0,1,5,12]],[1,[0,1,9,15]],[-1,[0,1,12,15]],[-1,[0,2,3,20]],[1,[0,2,5,20]],[-1,[0,3,9,15]],[-1,[0,3,15,20]],[1,[0,5,12,15]],[1,[0,5,15,20]],[1,[1,2,3,28]],[-1,[1,2,5,28]],[1,[1,3,9,35]],[-1,[1,3,28,35]],[-1,[1,5,12,38]],[1,[1,5,28,38]],[1,[1,9,15,35]],[-1,[1,12,15,38]],[-1,[1,15,35,38]],[1,[1,28,35,38]],[-1,[2,3,20,46]],[1,[2,3,28,46]],[1,[2,5,20,49]],[-1,[2,5,28,49]],[1,[2,20,46,49]],[-1,[2,28,46,49]],[-1,[3,9,15,59]],[1,[3,9,35,59]],[-1,[3,15,20,59]],[-1,[3,20,46,59]],[-1,[3,28,35,46]],[1,[3,35,46,59]],[1,[5,12,15,65]],[-1,[5,12,38,65]],[1,[5,15,20,65]],[1,[5,20,49,65]],[1,[5,28,38,49]],[-1,[5,38,49,65]],[1,[9,15,35,80]],[-1,[9,15,59,80]],[1,[9,35,59,80]],[-1,[12,15,38,83]],[1,[12,15,65,83]],[-1,[12,38,65,83]],[-1,[15,20,59,97]],[1,[15,20,65,97]],[-1,[15,35,38,77]],[-1,[15,35,77,80]],[1,[15,38,77,83]],[-1,[15,59,80,97]],[1,[15,65,83,97]],[1,[15,77,80,97]],[-1,[15,77,83,97]],[1,[20,46,49,173]],[-1,[20,46,59,173]],[1,[20,49,65,173]],[-1,[20,59,97,173]],[1,[20,65,97,173]],[1,[28,35,38,105]],[-1,[28,35,46,102]],[-1,[28,35,102,105]],[1,[28,38,49,102]],[1,[28,38,102,105]],[-1,[28,46,49,102]],[-1,[35,38,77,105]],[1,[35,46,59,117]],[-1,[35,46,102,117]],[1,[35,59,80,117]],[-1,[35,77,80,117]],[1,[35,77,105,117]],[-1,[35,102,105,117]],[-1,[38,49,65,120]],[1,[38,49,102,120]],[-1,[38,65,83,120]],[1,[38,77,83,120]],[-1,[38,77,105,120]],[1,[38,102,105,120]],[-1,[46,49,102,114]],[-1,[46,49,114,173]],[1,[46,59,117,173]],[1,[46,102,114,117]],[-1,[46,114,117,173]],[-1,[49,65,120,173]],[-1,[49,102,114,120]],[1,[49,114,120,173]],[-1,[59,80,97,117]],[1,[59,97,117,173]],[1,[65,83,97,120]],[-1,[65,97,120,173]],[1,[77,80,97,117]],[-1,[77,83,97,120]],[-1,[77,97,117,120]],[1,[77,105,117,120]],[-1,[97,117,120,173]],[-1,[102,105,117,120]],[1,[102,114,117,120]],[1,[114,117,120,173]]]},
   {"label":"01100000","cell":[104,107,109,154],"cycle":[[1,[0,2,3,5]],[-1,[0,2,3,9]],[1,[0,2,5,8]],[1,[0,2,8,9]],[-1,[0,3,5,15]],[1,[0,3,9,15]],[-1,[0,5,8,12]],[-1,[0,5,12,15]],[-1,[0,8,9,15]],[1,[0,8,12,15]],[-1,[2,3,4,28]],[1,[2,3,4,127]],[1,[2,3,5,28]],[-1,[2,3,9,29]],[-1,[2,3,29,127]],[-1,[2,4,5,28]],[1,[2,4,5,127]],[1,[2,5,8,127]],[1,[2,8,9,29]],[1,[2,8,29,127]],[-1,[3,4,28,33]],[-1,[3,4,33,127]],[-1,[3,5,15,56]],[1,[3,5,28,56]],[1,[3,9,15,35]],[-1,[3,9,29,35]],[-1,[3,15,35,56]],[-1,[3,28,29,33]],[1,[3,28,29,35]],[1,[3,28,35,56]],[1,[3,29,33,127]],[-1,[4,5,28,36]],[-1,[4,5,36,127]],[-1,[4,28,33,37]],[1,[4,28,36,37]],[-1,[4,33,36,37]],[1,[4,33,36,127]],[-1,[5,8,12,135]],[-1,[5,8,63,127]],[1,[5,8,63,135]],[-1,[5,12,15,38]],[1,[5,12,16,38]],[-1,[5,12,16,135]],[1,[5,15,38,56]],[1,[5,16,36,38]],[-1,[5,16,36,135]],[-1,[5,28,36,38]],[-1,[5,28,38,56]],[1,[5,36,63,127]],[-1,[5,36,63,135]],[-1,[8,9,15,41]],[1,[8,9,29,41]],[1,[8,12,15,41]],[-1,[8,12,17,41]],[1,[8,12,17,135]],[-1,[8,17,39,41]],[1,[8,17,39,135]],[1,[8,29,39,41]],[-1,[8,29,39,127]],[-1,[8,39,63,127]],[1,[8,39,63,135]],[1,[9,15,35,41]],[-1,[9,29,35,41]],[-1,[12,15,38,41]],[1,[12,16,38,42]],[1,[12,16,42,135]],[-1,[12,17,41,42]],[-1,[12,17,42,135]],[1,[12,38,41,42]],[-1,[15,35,38,41]],[1,[15,35,38,56]],[-1,[16,36,37,38]],[1,[16,36,37,42]],[1,[16,36,42,135]],[1,[16,37,38,42]],[-1,[17,39,41,42]],[-1,[17,39,42,135]],[-1,[28,29,33,154]],[1,[28,29,35,154]],[-1,[28,33,37,154]],[-1,[28,35,37,38]],[1,[28,35,37,154]],[-1,[28,35,38,56]],[1,[28,36,37,38]],[-1,[29,33,39,127]],[1,[29,33,39,154]],[-1,[29,35,41,154]],[1,[29,39,41,104]],[1,[29,39,104,154]],[-1,[29,41,104,154]],[-1,[33,36,37,107]],[1,[33,36,39,107]],[-1,[33,36,39,127]],[1,[33,37,107,154]],[-1,[33,39,107,154]],[-1,[35,37,38,109]],[-1,[35,37,109,154]],[-1,[35,38,41,109]],[1,[35,41,109,154]],[1,[36,37,42,107]],[-1,[36,39,42,107]],[1,[36,39,42,135]],[1,[36,39,63,127]],[-1,[36,39,63,135]],[1,[37,38,42,109]],[1,[37,42,107,109]],[-1,[37,107,109,154]],[1,[38,41,42,109]],[-1,[39,41,42,104]],[1,[39,42,104,107]],[-1,[39,104,107,154]],[-1,[41,42,104,109]],[1,[41,104,109,154]],[1,[42,104,107,109]],[1,[104,107,109,154]]]},
   {"label":"01010000","cell":[59,74,80,106],"cycle":[[1,[0,8,9,17]],[-1,[0,8,9,24]],[-1,[0,8,13,17]],[1,[0,8,13,24]],[1,[0,9,14,17]],[-1,[0,9,14,24]],[-1,[0,13,14,17]],[1,[0,13,14,24]],[1,[8,9,17,41]],[-1,[8,9,24,59]],[1,[8,9,41,59]],[-1,[8,13,17,39]],[1,[8,13,24,57]],[1,[8,13,34,39]],[-1,[8,13,34,57]],[1,[8,17,39,41]],[-1,[8,24,57,59]],[-1,[8,29,34,41]],[1,[8,29,34,59]],[-1,[8,29,41,59]],[-1,[8,34,39,41]],[1,[8,34,57,59]],[1,[9,14,17,80]],[-1,[9,14,24,80]],[1,[9,17,41,80]],[-1,[9,24,59,80]],[1,[9,41,59,80]],[-1,[13,14,17,43]],[1,[13,14,24,74]],[-1,[13,14,43,74]],[-1,[13,17,39,43]],[1,[13,24,57,74]],[1,[13,34,39,43]],[1,[13,34,43,74]],[-1,[13,34,57,74]],[-1,[14,17,43,80]],[1,[14,24,74,80]],[-1,[14,43,74,80]],[1,[17,39,41,43]],[-1,[17,41,43,80]],[-1,[24,57,59,74]],[1,[24,59,74,80]],[-1,[29,34,41,106]],[1,[29,34,59,106]],[-1,[29,41,59,106]],[-1,[34,39,41,43]],[1,[34,41,43,106]],[1,[34,43,74,106]],[1,[34,57,59,74]],[-1,[34,59,74,106]],[-1,[41,43,80,106]],[1,[41,59,80,106]],[-1,[43,74,80,106]],[1,[59,74,80,106]]]},
   {"label":"01010000","cell":[107,124,125,178],"cycle":[[1,[0,4,10,13]],[-1,[0,4,10,25]],[1,[0,4,13,25]],[-1,[0,10,13,25]],[1,[4,10,13,36]],[-1,[4,10,25,139]],[-1,[4,10,30,36]],[1,[4,10,30,139]],[1,[4,13,25,75]],[-1,[4,13,36,75]],[1,[4,25,62,75]],[-1,[4,25,62,139]],[1,[4,30,36,37]],[1,[4,30,37,62]],[1,[4,30,62,139]],[-1,[4,36,37,75]],[-1,[4,37,62,75]],[-1,[10,13,25,81]],[1,[10,13,36,81]],[-1,[10,25,71,81]],[1,[10,25,71,139]],[-1,[10,30,36,39]],[-1,[10,30,39,71]],[-1,[10,30,71,139]],[1,[10,36,39,81]],[1,[10,39,71,81]],[1,[13,25,75,81]],[1,[13,36,43,75]],[-1,[13,36,43,81]],[-1,[13,43,75,81]],[1,[25,62,71,139]],[-1,[25,62,71,178]],[1,[25,62,75,178]],[-1,[25,71,81,178]],[1,[25,75,81,178]],[1,[30,36,37,107]],[-1,[30,36,39,107]],[1,[30,37,62,107]],[-1,[30,39,71,107]],[1,[30,62,71,107]],[-1,[30,62,71,139]],[-1,[36,37,75,107]],[1,[36,39,81,107]],[1,[36,43,75,107]],[-1,[36,43,81,107]],[-1,[37,62,75,107]],[1,[39,71,81,107]],[-1,[43,75,81,125]],[1,[43,75,107,125]],[-1,[43,81,107,125]],[1,[62,71,107,178]],[-1,[62,75,107,178]],[1,[71,81,107,124]],[1,[71,81,124,178]],[-1,[71,107,124,178]],[-1,[75,81,125,178]],[1,[75,107,125,178]],[1,[81,107,124,125]],[-1,[81,124,125,178]],[1,[107,124,125,178]]]},
   {"label":"01010000","cell":[120,124,125,169],"cycle":[[1,[0,4,5,13]],[-1,[0,4,5,16]],[1,[0,4,13,16]],[-1,[0,5,8,10]],[1,[0,5,8,13]],[-1,[0,5,10,16]],[1,[0,8,10,13]],[-1,[0,10,13,16]],[1,[4,5,13,36]],[-1,[4,5,16,36]],[1,[4,13,16,36]],[-1,[5,8,10,31]],[1,[5,8,13,34]],[-1,[5,8,31,34]],[-1,[5,10,16,69]],[1,[5,10,31,69]],[-1,[5,13,34,36]],[-1,[5,16,36,38]],[-1,[5,16,38,69]],[1,[5,31,34,38]],[1,[5,31,38,69]],[1,[5,34,36,38]],[1,[8,10,13,39]],[-1,[8,10,17,39]],[1,[8,10,17,72]],[-1,[8,10,31,72]],[1,[8,13,34,39]],[1,[8,17,39,41]],[1,[8,17,41,72]],[-1,[8,31,34,41]],[-1,[8,31,41,72]],[-1,[8,34,39,41]],[-1,[10,13,16,81]],[-1,[10,13,36,39]],[1,[10,13,36,81]],[-1,[10,16,69,81]],[-1,[10,17,39,71]],[-1,[10,17,71,72]],[1,[10,31,69,72]],[1,[10,36,39,81]],[1,[10,39,71,81]],[-1,[10,69,72,81]],[1,[10,71,72,81]],[1,[13,16,36,43]],[1,[13,16,43,81]],[-1,[13,34,36,43]],[1,[13,34,39,43]],[-1,[13,36,39,43]],[-1,[13,36,43,81]],[-1,[14,16,37,43]],[1,[14,16,37,77]],[-1,[14,16,43,77]],[1,[14,37,43,77]],[-1,[16,36,38,43]],[1,[16,37,38,43]],[-1,[16,37,38,77]],[-1,[16,38,69,169]],[1,[16,38,77,169]],[-1,[16,43,77,169]],[1,[16,43,81,169]],[-1,[16,69,81,169]],[1,[17,39,41,43]],[1,[17,39,43,170]],[-1,[17,39,71,170]],[-1,[17,41,43,170]],[1,[17,41,72,73]],[1,[17,41,73,170]],[-1,[17,71,72,73]],[-1,[17,71,73,170]],[-1,[31,32,38,41]],[1,[31,32,38,165]],[-1,[31,32,41,165]],[1,[31,34,38,41]],[1,[31,38,69,165]],[-1,[31,41,72,165]],[1,[31,69,72,165]],[-1,[32,38,41,109]],[-1,[32,38,109,165]],[-1,[32,41,73,109]],[1,[32,41,73,165]],[1,[32,73,109,165]],[1,[34,36,38,43]],[1,[34,38,41,43]],[-1,[34,39,41,43]],[-1,[36,39,43,107]],[1,[36,39,81,107]],[-1,[36,43,81,107]],[1,[37,38,43,109]],[-1,[37,38,77,109]],[1,[37,43,77,109]],[1,[38,41,43,109]],[-1,[38,69,120,165]],[1,[38,69,120,169]],[-1,[38,77,109,120]],[-1,[38,77,120,169]],[1,[38,109,120,165]],[-1,[39,43,107,170]],[1,[39,71,81,107]],[1,[39,71,107,170]],[1,[41,43,109,170]],[1,[41,72,73,165]],[-1,[41,73,109,170]],[1,[43,77,109,125]],[1,[43,77,125,169]],[-1,[43,81,107,125]],[-1,[43,81,125,169]],[-1,[43,107,109,125]],[1,[43,107,109,170]],[-1,[69,72,81,124]],[-1,[69,72,124,165]],[1,[69,81,124,169]],[1,[69,120,124,165]],[-1,[69,120,124,169]],[-1,[71,72,73,124]],[1,[71,72,81,124]],[1,[71,73,124,170]],[1,[71,81,107,124]],[-1,[71,107,124,170]],[-1,[72,73,124,165]],[-1,[73,109,124,165]],[1,[73,109,124,170]],[-1,[77,109,120,125]],[1,[77,120,125,169]],[1,[81,107,124,125]],[-1,[81,124,125,169]],[1,[107,109,124,125]],[-1,[107,109,124,170]],[1,[109,120,124,125]],[-1,[109,120,124,165]],[1,[120,124,125,169]]]},
   {"label":"01010000","cell":[124,125,126,178],"cycle":[[1,[0,4,5,13]],[-1,[0,4,5,23]],[1,[0,4,10,13]],[-1,[0,4,10,25]],[1,[0,4,13,16]],[1,[0,4,13,25]],[1,[0,4,16,23]],[-1,[0,5,13,23]],[-1,[0,10,13,25]],[1,[0,13,14,16]],[-1,[0,13,14,23]],[-1,[0,14,16,23]],[1,[4,5,13,36]],[-1,[4,5,16,36]],[1,[4,5,16,60]],[-1,[4,5,23,60]],[1,[4,10,13,36]],[-1,[4,10,25,139]],[-1,[4,10,30,36]],[1,[4,10,30,139]],[1,[4,13,16,36]],[1,[4,13,25,75]],[-1,[4,13,36,75]],[1,[4,16,23,60]],[1,[4,25,62,75]],[-1,[4,25,62,139]],[1,[4,30,36,37]],[1,[4,30,37,62]],[1,[4,30,62,139]],[-1,[4,36,37,75]],[-1,[4,37,62,75]],[-1,[5,8,10,31]],[1,[5,8,10,63]],[1,[5,8,13,34]],[-1,[5,8,13,143]],[-1,[5,8,31,34]],[-1,[5,8,45,63]],[1,[5,8,45,143]],[1,[5,10,26,63]],[-1,[5,10,26,69]],[1,[5,10,31,69]],[-1,[5,13,23,143]],[-1,[5,13,34,36]],[-1,[5,16,36,38]],[-1,[5,16,38,60]],[-1,[5,23,60,87]],[-1,[5,23,87,143]],[-1,[5,26,63,87]],[1,[5,26,69,87]],[1,[5,31,34,38]],[1,[5,31,38,69]],[1,[5,34,36,38]],[-1,[5,38,49,60]],[1,[5,38,49,69]],[1,[5,45,63,87]],[1,[5,45,87,143]],[1,[5,49,60,87]],[-1,[5,49,69,87]],[-1,[8,10,17,39]],[1,[8,10,17,72]],[-1,[8,10,31,72]],[-1,[8,10,39,72]],[1,[8,10,63,72]],[-1,[8,13,24,57]],[1,[8,13,24,143]],[1,[8,13,34,57]],[1,[8,17,39,41]],[1,[8,17,41,72]],[1,[8,24,57,143]],[1,[8,29,34,39]],[-1,[8,29,34,57]],[1,[8,29,39,57]],[-1,[8,31,34,41]],[-1,[8,31,41,72]],[-1,[8,34,39,41]],[-1,[8,39,57,63]],[-1,[8,39,63,72]],[1,[8,45,57,63]],[-1,[8,45,57,143]],[-1,[10,13,25,81]],[1,[10,13,36,81]],[-1,[10,17,39,71]],[-1,[10,17,71,72]],[-1,[10,25,71,81]],[1,[10,25,71,139]],[1,[10,26,63,92]],[-1,[10,26,69,92]],[-1,[10,30,36,39]],[-1,[10,30,39,71]],[-1,[10,30,71,139]],[1,[10,31,69,72]],[1,[10,36,39,81]],[1,[10,39,71,72]],[1,[10,39,71,81]],[1,[10,63,72,92]],[-1,[10,69,72,92]],[1,[13,14,16,43]],[-1,[13,14,23,74]],[1,[13,14,43,74]],[1,[13,16,36,43]],[-1,[13,23,24,74]],[1,[13,23,24,143]],[-1,[13,24,57,74]],[1,[13,25,75,81]],[-1,[13,34,36,43]],[-1,[13,34,43,74]],[1,[13,34,57,74]],[1,[13,36,43,75]],[-1,[13,36,43,81]],[-1,[13,43,75,81]],[-1,[14,16,23,77]],[-1,[14,16,37,43]],[1,[14,16,37,77]],[-1,[14,23,74,77]],[1,[14,37,43,77]],[1,[14,43,74,77]],[1,[16,23,60,77]],[-1,[16,36,38,43]],[1,[16,37,38,43]],[-1,[16,37,38,77]],[-1,[16,38,60,77]],[1,[17,39,41,43]],[1,[17,39,43,170]],[-1,[17,39,71,170]],[-1,[17,41,43,170]],[1,[17,41,72,73]],[1,[17,41,73,170]],[-1,[17,71,72,73]],[-1,[17,71,73,170]],[-1,[23,24,74,85]],[-1,[23,24,85,143]],[1,[23,60,77,176]],[-1,[23,60,87,176]],[-1,[23,74,77,176]],[1,[23,74,85,176]],[-1,[23,85,87,143]],[1,[23,85,87,176]],[-1,[24,57,74,85]],[-1,[24,57,85,143]],[1,[25,62,71,139]],[-1,[25,62,71,178]],[1,[25,62,75,178]],[-1,[25,71,81,178]],[1,[25,75,81,178]],[-1,[26,63,87,92]],[1,[26,69,87,94]],[-1,[26,69,92,94]],[1,[26,87,92,94]],[1,[29,34,39,106]],[-1,[29,34,57,106]],[1,[29,39,57,106]],[1,[30,36,37,107]],[-1,[30,36,39,107]],[1,[30,37,62,107]],[-1,[30,39,71,107]],[1,[30,62,71,112]],[-1,[30,62,71,139]],[-1,[30,62,107,112]],[1,[30,71,107,112]],[-1,[31,32,38,41]],[1,[31,32,38,165]],[-1,[31,32,41,165]],[1,[31,34,38,41]],[1,[31,38,69,165]],[-1,[31,41,72,165]],[1,[31,69,72,165]],[-1,[32,38,41,109]],[-1,[32,38,109,165]],[-1,[32,41,73,109]],[1,[32,41,73,165]],[1,[32,73,109,165]],[1,[34,36,38,43]],[1,[34,38,41,43]],[-1,[34,39,41,43]],[-1,[34,39,43,106]],[-1,[34,43,74,105]],[-1,[34,43,105,106]],[1,[34,57,74,106]],[1,[34,74,105,106]],[-1,[36,37,75,107]],[1,[36,39,81,107]],[1,[36,43,75,105]],[-1,[36,43,81,107]],[1,[36,43,105,107]],[-1,[36,75,105,107]],[1,[37,38,43,109]],[-1,[37,38,77,109]],[1,[37,43,77,109]],[-1,[37,62,75,107]],[1,[38,41,43,109]],[-1,[38,49,60,120]],[1,[38,49,69,120]],[-1,[38,60,77,120]],[-1,[38,69,120,165]],[-1,[38,77,109,120]],[1,[38,109,120,165]],[-1,[39,43,106,107]],[-1,[39,43,107,170]],[-1,[39,57,63,121]],[1,[39,57,106,121]],[-1,[39,63,72,121]],[1,[39,71,72,121]],[1,[39,71,81,107]],[-1,[39,71,107,121]],[1,[39,71,107,170]],[1,[39,106,107,121]],[1,[41,43,109,170]],[1,[41,72,73,165]],[-1,[41,73,109,170]],[1,[43,74,75,105]],[-1,[43,74,75,125]],[1,[43,74,77,125]],[-1,[43,75,81,125]],[1,[43,77,109,125]],[-1,[43,81,107,125]],[-1,[43,105,106,107]],[-1,[43,107,109,125]],[1,[43,107,109,170]],[1,[44,45,57,85]],[-1,[44,45,57,171]],[1,[44,45,85,171]],[-1,[44,57,85,115]],[-1,[44,57,115,171]],[1,[44,85,115,171]],[1,[45,57,63,171]],[1,[45,57,85,143]],[1,[45,63,87,171]],[1,[45,85,87,143]],[-1,[45,85,87,171]],[1,[49,60,87,120]],[-1,[49,69,87,94]],[-1,[49,69,94,120]],[1,[49,87,94,120]],[-1,[57,63,121,171]],[-1,[57,74,85,115]],[1,[57,74,106,115]],[-1,[57,106,115,121]],[1,[57,115,121,171]],[-1,[60,77,120,176]],[1,[60,87,120,176]],[1,[62,71,112,178]],[-1,[62,75,107,115]],[-1,[62,75,115,178]],[-1,[62,107,112,115]],[1,[62,112,115,178]],[1,[63,72,92,121]],[-1,[63,87,92,171]],[-1,[63,92,121,171]],[-1,[69,72,92,124]],[-1,[69,72,124,165]],[-1,[69,92,94,124]],[-1,[69,94,120,124]],[1,[69,120,124,165]],[-1,[71,72,73,124]],[-1,[71,72,92,121]],[1,[71,72,92,124]],[1,[71,73,124,170]],[1,[71,81,107,124]],[1,[71,81,124,178]],[-1,[71,92,112,121]],[1,[71,92,112,178]],[-1,[71,92,124,178]],[1,[71,107,112,121]],[-1,[71,107,124,170]],[-1,[72,73,124,165]],[-1,[73,109,124,165]],[1,[73,109,124,170]],[1,[74,75,105,115]],[1,[74,75,115,125]],[1,[74,77,125,176]],[-1,[74,85,115,176]],[1,[74,105,106,115]],[-1,[74,115,125,176]],[-1,[75,81,125,178]],[-1,[75,105,107,115]],[1,[75,115,125,178]],[-1,[77,109,120,125]],[1,[77,120,125,176]],[1,[81,107,124,125]],[-1,[81,124,125,178]],[1,[85,87,126,171]],[-1,[85,87,126,176]],[-1,[85,115,126,171]],[1,[85,115,126,176]],[1,[87,92,94,126]],[1,[87,92,126,171]],[1,[87,94,120,126]],[-1,[87,120,126,176]],[-1,[92,94,124,126]],[-1,[92,112,121,171]],[1,[92,112,126,171]],[-1,[92,112,126,178]],[1,[92,124,126,178]],[-1,[94,120,124,126]],[-1,[105,106,107,115]],[-1,[106,107,115,121]],[1,[107,109,124,125]],[-1,[107,109,124,170]],[-1,[107,112,115,121]],[1,[109,120,124,125]],[-1,[109,120,124,165]],[-1,[112,115,121,171]],[1,[112,115,126,171]],[-1,[112,115,126,178]],[1,[115,125,126,176]],[-1,[115,125,126,178]],[1,[120,124,125,126]],[-1,[120,125,126,176]],[1,[124,125,126,178]]]},
   {"label":"00110000","cell":[78,79,121,170],"cycle":[[1,[0,2,8,10]],[-1,[0,2,8,18]],[1,[0,2,10,22]],[-1,[0,2,18,22]],[-1,[0,8,9,15]],[1,[0,8,9,22]],[-1,[0,8,10,22]],[-1,[0,8,15,24]],[1,[0,8,18,24]],[1,[0,9,15,27]],[-1,[0,9,22,27]],[-1,[0,15,23,24]],[1,[0,15,23,27]],[1,[0,18,22,25]],[-1,[0,18,24,25]],[-1,[0,22,25,27]],[1,[0,23,24,25]],[1,[0,23,25,27]],[1,[2,8,10,50]],[-1,[2,8,18,50]],[1,[2,10,22,50]],[-1,[2,18,22,50]],[-1,[8,9,15,150]],[1,[8,9,22,150]],[-1,[8,10,22,72]],[1,[8,10,50,72]],[-1,[8,15,24,79]],[1,[8,15,26,79]],[-1,[8,15,26,150]],[1,[8,18,24,57]],[-1,[8,18,50,57]],[1,[8,22,72,150]],[-1,[8,24,57,79]],[1,[8,26,72,79]],[-1,[8,26,72,150]],[1,[8,50,57,63]],[1,[8,50,63,72]],[-1,[8,57,63,79]],[-1,[8,63,72,79]],[1,[9,15,27,150]],[-1,[9,22,27,149]],[1,[9,22,73,149]],[-1,[9,22,73,150]],[-1,[9,27,73,149]],[1,[9,27,73,150]],[1,[10,22,50,71]],[-1,[10,22,53,71]],[1,[10,22,53,72]],[1,[10,42,53,71]],[-1,[10,42,53,72]],[1,[10,42,71,72]],[-1,[10,50,71,72]],[-1,[15,23,24,152]],[1,[15,23,27,152]],[-1,[15,24,79,152]],[1,[15,26,79,83]],[1,[15,26,83,150]],[-1,[15,27,83,150]],[1,[15,27,83,152]],[-1,[15,43,79,83]],[1,[15,43,79,152]],[-1,[15,43,83,152]],[1,[18,22,25,89]],[-1,[18,22,50,89]],[-1,[18,24,25,89]],[1,[18,24,57,89]],[-1,[18,50,57,89]],[-1,[22,25,27,149]],[-1,[22,25,71,89]],[1,[22,25,71,149]],[1,[22,50,71,89]],[-1,[22,53,71,73]],[1,[22,53,72,73]],[1,[22,71,73,149]],[-1,[22,72,73,150]],[1,[23,24,25,152]],[1,[23,25,27,152]],[1,[24,25,78,89]],[-1,[24,25,78,152]],[1,[24,57,78,79]],[-1,[24,57,78,89]],[-1,[24,78,79,152]],[1,[25,27,82,149]],[-1,[25,27,82,152]],[-1,[25,62,71,78]],[1,[25,62,71,149]],[-1,[25,62,78,82]],[-1,[25,62,82,149]],[1,[25,71,78,89]],[1,[25,78,82,152]],[1,[26,72,79,83]],[1,[26,72,83,150]],[-1,[27,73,82,83]],[1,[27,73,82,149]],[-1,[27,73,83,150]],[1,[27,82,83,152]],[-1,[40,42,43,82]],[1,[40,42,43,170]],[1,[40,42,71,73]],[-1,[40,42,71,170]],[1,[40,42,73,82]],[-1,[40,43,78,82]],[1,[40,43,78,170]],[1,[40,62,71,78]],[-1,[40,62,71,149]],[1,[40,62,78,82]],[1,[40,62,82,149]],[-1,[40,71,73,149]],[-1,[40,71,78,170]],[-1,[40,73,82,149]],[-1,[42,43,82,83]],[-1,[42,43,83,170]],[1,[42,53,71,73]],[-1,[42,53,72,73]],[1,[42,71,72,170]],[1,[42,72,73,83]],[1,[42,72,83,170]],[1,[42,73,82,83]],[1,[43,78,79,152]],[-1,[43,78,79,170]],[-1,[43,78,82,152]],[-1,[43,79,83,170]],[-1,[43,82,83,152]],[1,[50,57,63,121]],[-1,[50,57,89,121]],[1,[50,63,72,121]],[-1,[50,71,72,121]],[1,[50,71,89,121]],[-1,[57,63,79,121]],[1,[57,78,79,121]],[-1,[57,78,89,121]],[-1,[63,72,79,121]],[-1,[71,72,121,170]],[1,[71,78,89,121]],[1,[71,78,121,170]],[1,[72,73,83,150]],[1,[72,79,83,170]],[-1,[72,79,121,170]],[1,[78,79,121,170]]]},
   {"label":"01110000","cell":[115,116,126,171],"cycle":[[1,[2,4,19,44]],[-1,[2,4,19,48]],[1,[2,4,44,48]],[-1,[2,19,44,51]],[1,[2,19,48,51]],[1,[2,28,29,32]],[-1,[2,28,29,44]],[1,[2,28,32,48]],[-1,[2,28,44,48]],[-1,[2,29,32,51]],[1,[2,29,44,51]],[-1,[2,32,48,51]],[1,[4,19,44,86]],[-1,[4,19,48,86]],[1,[4,44,48,86]],[1,[9,19,51,64]],[-1,[9,19,51,91]],[1,[9,19,64,91]],[-1,[9,51,64,91]],[-1,[19,44,51,89]],[1,[19,44,86,89]],[1,[19,48,51,64]],[1,[19,48,64,88]],[-1,[19,48,86,88]],[1,[19,51,89,91]],[-1,[19,64,88,91]],[1,[19,86,88,93]],[-1,[19,86,89,93]],[1,[19,88,91,93]],[-1,[19,89,91,93]],[1,[28,29,32,101]],[-1,[28,29,44,101]],[1,[28,32,48,101]],[1,[28,44,45,54]],[-1,[28,44,45,110]],[-1,[28,44,48,110]],[1,[28,44,54,110]],[1,[28,44,101,110]],[-1,[28,45,54,110]],[-1,[28,48,101,110]],[-1,[29,32,51,101]],[1,[29,44,51,111]],[-1,[29,44,101,111]],[1,[29,51,101,111]],[-1,[32,48,51,64]],[-1,[32,48,64,114]],[1,[32,48,101,114]],[1,[32,51,64,114]],[-1,[32,51,101,114]],[1,[44,45,54,171]],[-1,[44,45,110,111]],[-1,[44,45,111,171]],[1,[44,48,86,110]],[-1,[44,51,89,111]],[1,[44,54,110,115]],[1,[44,54,115,171]],[1,[44,86,89,171]],[-1,[44,86,110,115]],[-1,[44,86,115,171]],[1,[44,89,111,171]],[1,[44,101,110,111]],[-1,[45,54,110,116]],[-1,[45,54,116,171]],[1,[45,90,111,116]],[-1,[45,90,111,171]],[1,[45,90,116,171]],[-1,[45,110,111,116]],[1,[48,64,88,114]],[-1,[48,86,88,110]],[1,[48,88,110,114]],[-1,[48,101,110,114]],[-1,[51,64,91,114]],[1,[51,89,91,111]],[-1,[51,91,111,114]],[1,[51,101,111,114]],[1,[54,110,115,116]],[-1,[54,115,116,171]],[-1,[64,88,91,114]],[1,[86,88,93,126]],[-1,[86,88,110,126]],[-1,[86,89,93,126]],[-1,[86,89,126,171]],[-1,[86,110,115,126]],[1,[86,115,126,171]],[1,[88,91,93,126]],[-1,[88,91,114,126]],[1,[88,110,114,126]],[-1,[89,90,111,126]],[1,[89,90,111,171]],[-1,[89,90,126,171]],[-1,[89,91,93,126]],[1,[89,91,111,126]],[1,[90,111,116,126]],[-1,[90,116,126,171]],[-1,[91,111,114,126]],[1,[101,110,111,114]],[1,[110,111,114,126]],[-1,[110,111,116,126]],[1,[110,115,116,126]],[1,[115,116,126,171]]]},
   {"label":"01110000","cell":[121,124,126,178],"cycle":[[-1,[2,4,19,44]],[1,[2,4,19,48]],[1,[2,4,30,44]],[-1,[2,4,30,48]],[1,[2,19,44,51]],[-1,[2,19,48,51]],[1,[2,28,29,31]],[-1,[2,28,29,32]],[1,[2,28,29,44]],[-1,[2,28,29,45]],[-1,[2,28,30,31]],[1,[2,28,30,48]],[1,[2,28,31,45]],[-1,[2,28,31,49]],[-2,[2,28,32,48]],[1,[2,28,32,49]],[1,[2,28,44,45]],[1,[2,28,45,49]],[-1,[2,28,48,49]],[1,[2,29,30,31]],[-1,[2,29,30,44]],[1,[2,29,32,51]],[-1,[2,29,44,45]],[-1,[2,29,44,51]],[-1,[2,31,45,49]],[1,[2,32,48,49]],[1,[2,32,48,51]],[-1,[4,19,44,86]],[1,[4,19,48,86]],[1,[4,30,44,61]],[-1,[4,30,48,68]],[1,[4,30,61,68]],[-1,[4,44,61,86]],[1,[4,48,68,86]],[-1,[4,61,68,86]],[-1,[9,19,51,64]],[1,[9,19,51,91]],[-1,[9,19,64,91]],[1,[9,51,64,91]],[1,[19,44,51,89]],[-1,[19,44,86,89]],[-1,[19,48,51,64]],[-1,[19,48,64,88]],[1,[19,48,86,93]],[-1,[19,48,88,93]],[-1,[19,51,89,91]],[1,[19,64,88,91]],[1,[19,86,89,93]],[-1,[19,88,91,93]],[1,[19,89,91,93]],[1,[28,29,31,100]],[-1,[28,29,32,101]],[1,[28,29,44,101]],[-1,[28,29,45,100]],[-1,[28,30,31,103]],[1,[28,30,48,103]],[1,[28,31,45,100]],[-1,[28,31,49,103]],[-1,[28,32,48,101]],[-1,[28,32,48,103]],[1,[28,32,49,103]],[1,[28,44,45,110]],[-1,[28,44,101,110]],[1,[28,45,49,110]],[-1,[28,48,49,110]],[1,[28,48,101,110]],[1,[29,30,31,104]],[-1,[29,30,44,160]],[-1,[29,30,100,104]],[1,[29,30,100,160]],[1,[29,31,100,104]],[1,[29,32,51,101]],[-1,[29,44,45,111]],[-1,[29,44,51,160]],[1,[29,44,101,111]],[-1,[29,45,100,111]],[1,[29,51,67,111]],[-1,[29,51,67,160]],[-1,[29,51,101,111]],[1,[29,67,104,111]],[-1,[29,67,104,160]],[-1,[29,100,104,111]],[1,[29,100,104,160]],[-1,[30,31,103,104]],[1,[30,42,68,103]],[-1,[30,42,68,107]],[1,[30,42,103,104]],[1,[30,42,104,107]],[1,[30,44,61,160]],[-1,[30,48,68,103]],[1,[30,61,68,107]],[-1,[30,61,100,107]],[1,[30,61,100,160]],[-1,[30,100,104,107]],[-1,[31,45,49,113]],[1,[31,45,100,113]],[-1,[31,49,103,113]],[1,[31,100,104,113]],[-1,[31,103,104,113]],[1,[32,48,49,114]],[1,[32,48,51,64]],[1,[32,48,64,114]],[1,[32,48,70,103]],[-1,[32,48,70,114]],[-1,[32,48,101,114]],[1,[32,49,103,114]],[-1,[32,51,64,114]],[1,[32,51,101,114]],[-1,[32,70,103,114]],[-1,[42,68,70,103]],[1,[42,68,70,124]],[1,[42,68,81,107]],[-1,[42,68,81,124]],[1,[42,70,103,124]],[-1,[42,81,107,124]],[1,[42,103,104,124]],[1,[42,104,107,124]],[1,[44,45,110,111]],[1,[44,51,89,160]],[-1,[44,61,86,89]],[-1,[44,61,89,160]],[-1,[44,101,110,111]],[1,[45,49,110,113]],[-1,[45,100,111,113]],[1,[45,110,111,113]],[-1,[48,49,110,114]],[-1,[48,64,88,114]],[-1,[48,68,70,93]],[1,[48,68,70,103]],[1,[48,68,86,93]],[1,[48,70,93,114]],[-1,[48,88,93,114]],[1,[48,101,110,114]],[-1,[49,103,113,114]],[1,[49,110,113,114]],[1,[51,64,91,114]],[-1,[51,67,89,111]],[1,[51,67,89,160]],[-1,[51,89,91,111]],[1,[51,91,111,114]],[-1,[51,101,111,114]],[-1,[61,68,81,107]],[1,[61,68,81,178]],[-1,[61,68,86,178]],[1,[61,81,107,121]],[1,[61,81,121,178]],[-1,[61,86,89,178]],[1,[61,89,121,160]],[-1,[61,89,121,178]],[-1,[61,100,107,121]],[-1,[61,100,121,160]],[1,[64,88,91,114]],[1,[67,89,90,111]],[-1,[67,89,90,121]],[-1,[67,89,121,160]],[-1,[67,90,111,121]],[1,[67,104,111,121]],[1,[67,104,121,160]],[-1,[68,70,93,124]],[-1,[68,81,124,178]],[1,[68,86,93,178]],[1,[68,93,124,178]],[1,[70,93,114,124]],[-1,[70,103,114,124]],[1,[81,107,121,124]],[-1,[81,121,124,178]],[1,[86,89,93,126]],[1,[86,89,126,178]],[-1,[86,93,126,178]],[-1,[88,91,93,126]],[1,[88,91,114,126]],[-1,[88,93,114,126]],[1,[89,90,111,126]],[-1,[89,90,121,126]],[1,[89,91,93,126]],[-1,[89,91,111,126]],[1,[89,121,126,178]],[1,[90,111,113,121]],[-1,[90,111,113,126]],[-1,[90,113,121,126]],[1,[91,111,114,126]],[1,[93,114,124,126]],[-1,[93,124,126,178]],[-1,[100,104,107,121]],[-1,[100,104,111,121]],[1,[100,104,113,121]],[-1,[100,104,121,160]],[-1,[100,111,113,121]],[-1,[101,110,111,114]],[-1,[103,104,113,124]],[-1,[103,113,114,124]],[-1,[104,107,121,124]],[1,[104,113,121,124]],[1,[110,111,113,126]],[-1,[110,111,114,126]],[1,[110,113,114,126]],[-1,[113,114,124,126]],[1,[113,121,124,126]],[1,[121,124,126,178]]]},
   {"label":"00001000","cell":[75,81,98,169],"cycle":[[-1,[0,1,3,5]],[1,[0,1,3,14]],[-1,[0,1,5,15]],[-1,[0,1,11,14]],[1,[0,1,11,17]],[1,[0,1,13,15]],[-1,[0,1,13,17]],[1,[0,3,5,13]],[1,[0,3,13,14]],[-1,[0,5,13,15]],[1,[0,11,14,25]],[-1,[0,11,17,25]],[-1,[0,13,14,25]],[1,[0,13,17,25]],[-1,[1,3,5,28]],[1,[1,3,14,128]],[-1,[1,3,28,128]],[-1,[1,5,15,38]],[1,[1,5,28,130]],[1,[1,5,31,38]],[-1,[1,5,31,130]],[-1,[1,11,14,128]],[1,[1,11,17,42]],[1,[1,11,32,128]],[-1,[1,11,32,130]],[1,[1,11,42,130]],[1,[1,13,15,43]],[-1,[1,13,17,43]],[1,[1,15,38,43]],[-1,[1,17,42,43]],[-1,[1,28,32,128]],[1,[1,28,32,130]],[-1,[1,31,38,42]],[-1,[1,31,42,130]],[1,[1,38,42,43]],[1,[3,5,13,54]],[-1,[3,5,28,54]],[1,[3,13,14,74]],[-1,[3,13,54,74]],[1,[3,14,55,74]],[-1,[3,14,55,128]],[1,[3,28,54,55]],[1,[3,28,55,128]],[-1,[3,54,55,74]],[-1,[5,13,15,76]],[1,[5,13,54,76]],[-1,[5,15,38,76]],[-1,[5,28,54,60]],[-1,[5,28,60,130]],[1,[5,31,38,69]],[1,[5,31,69,130]],[1,[5,38,60,69]],[-1,[5,38,60,76]],[1,[5,54,60,76]],[-1,[5,60,69,130]],[1,[11,14,25,62]],[1,[11,14,62,128]],[-1,[11,17,25,71]],[1,[11,17,42,71]],[-1,[11,25,62,68]],[-1,[11,25,68,71]],[-1,[11,32,48,128]],[1,[11,32,48,130]],[1,[11,42,68,71]],[-1,[11,42,68,130]],[1,[11,48,62,68]],[-1,[11,48,62,128]],[1,[11,48,68,130]],[-1,[13,14,25,75]],[1,[13,14,74,75]],[1,[13,15,43,76]],[1,[13,17,25,81]],[-1,[13,17,43,81]],[1,[13,25,75,81]],[1,[13,43,75,76]],[-1,[13,43,75,81]],[-1,[13,54,74,75]],[-1,[13,54,75,76]],[1,[14,25,62,75]],[-1,[14,55,62,75]],[1,[14,55,62,128]],[1,[14,55,74,75]],[1,[15,38,43,76]],[-1,[17,25,71,81]],[-1,[17,42,43,81]],[1,[17,42,71,81]],[-1,[25,62,68,86]],[1,[25,62,75,86]],[-1,[25,68,71,81]],[-1,[25,68,75,86]],[1,[25,68,75,98]],[-1,[25,68,81,98]],[1,[25,75,81,98]],[1,[28,32,48,128]],[-1,[28,32,48,130]],[-1,[28,48,55,60]],[1,[28,48,55,128]],[-1,[28,48,60,130]],[1,[28,54,55,60]],[-1,[31,38,42,69]],[1,[31,42,69,130]],[1,[38,42,43,169]],[-1,[38,42,69,169]],[1,[38,43,76,169]],[1,[38,60,69,169]],[-1,[38,60,76,169]],[-1,[42,43,81,169]],[1,[42,68,69,130]],[-1,[42,68,69,169]],[1,[42,68,71,81]],[1,[42,68,81,169]],[1,[43,75,76,169]],[-1,[43,75,81,169]],[-1,[48,55,60,86]],[1,[48,55,62,86]],[-1,[48,55,62,128]],[-1,[48,60,68,86]],[1,[48,60,68,130]],[1,[48,62,68,86]],[1,[54,55,60,86]],[-1,[54,55,74,75]],[-1,[54,55,75,86]],[-1,[54,60,75,76]],[1,[54,60,75,86]],[-1,[55,62,75,86]],[-1,[60,68,69,130]],[1,[60,68,69,169]],[1,[60,68,75,86]],[-1,[60,68,75,98]],[-1,[60,68,98,169]],[-1,[60,75,76,169]],[1,[60,75,98,169]],[-1,[68,81,98,169]],[1,[75,81,98,169]]]},
   {"label":"00001000","cell":[101,106,115,156],"cycle":[[-1,[0,1,3,13]],[1,[0,1,3,14]],[-1,[0,1,13,14]],[1,[0,3,13,14]],[-1,[1,3,5,28]],[1,[1,3,5,127]],[-1,[1,3,13,127]],[1,[1,3,14,35]],[-1,[1,3,28,35]],[1,[1,5,28,31]],[1,[1,5,31,127]],[-1,[1,13,14,43]],[1,[1,13,39,43]],[-1,[1,13,39,127]],[-1,[1,14,35,43]],[-1,[1,28,31,154]],[1,[1,28,35,154]],[1,[1,31,39,127]],[-1,[1,31,39,154]],[1,[1,35,43,154]],[-1,[1,39,43,154]],[-1,[3,5,28,45]],[-1,[3,5,45,127]],[1,[3,13,14,74]],[-1,[3,13,57,74]],[1,[3,13,57,127]],[1,[3,14,35,74]],[-1,[3,18,45,57]],[1,[3,18,45,127]],[-1,[3,18,57,127]],[-1,[3,28,35,156]],[1,[3,28,45,54]],[1,[3,28,54,156]],[-1,[3,35,74,156]],[-1,[3,45,54,57]],[1,[3,54,57,156]],[1,[3,57,74,156]],[1,[5,28,31,45]],[-1,[5,31,45,127]],[-1,[13,14,43,74]],[1,[13,39,43,78]],[-1,[13,39,57,78]],[1,[13,39,57,127]],[1,[13,43,74,78]],[-1,[13,57,74,78]],[-1,[14,35,43,74]],[1,[18,45,50,57]],[-1,[18,45,50,127]],[-1,[18,50,57,127]],[1,[28,31,45,100]],[1,[28,31,100,154]],[-1,[28,35,101,154]],[1,[28,35,101,156]],[1,[28,45,54,100]],[-1,[28,54,100,156]],[1,[28,100,101,154]],[-1,[28,100,101,156]],[1,[31,39,50,100]],[-1,[31,39,50,127]],[1,[31,39,100,154]],[-1,[31,45,50,100]],[1,[31,45,50,127]],[-1,[35,43,74,106]],[-1,[35,43,106,154]],[1,[35,74,106,156]],[1,[35,101,106,154]],[-1,[35,101,106,156]],[1,[39,43,78,106]],[1,[39,43,106,154]],[-1,[39,50,57,100]],[1,[39,50,57,127]],[-1,[39,57,78,106]],[1,[39,57,100,106]],[-1,[39,100,106,154]],[1,[43,74,78,106]],[1,[45,50,57,100]],[-1,[45,54,57,100]],[-1,[54,57,100,115]],[-1,[54,57,115,156]],[1,[54,100,115,156]],[-1,[57,74,78,106]],[-1,[57,74,106,156]],[1,[57,100,106,115]],[-1,[57,106,115,156]],[1,[100,101,106,115]],[-1,[100,101,106,154]],[1,[100,101,115,156]],[1,[101,106,115,156]]]},
   {"label":"00001000","cell":[117,119,120,159],"cycle":[[-1,[0,1,3,5]],[1,[0,1,3,14]],[-1,[0,1,5,15]],[1,[0,1,14,15]],[1,[0,3,5,13]],[1,[0,3,13,15]],[-1,[0,3,14,15]],[-1,[0,5,13,15]],[-1,[1,3,5,28]],[1,[1,3,14,35]],[-1,[1,3,28,35]],[-1,[1,5,15,38]],[1,[1,5,28,38]],[1,[1,14,15,35]],[-1,[1,15,35,38]],[-1,[1,28,32,35]],[1,[1,28,32,38]],[1,[1,32,35,38]],[1,[3,5,13,54]],[-1,[3,5,28,54]],[1,[3,13,15,74]],[-1,[3,13,54,74]],[-1,[3,14,15,74]],[1,[3,14,35,74]],[-1,[3,28,35,55]],[1,[3,28,54,55]],[1,[3,35,55,74]],[-1,[3,54,55,74]],[-1,[5,13,15,76]],[1,[5,13,54,76]],[-1,[5,15,38,76]],[1,[5,28,38,60]],[-1,[5,28,54,60]],[-1,[5,38,60,76]],[1,[5,54,60,76]],[1,[13,15,74,76]],[1,[13,43,74,75]],[-1,[13,43,74,76]],[1,[13,43,75,76]],[-1,[13,54,74,75]],[-1,[13,54,75,76]],[1,[14,15,35,80]],[-1,[14,15,74,80]],[1,[14,35,74,80]],[-1,[15,35,38,66]],[-1,[15,35,66,80]],[1,[15,38,66,83]],[-1,[15,38,76,83]],[1,[15,66,80,97]],[-1,[15,66,83,97]],[1,[15,74,76,97]],[-1,[15,74,80,97]],[1,[15,76,83,97]],[-1,[28,32,35,159]],[1,[28,32,38,159]],[-1,[28,35,55,159]],[1,[28,38,60,159]],[-1,[28,48,55,60]],[1,[28,48,55,159]],[-1,[28,48,60,159]],[1,[28,54,55,60]],[1,[32,35,38,66]],[1,[32,35,66,159]],[-1,[32,38,66,159]],[1,[35,55,74,117]],[1,[35,55,117,159]],[-1,[35,66,80,117]],[-1,[35,66,117,159]],[1,[35,74,80,117]],[-1,[38,60,76,120]],[-1,[38,60,120,159]],[1,[38,66,83,120]],[1,[38,66,120,159]],[-1,[38,76,83,120]],[1,[43,74,75,125]],[-1,[43,74,76,125]],[1,[43,75,76,125]],[-1,[48,55,60,119]],[-1,[48,55,119,159]],[1,[48,60,119,159]],[1,[54,55,60,75]],[-1,[54,55,74,115]],[1,[54,55,75,115]],[-1,[54,60,75,76]],[-1,[54,74,75,115]],[1,[55,60,75,119]],[-1,[55,74,115,117]],[1,[55,75,115,119]],[1,[55,115,117,119]],[-1,[55,117,119,159]],[-1,[60,75,76,98]],[-1,[60,75,98,119]],[1,[60,76,98,120]],[1,[60,98,119,120]],[-1,[60,119,120,159]],[1,[66,80,97,117]],[-1,[66,83,97,120]],[-1,[66,97,117,120]],[1,[66,117,120,159]],[-1,[74,75,115,125]],[1,[74,76,97,125]],[-1,[74,80,97,117]],[1,[74,97,117,125]],[-1,[74,115,117,125]],[-1,[75,76,98,125]],[-1,[75,98,119,125]],[1,[75,115,119,125]],[1,[76,83,97,120]],[-1,[76,97,120,125]],[1,[76,98,120,125]],[-1,[97,117,120,125]],[1,[98,119,120,125]],[1,[115,117,119,125]],[-1,[117,119,120,125]],[1,[117,119,120,159]]]},
   {"label":"01001000","cell":[98,120,126,176],"cycle":[[1,[0,3,5,15]],[-1,[0,3,5,23]],[1,[0,3,15,23]],[1,[0,5,13,15]],[-1,[0,5,13,26]],[-1,[0,5,15,20]],[1,[0,5,15,26]],[-1,[0,5,20,21]],[-1,[0,5,21,23]],[1,[0,11,14,17]],[-1,[0,11,14,27]],[1,[0,11,17,27]],[1,[0,13,14,15]],[-1,[0,13,14,17]],[-1,[0,13,17,26]],[-1,[0,14,15,23]],[-1,[0,14,23,27]],[1,[0,15,17,26]],[-1,[0,15,17,27]],[1,[0,15,20,27]],[1,[0,20,21,27]],[1,[0,21,23,27]],[1,[3,5,15,56]],[-1,[3,5,23,56]],[1,[3,15,23,56]],[1,[5,13,15,135]],[-1,[5,13,26,63]],[-1,[5,13,63,135]],[-1,[5,15,20,65]],[1,[5,15,26,65]],[-1,[5,15,38,56]],[1,[5,15,38,135]],[-1,[5,20,21,87]],[-1,[5,20,49,65]],[1,[5,20,49,87]],[-1,[5,21,23,87]],[-1,[5,23,56,87]],[1,[5,26,63,65]],[1,[5,28,31,38]],[-1,[5,28,31,49]],[1,[5,28,38,49]],[-1,[5,31,38,135]],[1,[5,31,49,65]],[-1,[5,31,63,65]],[1,[5,31,63,135]],[-1,[5,38,49,56]],[1,[5,49,56,87]],[1,[11,14,17,82]],[-1,[11,14,27,82]],[1,[11,17,27,73]],[-1,[11,17,42,73]],[1,[11,17,42,82]],[1,[11,27,70,73]],[-1,[11,27,70,82]],[1,[11,32,42,53]],[-1,[11,32,42,70]],[1,[11,32,53,70]],[-1,[11,42,53,73]],[1,[11,42,70,82]],[-1,[11,53,70,73]],[1,[13,14,15,43]],[-1,[13,14,17,43]],[-1,[13,15,43,135]],[-1,[13,17,26,79]],[1,[13,17,39,79]],[-1,[13,17,39,135]],[1,[13,17,43,135]],[-1,[13,26,63,79]],[1,[13,39,63,79]],[-1,[13,39,63,135]],[-1,[14,15,23,77]],[-1,[14,15,35,43]],[1,[14,15,35,77]],[-1,[14,17,43,82]],[-1,[14,23,27,77]],[1,[14,27,77,82]],[1,[14,35,43,77]],[-1,[14,43,77,82]],[1,[15,17,26,150]],[-1,[15,17,27,150]],[1,[15,20,27,150]],[-1,[15,20,65,150]],[1,[15,23,56,77]],[1,[15,26,65,150]],[1,[15,35,38,43]],[-1,[15,35,38,77]],[-1,[15,38,43,135]],[-1,[15,38,56,77]],[1,[17,26,72,79]],[-1,[17,26,72,150]],[1,[17,27,73,150]],[-1,[17,39,42,72]],[1,[17,39,42,135]],[-1,[17,39,72,79]],[-1,[17,42,43,82]],[1,[17,42,43,135]],[1,[17,42,72,73]],[-1,[17,67,72,73]],[1,[17,67,72,150]],[-1,[17,67,73,150]],[1,[20,21,27,94]],[-1,[20,21,87,94]],[1,[20,27,91,94]],[-1,[20,27,91,150]],[1,[20,49,52,65]],[-1,[20,49,52,94]],[1,[20,49,87,94]],[-1,[20,52,65,150]],[-1,[20,52,91,94]],[1,[20,52,91,150]],[1,[21,23,27,98]],[1,[21,23,86,87]],[-1,[21,23,86,98]],[-1,[21,27,70,94]],[1,[21,27,70,98]],[-1,[21,49,53,70]],[1,[21,49,53,94]],[-1,[21,49,70,94]],[1,[21,53,70,94]],[1,[21,70,94,98]],[-1,[21,86,87,98]],[-1,[21,87,94,98]],[-1,[23,27,77,98]],[1,[23,56,77,176]],[-1,[23,56,87,176]],[1,[23,77,98,176]],[1,[23,86,87,176]],[-1,[23,86,98,176]],[1,[26,63,65,72]],[1,[26,63,72,79]],[-1,[26,65,72,150]],[1,[27,70,73,94]],[1,[27,70,77,82]],[-1,[27,70,77,98]],[1,[27,73,91,94]],[-1,[27,73,91,150]],[-1,[28,31,32,38]],[1,[28,31,32,49]],[1,[28,32,38,49]],[-1,[31,32,38,42]],[-1,[31,32,42,53]],[1,[31,32,49,53]],[1,[31,38,42,135]],[1,[31,39,42,72]],[-1,[31,39,42,135]],[-1,[31,39,63,72]],[1,[31,39,63,135]],[1,[31,42,53,72]],[1,[31,49,52,53]],[-1,[31,49,52,65]],[-1,[31,52,53,72]],[1,[31,52,65,72]],[-1,[31,63,65,72]],[-1,[32,38,42,109]],[1,[32,38,49,70]],[1,[32,38,70,109]],[-1,[32,42,70,109]],[1,[32,49,53,70]],[1,[35,38,43,109]],[-1,[35,38,77,109]],[1,[35,43,77,109]],[1,[38,42,43,109]],[-1,[38,42,43,135]],[-1,[38,49,56,120]],[1,[38,49,70,120]],[-1,[38,56,77,120]],[-1,[38,70,77,109]],[1,[38,70,77,120]],[-1,[39,63,72,79]],[-1,[42,43,82,109]],[1,[42,53,72,73]],[1,[42,70,82,109]],[-1,[43,77,82,109]],[1,[49,52,53,94]],[1,[49,56,87,120]],[-1,[49,70,94,120]],[1,[49,87,94,120]],[-1,[52,53,72,73]],[-1,[52,53,73,94]],[1,[52,65,72,150]],[1,[52,67,72,73]],[-1,[52,67,72,150]],[1,[52,67,73,150]],[-1,[52,73,91,94]],[1,[52,73,91,150]],[-1,[53,70,73,94]],[-1,[56,77,120,176]],[1,[56,87,120,176]],[1,[70,77,82,109]],[-1,[70,77,98,120]],[1,[70,94,98,120]],[-1,[77,98,120,176]],[-1,[86,87,98,126]],[-1,[86,87,126,176]],[1,[86,98,126,176]],[-1,[87,94,98,120]],[1,[87,98,120,126]],[-1,[87,120,126,176]],[1,[98,120,126,176]]]},
   {"label":"01001000","cell":[109,123,125,170],"cycle":[[-1,[0,3,5,15]],[1,[0,3,5,20]],[-1,[0,3,15,20]],[-1,[0,5,13,15]],[1,[0,5,13,26]],[1,[0,5,15,20]],[-1,[0,5,15,26]],[1,[0,13,15,17]],[1,[0,13,17,26]],[-1,[0,15,17,26]],[-1,[3,5,15,56]],[1,[3,5,20,56]],[-1,[3,15,20,59]],[1,[3,15,56,59]],[1,[3,20,46,56]],[-1,[3,20,46,59]],[-1,[3,28,35,46]],[1,[3,28,35,56]],[-1,[3,28,46,56]],[1,[3,35,46,59]],[-1,[3,35,56,59]],[-1,[5,13,15,135]],[1,[5,13,26,63]],[1,[5,13,63,135]],[1,[5,15,20,65]],[-1,[5,15,26,65]],[1,[5,15,38,56]],[-1,[5,15,38,135]],[-1,[5,20,49,56]],[1,[5,20,49,65]],[-1,[5,26,63,65]],[-1,[5,28,31,38]],[1,[5,28,31,49]],[-1,[5,28,38,56]],[1,[5,28,49,56]],[1,[5,31,38,135]],[-1,[5,31,49,65]],[1,[5,31,63,65]],[-1,[5,31,63,135]],[-1,[11,32,42,53]],[1,[11,32,42,73]],[-1,[11,32,53,73]],[1,[11,42,53,73]],[-1,[13,14,15,43]],[1,[13,14,15,152]],[-1,[13,14,43,152]],[1,[13,15,17,79]],[1,[13,15,43,135]],[1,[13,15,79,152]],[1,[13,17,26,79]],[-1,[13,17,39,79]],[1,[13,17,39,135]],[1,[13,17,43,79]],[-1,[13,17,43,135]],[1,[13,26,63,79]],[-1,[13,39,63,79]],[1,[13,39,63,135]],[-1,[13,43,79,152]],[1,[14,15,35,43]],[-1,[14,15,35,77]],[-1,[14,15,77,152]],[-1,[14,35,43,77]],[1,[14,43,77,152]],[-1,[15,17,26,150]],[1,[15,17,79,150]],[-1,[15,20,59,150]],[1,[15,20,65,150]],[-1,[15,26,65,150]],[-1,[15,35,38,43]],[1,[15,35,38,56]],[1,[15,35,56,77]],[1,[15,38,43,135]],[1,[15,56,59,97]],[-1,[15,56,77,97]],[1,[15,59,79,97]],[-1,[15,59,79,150]],[1,[15,77,97,152]],[-1,[15,79,97,152]],[-1,[17,26,72,79]],[1,[17,26,72,150]],[1,[17,39,42,72]],[-1,[17,39,42,135]],[1,[17,39,72,79]],[-1,[17,42,43,135]],[1,[17,42,43,170]],[-1,[17,42,72,73]],[-1,[17,42,73,170]],[1,[17,43,79,170]],[1,[17,67,72,73]],[-1,[17,67,72,150]],[1,[17,67,73,170]],[1,[17,67,79,150]],[-1,[17,67,79,170]],[1,[20,46,49,52]],[-1,[20,46,49,56]],[1,[20,46,52,59]],[-1,[20,49,52,65]],[-1,[20,52,59,150]],[1,[20,52,65,150]],[-1,[26,63,65,72]],[-1,[26,63,72,79]],[1,[26,65,72,150]],[1,[28,31,32,38]],[-1,[28,31,32,49]],[1,[28,32,35,38]],[-1,[28,32,35,102]],[-1,[28,32,46,49]],[1,[28,32,46,102]],[-1,[28,35,38,56]],[-1,[28,35,46,102]],[1,[28,46,49,56]],[1,[31,32,38,42]],[1,[31,32,42,53]],[-1,[31,32,49,52]],[-1,[31,32,52,53]],[-1,[31,32,52,102]],[1,[31,32,52,165]],[-1,[31,32,102,165]],[-1,[31,38,42,135]],[-1,[31,39,42,72]],[1,[31,39,42,135]],[1,[31,39,63,72]],[-1,[31,39,63,135]],[-1,[31,42,53,72]],[1,[31,49,52,65]],[1,[31,52,53,72]],[-1,[31,52,65,72]],[1,[31,52,102,165]],[1,[31,63,65,72]],[1,[32,35,38,109]],[-1,[32,35,102,109]],[1,[32,38,42,109]],[1,[32,42,73,109]],[-1,[32,46,49,52]],[-1,[32,46,52,102]],[-1,[32,52,53,73]],[-1,[32,52,73,165]],[-1,[32,73,109,165]],[1,[32,102,109,165]],[-1,[35,38,43,109]],[-1,[35,43,77,109]],[1,[35,46,59,102]],[-1,[35,56,59,117]],[1,[35,56,77,117]],[-1,[35,59,102,117]],[1,[35,77,109,117]],[-1,[35,102,109,117]],[-1,[38,42,43,109]],[1,[38,42,43,135]],[1,[39,63,72,79]],[-1,[42,43,109,170]],[-1,[42,53,72,73]],[1,[42,73,109,170]],[-1,[43,77,109,125]],[-1,[43,77,125,152]],[1,[43,79,125,152]],[-1,[43,79,125,170]],[1,[43,109,125,170]],[1,[46,52,59,102]],[1,[52,53,72,73]],[-1,[52,59,67,123]],[1,[52,59,67,150]],[1,[52,59,102,123]],[-1,[52,65,72,150]],[-1,[52,67,72,73]],[1,[52,67,72,150]],[-1,[52,67,73,123]],[1,[52,73,123,165]],[-1,[52,102,123,165]],[1,[56,59,97,117]],[-1,[56,77,97,117]],[1,[59,67,79,123]],[-1,[59,67,79,150]],[1,[59,79,97,123]],[1,[59,97,117,123]],[-1,[59,102,117,123]],[-1,[67,73,123,170]],[1,[67,79,123,170]],[1,[73,109,123,165]],[-1,[73,109,123,170]],[-1,[77,97,117,125]],[-1,[77,97,125,152]],[1,[77,109,117,125]],[1,[79,97,123,125]],[1,[79,97,125,152]],[-1,[79,123,125,170]],[1,[97,117,123,125]],[-1,[102,109,117,123]],[-1,[102,109,123,165]],[-1,[109,117,123,125]],[1,[109,123,125,170]]]},
   {"label":"00101000","cell":[74,80,97,152],"cycle":[[-1,[0,5,16,23]],[1,[0,5,16,26]],[-1,[0,5,23,26]],[1,[0,16,23,27]],[-1,[0,16,26,27]],[1,[0,23,26,27]],[-1,[1,3,5,34]],[1,[1,3,5,132]],[1,[1,3,33,34]],[-1,[1,3,33,132]],[1,[1,5,16,132]],[-1,[1,5,16,135]],[-1,[1,5,31,34]],[1,[1,5,31,135]],[-1,[1,16,36,43]],[1,[1,16,36,132]],[-1,[1,16,43,135]],[1,[1,31,34,41]],[1,[1,31,41,135]],[-1,[1,33,34,43]],[1,[1,33,36,43]],[-1,[1,33,36,132]],[-1,[1,34,41,43]],[1,[1,41,43,135]],[1,[3,5,23,56]],[-1,[3,5,23,132]],[-1,[3,5,34,56]],[-1,[3,23,56,74]],[-1,[3,23,74,132]],[1,[3,33,34,74]],[1,[3,33,74,132]],[1,[3,34,56,59]],[1,[3,34,59,74]],[-1,[3,56,59,74]],[-1,[5,16,23,132]],[1,[5,16,26,135]],[-1,[5,23,26,76]],[1,[5,23,56,76]],[-1,[5,26,65,76]],[1,[5,26,65,135]],[-1,[5,31,34,65]],[-1,[5,31,65,135]],[-1,[5,34,56,65]],[1,[5,56,65,76]],[1,[16,23,27,152]],[1,[16,23,75,132]],[-1,[16,23,75,152]],[-1,[16,26,27,83]],[-1,[16,26,83,135]],[1,[16,27,83,152]],[-1,[16,36,43,75]],[-1,[16,36,75,132]],[1,[16,43,75,152]],[1,[16,43,83,135]],[-1,[16,43,83,152]],[1,[22,67,72,73]],[-1,[22,67,72,150]],[1,[22,67,73,150]],[-1,[22,72,73,150]],[1,[23,26,27,97]],[-1,[23,26,76,97]],[-1,[23,27,97,152]],[-1,[23,56,74,97]],[1,[23,56,76,97]],[1,[23,74,75,132]],[-1,[23,74,75,152]],[1,[23,74,97,152]],[-1,[26,27,83,150]],[1,[26,27,97,150]],[-1,[26,65,72,83]],[1,[26,65,72,150]],[-1,[26,65,76,97]],[-1,[26,65,83,135]],[-1,[26,65,97,150]],[1,[26,72,83,150]],[-1,[27,73,80,83]],[1,[27,73,80,150]],[-1,[27,73,83,150]],[1,[27,80,83,152]],[1,[27,80,97,150]],[-1,[27,80,97,152]],[1,[31,34,41,65]],[-1,[31,41,65,135]],[-1,[33,34,43,106]],[1,[33,34,74,106]],[1,[33,36,43,75]],[1,[33,36,75,132]],[-1,[33,40,43,78]],[1,[33,40,43,106]],[1,[33,40,58,78]],[-1,[33,40,58,106]],[1,[33,43,74,75]],[-1,[33,43,74,78]],[1,[33,58,74,78]],[-1,[33,58,74,106]],[-1,[33,74,75,132]],[-1,[34,41,43,106]],[-1,[34,41,59,65]],[1,[34,41,59,106]],[1,[34,56,59,65]],[1,[34,59,74,106]],[-1,[40,41,43,80]],[1,[40,41,43,106]],[1,[40,41,67,73]],[-1,[40,41,67,106]],[1,[40,41,73,80]],[-1,[40,43,78,80]],[-1,[40,58,67,80]],[1,[40,58,67,106]],[1,[40,58,78,80]],[-1,[40,67,73,80]],[-1,[41,43,80,83]],[-1,[41,43,83,135]],[-1,[41,59,65,150]],[1,[41,59,67,80]],[-1,[41,59,67,106]],[1,[41,59,80,150]],[1,[41,65,72,83]],[-1,[41,65,72,150]],[1,[41,65,83,135]],[-1,[41,67,72,73]],[1,[41,67,72,150]],[-1,[41,67,80,150]],[1,[41,72,73,83]],[1,[41,73,80,83]],[1,[43,74,75,152]],[-1,[43,74,78,80]],[-1,[43,74,80,152]],[-1,[43,80,83,152]],[1,[56,59,65,97]],[-1,[56,59,74,97]],[1,[56,65,76,97]],[-1,[58,59,67,80]],[1,[58,59,67,106]],[1,[58,59,74,80]],[-1,[58,59,74,106]],[1,[58,74,78,80]],[1,[59,65,97,150]],[1,[59,74,80,97]],[-1,[59,80,97,150]],[-1,[67,73,80,150]],[1,[72,73,83,150]],[1,[74,80,97,152]]]},
   {"label":"01101000","cell":[100,113,121,163],"cycle":[[-1,[2,28,31,32]],[1,[2,28,31,47]],[-1,[2,28,32,46]],[1,[2,28,44,46]],[-1,[2,28,44,47]],[1,[2,31,32,53]],[-1,[2,31,47,53]],[1,[2,32,46,51]],[1,[2,32,51,53]],[-1,[2,44,46,51]],[1,[2,44,47,139]],[-1,[2,44,51,139]],[1,[2,47,53,139]],[-1,[2,51,53,139]],[-1,[28,31,32,154]],[1,[28,31,47,100]],[1,[28,31,100,154]],[-1,[28,32,46,101]],[-1,[28,32,101,154]],[1,[28,44,46,101]],[-1,[28,44,47,100]],[-1,[28,44,100,101]],[1,[28,100,101,154]],[1,[31,32,53,104]],[1,[31,32,104,154]],[-1,[31,47,53,163]],[1,[31,47,100,113]],[1,[31,47,113,163]],[-1,[31,53,104,163]],[-1,[31,100,104,154]],[1,[31,100,104,163]],[-1,[31,100,113,163]],[1,[32,46,51,101]],[1,[32,51,53,104]],[-1,[32,51,101,104]],[1,[32,101,104,154]],[-1,[44,46,51,101]],[-1,[44,47,100,112]],[-1,[44,47,112,139]],[1,[44,51,101,112]],[1,[44,51,112,139]],[-1,[44,100,101,112]],[-1,[47,53,92,112]],[1,[47,53,92,163]],[-1,[47,53,112,139]],[1,[47,92,112,113]],[1,[47,92,113,163]],[-1,[47,100,112,113]],[-1,[51,53,71,104]],[1,[51,53,71,112]],[1,[51,53,112,139]],[1,[51,71,104,112]],[-1,[51,101,104,112]],[-1,[53,71,92,112]],[1,[53,71,92,163]],[-1,[53,71,104,163]],[-1,[71,92,112,121]],[-1,[71,92,121,163]],[1,[71,104,112,121]],[1,[71,104,121,163]],[1,[92,112,113,121]],[-1,[92,113,121,163]],[1,[100,101,104,112]],[-1,[100,101,104,154]],[-1,[100,104,112,121]],[-1,[100,104,121,163]],[-1,[100,112,113,121]],[1,[100,113,121,163]]]},
   {"label":"01101000","cell":[112,114,126,174],"cycle":[[1,[2,21,47,49]],[-1,[2,21,47,53]],[1,[2,21,49,53]],[1,[2,28,44,46]],[-1,[2,28,44,47]],[1,[2,28,46,49]],[-1,[2,28,47,49]],[-1,[2,32,46,49]],[1,[2,32,46,51]],[-1,[2,32,49,53]],[1,[2,32,51,53]],[-1,[2,44,46,51]],[1,[2,44,47,139]],[-1,[2,44,51,139]],[1,[2,47,53,139]],[-1,[2,51,53,139]],[1,[21,47,49,174]],[-1,[21,47,53,174]],[1,[21,49,53,174]],[1,[28,44,46,101]],[-1,[28,44,47,110]],[1,[28,44,101,110]],[1,[28,46,49,110]],[-1,[28,46,101,110]],[-1,[28,47,49,110]],[-1,[32,46,49,114]],[1,[32,46,51,101]],[1,[32,46,101,114]],[-1,[32,49,53,114]],[1,[32,51,53,114]],[-1,[32,51,101,114]],[-1,[44,46,51,101]],[-1,[44,47,110,112]],[-1,[44,47,112,139]],[1,[44,51,101,112]],[1,[44,51,112,139]],[1,[44,101,110,112]],[-1,[46,49,88,110]],[1,[46,49,88,114]],[1,[46,88,110,114]],[-1,[46,101,110,114]],[-1,[47,49,110,174]],[-1,[47,53,112,139]],[1,[47,53,112,174]],[-1,[47,110,112,174]],[-1,[49,53,114,174]],[-1,[49,88,110,174]],[1,[49,88,114,174]],[-1,[51,53,112,114]],[1,[51,53,112,139]],[1,[51,101,112,114]],[-1,[53,112,114,174]],[1,[88,110,114,126]],[1,[88,110,126,174]],[-1,[88,114,126,174]],[1,[101,110,112,114]],[1,[110,112,114,126]],[1,[110,112,126,174]],[1,[112,114,126,174]]]},
   {"label":"01101000","cell":[112,118,119,126],"cycle":[[1,[2,3,28,44]],[-1,[2,3,28,128]],[1,[2,3,44,128]],[1,[2,5,21,49]],[-1,[2,5,21,130]],[-1,[2,5,28,49]],[1,[2,5,28,130]],[1,[2,11,19,51]],[-1,[2,11,19,128]],[-1,[2,11,21,53]],[1,[2,11,21,130]],[1,[2,11,32,128]],[-1,[2,11,32,130]],[1,[2,11,51,53]],[1,[2,19,44,51]],[-1,[2,19,44,128]],[1,[2,21,47,49]],[-1,[2,21,47,53]],[-1,[2,28,32,128]],[1,[2,28,32,130]],[-1,[2,28,44,47]],[-1,[2,28,47,49]],[1,[2,44,47,139]],[-1,[2,44,51,139]],[1,[2,47,53,139]],[-1,[2,51,53,139]],[-1,[3,28,33,44]],[1,[3,28,33,128]],[1,[3,33,44,128]],[1,[5,16,21,60]],[-1,[5,16,21,130]],[-1,[5,16,36,60]],[1,[5,16,36,130]],[1,[5,21,49,60]],[1,[5,28,36,60]],[-1,[5,28,36,130]],[-1,[5,28,49,60]],[-1,[11,16,21,68]],[1,[11,16,21,130]],[1,[11,16,37,68]],[-1,[11,16,37,130]],[1,[11,19,51,62]],[1,[11,19,62,128]],[-1,[11,21,53,68]],[-1,[11,32,37,128]],[1,[11,32,37,130]],[1,[11,37,62,68]],[-1,[11,37,62,128]],[1,[11,51,53,71]],[-1,[11,51,62,71]],[1,[11,53,68,71]],[-1,[11,62,68,71]],[1,[16,21,60,98]],[-1,[16,21,68,98]],[1,[16,36,37,60]],[-1,[16,36,37,130]],[-1,[16,37,60,68]],[1,[16,60,68,98]],[1,[19,44,51,62]],[1,[19,44,62,128]],[1,[21,47,49,174]],[-1,[21,47,53,68]],[-1,[21,47,68,92]],[-1,[21,47,92,174]],[1,[21,49,60,88]],[1,[21,49,88,174]],[-1,[21,60,88,98]],[1,[21,68,92,98]],[1,[21,88,98,174]],[-1,[21,92,98,174]],[1,[28,32,37,128]],[-1,[28,32,37,130]],[1,[28,33,37,101]],[-1,[28,33,37,128]],[-1,[28,33,44,101]],[-1,[28,36,37,60]],[1,[28,36,37,130]],[-1,[28,37,55,60]],[1,[28,37,55,101]],[-1,[28,44,47,110]],[1,[28,44,101,110]],[-1,[28,47,49,110]],[-1,[28,49,60,110]],[1,[28,55,60,110]],[-1,[28,55,101,110]],[-1,[33,37,62,101]],[1,[33,37,62,128]],[1,[33,44,62,101]],[-1,[33,44,62,128]],[-1,[37,55,60,119]],[1,[37,55,101,119]],[-1,[37,60,68,119]],[1,[37,62,68,119]],[-1,[37,62,101,119]],[-1,[44,47,110,112]],[-1,[44,47,112,139]],[1,[44,51,62,112]],[1,[44,51,112,139]],[1,[44,62,101,112]],[1,[44,101,110,112]],[-1,[47,49,110,174]],[-1,[47,53,68,112]],[-1,[47,53,112,139]],[-1,[47,68,92,118]],[1,[47,68,112,118]],[-1,[47,92,112,118]],[1,[47,92,112,174]],[-1,[47,110,112,174]],[1,[49,60,88,110]],[-1,[49,88,110,174]],[1,[51,53,71,112]],[1,[51,53,112,139]],[-1,[51,62,71,112]],[1,[53,68,71,112]],[-1,[55,60,88,110]],[1,[55,60,88,119]],[1,[55,88,110,119]],[-1,[55,101,110,119]],[1,[60,68,98,118]],[1,[60,68,118,119]],[-1,[60,88,98,119]],[-1,[60,98,118,119]],[-1,[62,68,71,112]],[-1,[62,68,112,119]],[1,[62,101,112,119]],[1,[68,92,98,118]],[1,[68,112,118,119]],[-1,[88,98,119,126]],[-1,[88,98,126,174]],[1,[88,110,119,126]],[1,[88,110,126,174]],[1,[92,98,118,126]],[1,[92,98,126,174]],[-1,[92,112,118,126]],[-1,[92,112,126,174]],[-1,[98,118,119,126]],[1,[101,110,112,119]],[1,[110,112,119,126]],[1,[110,112,126,174]],[1,[112,118,119,126]]]},
   {"label":"00011000","cell":[107,118,119,125],"cycle":[[-1,[0,1,10,13]],[1,[0,1,10,16]],[-1,[0,1,13,14]],[-1,[0,1,14,16]],[1,[0,10,13,26]],[-1,[0,10,16,26]],[1,[0,12,15,16]],[-1,[0,12,15,26]],[1,[0,12,16,26]],[1,[0,13,14,15]],[1,[0,13,15,26]],[-1,[0,14,15,16]],[1,[1,5,13,36]],[-1,[1,5,13,132]],[-1,[1,5,28,36]],[1,[1,5,28,132]],[-1,[1,10,13,36]],[1,[1,10,16,36]],[-1,[1,13,14,132]],[-1,[1,14,16,37]],[1,[1,14,35,37]],[-1,[1,14,35,132]],[-1,[1,16,36,37]],[-1,[1,28,35,37]],[1,[1,28,35,132]],[1,[1,28,36,37]],[1,[5,13,36,54]],[1,[5,13,54,132]],[-1,[5,28,36,54]],[-1,[5,28,54,132]],[1,[10,13,26,81]],[-1,[10,13,36,81]],[-1,[10,16,26,81]],[1,[10,16,36,68]],[1,[10,16,68,81]],[-1,[10,36,68,81]],[1,[12,15,16,83]],[-1,[12,15,26,83]],[1,[12,16,26,83]],[1,[13,14,15,152]],[1,[13,14,74,132]],[-1,[13,14,74,152]],[1,[13,15,26,79]],[1,[13,15,79,152]],[-1,[13,26,79,81]],[1,[13,36,54,166]],[-1,[13,36,81,166]],[-1,[13,54,74,132]],[1,[13,54,74,166]],[-1,[13,74,79,152]],[1,[13,74,79,166]],[1,[13,79,81,166]],[-1,[14,15,16,77]],[-1,[14,15,77,152]],[-1,[14,16,37,77]],[1,[14,35,37,77]],[-1,[14,35,55,74]],[1,[14,35,55,132]],[-1,[14,35,74,77]],[1,[14,55,74,132]],[1,[14,74,77,152]],[-1,[15,16,77,83]],[1,[15,26,79,83]],[1,[15,77,83,152]],[-1,[15,79,83,152]],[-1,[16,26,81,83]],[-1,[16,36,37,68]],[1,[16,37,68,169]],[-1,[16,37,77,169]],[1,[16,68,81,98]],[1,[16,68,98,169]],[-1,[16,77,83,98]],[-1,[16,77,98,169]],[1,[16,81,83,98]],[-1,[26,79,81,83]],[-1,[28,35,37,105]],[1,[28,35,55,105]],[-1,[28,35,55,132]],[1,[28,36,37,105]],[-1,[28,36,54,105]],[-1,[28,54,55,105]],[1,[28,54,55,132]],[1,[30,36,37,68]],[-1,[30,36,37,107]],[1,[30,36,68,107]],[-1,[30,37,68,107]],[1,[35,37,77,105]],[-1,[35,55,74,105]],[-1,[35,74,77,105]],[1,[36,37,105,107]],[-1,[36,54,105,166]],[-1,[36,68,81,118]],[1,[36,68,107,118]],[-1,[36,81,107,118]],[1,[36,81,107,166]],[-1,[36,105,107,166]],[-1,[37,68,107,119]],[-1,[37,68,119,169]],[1,[37,77,105,119]],[1,[37,77,119,169]],[1,[37,105,107,119]],[1,[54,55,74,105]],[-1,[54,55,74,132]],[-1,[54,74,105,166]],[1,[68,81,98,118]],[-1,[68,98,118,119]],[-1,[68,98,119,169]],[1,[68,107,118,119]],[-1,[74,77,105,125]],[-1,[74,77,125,152]],[1,[74,79,125,152]],[-1,[74,79,125,166]],[1,[74,105,125,166]],[-1,[77,83,98,125]],[-1,[77,83,125,152]],[-1,[77,98,119,125]],[1,[77,98,119,169]],[1,[77,105,119,125]],[-1,[79,81,83,125]],[-1,[79,81,125,166]],[1,[79,83,125,152]],[1,[81,83,98,125]],[1,[81,98,118,125]],[-1,[81,107,118,125]],[-1,[81,107,125,166]],[-1,[98,118,119,125]],[1,[105,107,119,125]],[1,[105,107,125,166]],[1,[107,118,119,125]]]},
   {"label":"00011000","cell":[110,118,120,174],"cycle":[[1,[5,21,47,49]],[-1,[5,21,47,69]],[1,[5,21,49,69]],[1,[5,28,45,49]],[-1,[5,28,45,54]],[-1,[5,28,47,49]],[1,[5,28,47,54]],[-1,[5,36,47,54]],[1,[5,36,47,69]],[-1,[5,36,54,63]],[-1,[5,36,63,69]],[-1,[5,45,49,65]],[1,[5,45,54,63]],[1,[5,45,63,65]],[1,[5,49,65,69]],[-1,[5,63,65,69]],[1,[21,47,49,174]],[-1,[21,47,69,174]],[1,[21,49,69,174]],[1,[28,45,49,102]],[-1,[28,45,54,110]],[1,[28,45,102,110]],[-1,[28,47,49,110]],[1,[28,47,54,110]],[-1,[28,49,102,110]],[-1,[36,47,54,118]],[1,[36,47,69,118]],[-1,[36,54,63,118]],[-1,[36,63,69,108]],[-1,[36,63,108,118]],[1,[36,69,108,118]],[-1,[45,49,65,102]],[1,[45,54,63,116]],[-1,[45,54,110,116]],[1,[45,63,65,116]],[1,[45,65,102,116]],[1,[45,102,110,116]],[-1,[47,49,110,174]],[1,[47,54,110,118]],[1,[47,69,118,174]],[-1,[47,110,118,174]],[1,[49,65,69,120]],[-1,[49,65,102,120]],[-1,[49,69,120,174]],[-1,[49,102,110,120]],[1,[49,110,120,174]],[1,[54,63,116,118]],[-1,[54,105,110,116]],[1,[54,105,110,118]],[-1,[54,105,116,118]],[-1,[63,65,69,108]],[-1,[63,65,108,116]],[1,[63,108,116,118]],[-1,[65,69,108,120]],[-1,[65,102,108,116]],[1,[65,102,108,120]],[1,[69,108,118,120]],[-1,[69,118,120,174]],[-1,[102,105,108,116]],[1,[102,105,108,120]],[1,[102,105,110,116]],[-1,[102,105,110,120]],[-1,[105,108,116,118]],[-1,[105,108,118,120]],[1,[105,110,118,120]],[1,[110,118,120,174]]]},
   {"label":"01011000","cell":[100,118,121,171],"cycle":[[1,[0,5,13,16]],[-1,[0,5,13,23]],[1,[0,5,16,23]],[1,[0,13,14,16]],[-1,[0,13,14,25]],[1,[0,13,23,25]],[-1,[0,14,16,25]],[-1,[0,16,23,25]],[1,[5,13,16,76]],[-1,[5,13,23,76]],[1,[5,16,23,60]],[1,[5,16,60,76]],[1,[5,23,56,60]],[-1,[5,23,56,76]],[-1,[5,56,60,76]],[1,[13,14,16,75]],[-1,[13,14,25,78]],[1,[13,14,75,78]],[-1,[13,16,75,76]],[1,[13,23,25,95]],[-1,[13,23,76,95]],[1,[13,25,78,95]],[1,[13,75,76,95]],[-1,[13,75,78,95]],[-1,[14,16,25,82]],[-1,[14,16,37,75]],[1,[14,16,37,82]],[1,[14,25,62,78]],[-1,[14,25,62,82]],[1,[14,37,40,62]],[-1,[14,37,40,82]],[1,[14,37,62,64]],[1,[14,37,64,82]],[1,[14,37,75,82]],[1,[14,40,58,62]],[-1,[14,40,58,78]],[-1,[14,40,78,80]],[-1,[14,40,80,82]],[-1,[14,58,62,78]],[-1,[14,62,64,82]],[1,[14,75,78,82]],[1,[14,78,80,82]],[-1,[15,20,56,59]],[1,[15,20,56,66]],[-1,[15,20,59,66]],[-1,[15,35,41,59]],[1,[15,35,41,66]],[1,[15,35,56,59]],[-1,[15,35,56,66]],[1,[15,41,59,66]],[-1,[16,23,25,98]],[1,[16,23,60,98]],[-1,[16,25,82,98]],[-1,[16,37,60,70]],[1,[16,37,60,75]],[-1,[16,37,70,82]],[1,[16,60,70,98]],[-1,[16,60,75,98]],[1,[16,60,76,98]],[1,[16,70,82,98]],[-1,[16,75,76,98]],[-1,[19,25,62,89]],[1,[19,25,62,93]],[-1,[19,25,89,96]],[1,[19,25,93,96]],[1,[19,44,46,48]],[-1,[19,44,46,84]],[1,[19,44,48,62]],[-1,[19,44,58,62]],[1,[19,44,58,89]],[-1,[19,44,84,89]],[-1,[19,46,48,88]],[1,[19,46,84,88]],[-1,[19,48,62,64]],[-1,[19,48,64,93]],[1,[19,48,88,93]],[1,[19,58,62,89]],[1,[19,62,64,93]],[-1,[19,84,88,93]],[1,[19,84,89,93]],[-1,[19,89,93,96]],[-1,[20,56,59,173]],[1,[20,56,66,173]],[-1,[20,59,66,173]],[1,[23,25,95,96]],[1,[23,25,96,98]],[1,[23,56,60,88]],[-1,[23,56,76,176]],[1,[23,56,88,176]],[-1,[23,60,88,98]],[-1,[23,76,95,176]],[-1,[23,88,96,98]],[1,[23,88,96,176]],[-1,[23,95,96,176]],[1,[25,62,78,89]],[-1,[25,62,82,93]],[-1,[25,78,89,95]],[1,[25,82,93,98]],[1,[25,89,95,96]],[1,[25,93,96,98]],[1,[28,30,37,48]],[-1,[28,30,37,101]],[-1,[28,30,44,48]],[1,[28,30,44,100]],[1,[28,30,100,101]],[1,[28,35,37,101]],[-1,[28,35,37,159]],[-1,[28,35,56,156]],[1,[28,35,56,159]],[1,[28,35,101,156]],[-1,[28,37,48,60]],[-1,[28,37,60,159]],[-1,[28,44,46,48]],[1,[28,44,46,110]],[-1,[28,44,100,110]],[1,[28,46,48,110]],[1,[28,48,60,110]],[-1,[28,56,60,110]],[1,[28,56,60,159]],[-1,[28,56,110,156]],[-1,[28,100,101,156]],[1,[28,100,110,156]],[-1,[30,37,40,62]],[1,[30,37,40,101]],[1,[30,37,48,62]],[1,[30,40,62,160]],[-1,[30,40,101,160]],[-1,[30,44,48,62]],[-1,[30,44,50,100]],[1,[30,44,50,160]],[-1,[30,44,62,160]],[1,[30,50,100,160]],[1,[30,100,101,160]],[-1,[35,37,40,101]],[1,[35,37,40,109]],[1,[35,37,109,159]],[-1,[35,40,80,106]],[1,[35,40,80,109]],[1,[35,40,101,106]],[-1,[35,41,59,106]],[1,[35,41,66,109]],[1,[35,41,80,106]],[-1,[35,41,80,109]],[1,[35,56,59,156]],[-1,[35,56,66,159]],[1,[35,59,106,156]],[-1,[35,66,109,159]],[-1,[35,101,106,156]],[-1,[37,40,82,109]],[-1,[37,48,60,70]],[1,[37,48,62,64]],[1,[37,48,64,70]],[-1,[37,60,70,119]],[1,[37,60,70,159]],[1,[37,60,75,119]],[-1,[37,64,70,82]],[-1,[37,70,109,119]],[1,[37,70,109,159]],[1,[37,75,82,119]],[1,[37,82,109,119]],[1,[40,58,62,160]],[-1,[40,58,78,160]],[-1,[40,78,80,106]],[-1,[40,78,106,160]],[-1,[40,80,82,109]],[1,[40,101,106,160]],[1,[41,59,66,123]],[-1,[41,59,106,123]],[1,[41,66,109,123]],[1,[41,80,106,123]],[-1,[41,80,109,123]],[-1,[44,46,84,110]],[-1,[44,50,89,160]],[1,[44,50,89,171]],[-1,[44,50,100,171]],[-1,[44,58,62,160]],[1,[44,58,89,160]],[-1,[44,84,89,171]],[1,[44,84,110,171]],[-1,[44,100,110,171]],[-1,[46,48,88,110]],[1,[46,84,88,110]],[-1,[48,60,70,88]],[-1,[48,60,88,110]],[1,[48,64,70,93]],[1,[48,70,88,93]],[1,[50,89,121,160]],[-1,[50,89,121,171]],[-1,[50,100,121,160]],[1,[50,100,121,171]],[-1,[56,59,116,156]],[1,[56,59,116,173]],[-1,[56,60,76,120]],[1,[56,60,88,110]],[-1,[56,60,120,159]],[1,[56,66,120,159]],[-1,[56,66,120,173]],[-1,[56,76,116,120]],[1,[56,76,116,176]],[-1,[56,88,110,176]],[1,[56,110,116,156]],[-1,[56,110,116,176]],[1,[56,116,120,173]],[-1,[58,62,78,89]],[1,[58,78,89,160]],[1,[59,66,123,173]],[1,[59,106,116,123]],[-1,[59,106,116,156]],[-1,[59,116,123,173]],[-1,[60,70,88,98]],[-1,[60,70,119,120]],[-1,[60,70,120,159]],[-1,[60,75,98,119]],[1,[60,76,98,120]],[1,[60,98,119,120]],[-1,[62,64,82,93]],[-1,[64,70,82,93]],[-1,[66,109,120,123]],[1,[66,109,120,159]],[1,[66,120,123,173]],[-1,[70,82,93,98]],[1,[70,88,93,98]],[-1,[70,109,119,120]],[-1,[70,109,120,159]],[1,[75,76,95,125]],[-1,[75,76,98,125]],[1,[75,78,82,125]],[-1,[75,78,95,125]],[1,[75,82,119,125]],[-1,[75,98,119,125]],[-1,[76,95,116,125]],[1,[76,95,116,176]],[1,[76,98,120,125]],[-1,[76,116,120,125]],[1,[78,80,82,125]],[-1,[78,80,106,125]],[-1,[78,89,95,121]],[-1,[78,89,121,160]],[1,[78,95,121,125]],[-1,[78,106,121,125]],[1,[78,106,121,160]],[-1,[80,82,109,125]],[1,[80,106,123,125]],[-1,[80,109,123,125]],[1,[82,109,119,125]],[-1,[84,88,93,126]],[1,[84,88,110,126]],[1,[84,89,93,126]],[1,[84,89,126,171]],[-1,[84,110,126,171]],[-1,[88,93,96,98]],[1,[88,93,96,126]],[-1,[88,96,126,176]],[1,[88,110,126,176]],[-1,[89,93,96,126]],[1,[89,95,96,126]],[-1,[89,95,121,171]],[1,[89,95,126,171]],[1,[95,96,126,176]],[1,[95,116,118,121]],[-1,[95,116,118,171]],[1,[95,116,121,125]],[1,[95,116,126,171]],[-1,[95,116,126,176]],[-1,[95,118,121,171]],[1,[98,119,120,125]],[1,[100,101,106,156]],[-1,[100,101,106,160]],[-1,[100,106,116,121]],[1,[100,106,116,156]],[-1,[100,106,121,160]],[-1,[100,110,116,156]],[1,[100,110,116,171]],[-1,[100,116,118,121]],[1,[100,116,118,171]],[1,[100,118,121,171]],[-1,[106,116,121,125]],[1,[106,116,123,125]],[-1,[109,119,120,125]],[-1,[109,120,123,125]],[-1,[110,116,126,171]],[1,[110,116,126,176]],[1,[116,120,123,125]],[-1,[116,120,123,173]]]},
   {"label":"00111000","cell":[113,120,124,165],"cycle":[[1,[0,1,2,5]],[-1,[0,1,2,10]],[1,[0,1,5,12]],[-1,[0,1,10,12]],[-1,[0,2,5,12]],[1,[0,2,10,12]],[1,[1,2,5,28]],[-1,[1,2,10,30]],[1,[1,2,28,30]],[1,[1,5,12,38]],[-1,[1,5,28,38]],[-1,[1,10,12,135]],[1,[1,10,30,39]],[1,[1,10,39,135]],[-1,[1,12,38,135]],[-1,[1,28,30,33]],[-1,[1,28,33,34]],[-1,[1,28,34,38]],[1,[1,30,33,39]],[1,[1,33,34,39]],[1,[1,34,38,135]],[-1,[1,34,39,135]],[-1,[2,5,12,49]],[1,[2,5,28,49]],[1,[2,10,12,140]],[-1,[2,10,30,47]],[-1,[2,10,47,140]],[1,[2,12,49,52]],[1,[2,12,52,140]],[1,[2,28,30,47]],[1,[2,28,47,49]],[-1,[2,45,47,49]],[1,[2,45,47,140]],[-1,[2,45,49,52]],[-1,[2,45,52,140]],[1,[5,12,38,49]],[-1,[5,28,38,49]],[1,[10,12,72,135]],[-1,[10,12,72,140]],[1,[10,30,39,163]],[-1,[10,30,47,163]],[-1,[10,39,72,135]],[1,[10,39,72,163]],[1,[10,47,92,140]],[-1,[10,47,92,163]],[-1,[10,72,92,140]],[1,[10,72,92,163]],[1,[12,38,49,165]],[1,[12,38,70,83]],[-1,[12,38,70,165]],[1,[12,38,83,135]],[1,[12,49,52,165]],[-1,[12,52,72,140]],[1,[12,52,72,165]],[1,[12,70,73,83]],[-1,[12,70,73,165]],[-1,[12,72,73,83]],[1,[12,72,73,165]],[-1,[12,72,83,135]],[-1,[28,30,33,100]],[1,[28,30,47,100]],[-1,[28,33,34,100]],[-1,[28,34,38,105]],[1,[28,34,100,105]],[-1,[28,38,49,103]],[-1,[28,38,103,105]],[1,[28,47,49,103]],[-1,[28,47,100,103]],[1,[28,100,103,105]],[1,[30,33,39,100]],[-1,[30,39,100,163]],[1,[30,47,100,163]],[1,[33,34,39,100]],[-1,[34,38,105,108]],[-1,[34,38,108,135]],[1,[34,39,100,108]],[1,[34,39,108,135]],[1,[34,100,105,108]],[-1,[38,49,103,120]],[-1,[38,49,120,165]],[1,[38,70,83,169]],[1,[38,70,103,120]],[-1,[38,70,103,169]],[1,[38,70,120,165]],[-1,[38,83,108,135]],[1,[38,83,108,169]],[-1,[38,103,105,108]],[-1,[38,103,108,169]],[1,[39,72,108,135]],[-1,[39,72,108,163]],[1,[39,100,108,163]],[-1,[45,47,49,113]],[-1,[45,47,113,140]],[-1,[45,49,52,113]],[1,[45,52,113,140]],[1,[47,49,103,113]],[-1,[47,92,113,140]],[1,[47,92,113,163]],[-1,[47,100,103,113]],[-1,[47,100,113,163]],[-1,[49,52,113,165]],[1,[49,103,113,120]],[-1,[49,113,120,165]],[1,[52,72,113,140]],[-1,[52,72,113,165]],[1,[70,73,83,124]],[1,[70,73,124,165]],[-1,[70,83,124,169]],[1,[70,103,120,124]],[1,[70,103,124,169]],[-1,[70,120,124,165]],[-1,[72,73,83,124]],[-1,[72,73,124,165]],[-1,[72,81,83,108]],[1,[72,81,83,124]],[-1,[72,81,108,124]],[1,[72,83,108,135]],[1,[72,92,113,140]],[-1,[72,92,113,163]],[-1,[72,108,113,124]],[1,[72,108,113,163]],[1,[72,113,124,165]],[-1,[81,83,108,169]],[1,[81,83,124,169]],[-1,[81,107,108,124]],[1,[81,107,108,169]],[-1,[81,107,124,169]],[1,[100,103,105,108]],[1,[100,103,108,113]],[-1,[100,108,113,163]],[1,[103,107,108,124]],[-1,[103,107,108,169]],[1,[103,107,124,169]],[1,[103,108,113,124]],[1,[103,113,120,124]],[1,[113,120,124,165]]]},
   {"label":"00111000","cell":[116,120,123,173],"cycle":[[1,[0,1,2,5]],[-1,[0,1,2,10]],[1,[0,1,5,12]],[-1,[0,1,10,12]],[-1,[0,2,5,12]],[1,[0,2,10,12]],[1,[1,2,5,28]],[-1,[1,2,10,30]],[1,[1,2,28,30]],[1,[1,5,12,38]],[-1,[1,5,28,38]],[-1,[1,10,12,135]],[1,[1,10,30,39]],[1,[1,10,39,135]],[-1,[1,12,38,135]],[-1,[1,28,30,33]],[-1,[1,28,33,34]],[-1,[1,28,34,38]],[1,[1,30,33,39]],[1,[1,33,34,39]],[1,[1,34,38,135]],[-1,[1,34,39,135]],[-1,[2,5,12,49]],[1,[2,5,28,45]],[1,[2,5,45,49]],[1,[2,10,12,140]],[-1,[2,10,30,47]],[-1,[2,10,47,140]],[1,[2,12,49,52]],[1,[2,12,52,140]],[1,[2,28,30,47]],[-1,[2,28,45,47]],[1,[2,45,47,140]],[-1,[2,45,49,52]],[-1,[2,45,52,140]],[1,[5,12,38,49]],[-1,[5,28,34,45]],[1,[5,28,34,56]],[-1,[5,28,38,56]],[1,[5,34,45,56]],[-1,[5,38,49,56]],[1,[5,45,49,56]],[1,[10,12,72,135]],[-1,[10,12,72,140]],[1,[10,30,39,163]],[-1,[10,30,47,163]],[-1,[10,39,72,135]],[1,[10,39,72,163]],[1,[10,47,92,140]],[-1,[10,47,92,163]],[-1,[10,72,92,140]],[1,[10,72,92,163]],[1,[12,38,49,66]],[1,[12,38,66,83]],[1,[12,38,83,135]],[1,[12,49,52,66]],[-1,[12,52,66,73]],[1,[12,52,72,73]],[-1,[12,52,72,140]],[1,[12,66,73,83]],[-1,[12,72,73,83]],[-1,[12,72,83,135]],[-1,[28,30,33,100]],[1,[28,30,47,100]],[-1,[28,33,34,100]],[-1,[28,34,38,105]],[-1,[28,34,45,100]],[1,[28,34,56,105]],[-1,[28,38,56,105]],[-1,[28,45,47,100]],[1,[30,33,39,100]],[-1,[30,39,100,163]],[1,[30,47,100,163]],[1,[33,34,39,100]],[-1,[34,38,105,108]],[-1,[34,38,108,135]],[1,[34,39,79,108]],[-1,[34,39,79,161]],[1,[34,39,100,108]],[1,[34,39,108,135]],[1,[34,39,108,161]],[1,[34,45,56,116]],[-1,[34,45,59,116]],[1,[34,45,59,161]],[-1,[34,45,100,161]],[1,[34,56,105,116]],[-1,[34,59,79,116]],[1,[34,59,79,161]],[-1,[34,79,108,116]],[-1,[34,100,108,161]],[1,[34,105,108,116]],[-1,[38,49,56,120]],[1,[38,49,66,120]],[-1,[38,56,105,120]],[1,[38,66,83,120]],[1,[38,83,108,120]],[-1,[38,83,108,135]],[-1,[38,105,108,120]],[1,[39,72,79,108]],[-1,[39,72,79,161]],[1,[39,72,108,135]],[1,[39,72,108,161]],[-1,[39,72,108,163]],[1,[39,100,108,163]],[-1,[45,47,100,113]],[-1,[45,47,113,140]],[-1,[45,49,52,173]],[1,[45,49,56,173]],[1,[45,52,59,90]],[-1,[45,52,59,173]],[1,[45,52,90,161]],[1,[45,52,113,140]],[-1,[45,52,113,161]],[1,[45,56,116,173]],[-1,[45,59,90,161]],[-1,[45,59,116,173]],[1,[45,100,113,161]],[-1,[47,92,113,140]],[1,[47,92,113,163]],[-1,[47,100,113,163]],[1,[49,52,66,173]],[-1,[49,56,120,173]],[1,[49,66,120,173]],[1,[52,59,90,123]],[1,[52,59,123,173]],[-1,[52,66,73,123]],[-1,[52,66,123,173]],[1,[52,72,73,123]],[-1,[52,72,90,123]],[1,[52,72,90,161]],[1,[52,72,113,140]],[-1,[52,72,113,161]],[1,[56,105,116,120]],[-1,[56,116,120,173]],[1,[59,79,90,123]],[-1,[59,79,90,161]],[-1,[59,79,116,123]],[1,[59,116,123,173]],[1,[66,73,83,123]],[1,[66,83,120,123]],[-1,[66,120,123,173]],[-1,[72,73,83,123]],[-1,[72,79,90,123]],[1,[72,79,90,161]],[1,[72,79,108,123]],[-1,[72,83,108,123]],[1,[72,83,108,135]],[1,[72,92,113,140]],[-1,[72,92,113,163]],[-1,[72,108,113,161]],[1,[72,108,113,163]],[-1,[79,108,116,123]],[1,[83,108,120,123]],[1,[100,108,113,161]],[-1,[100,108,113,163]],[1,[105,108,116,120]],[1,[108,116,120,123]],[1,[116,120,123,173]]]},
   {"label":"00000100","cell":[74,79,80,125],"cycle":[[1,[0,1,3,7]],[-1,[0,1,3,13]],[1,[0,1,7,17]],[-1,[0,1,13,17]],[-1,[0,3,7,24]],[1,[0,3,13,24]],[-1,[0,7,17,24]],[1,[0,8,13,17]],[-1,[0,8,13,24]],[1,[0,8,17,24]],[1,[1,3,7,33]],[-1,[1,3,13,33]],[1,[1,7,17,40]],[-1,[1,7,33,40]],[-1,[1,13,17,43]],[1,[1,13,33,43]],[-1,[1,17,40,43]],[-1,[1,33,35,40]],[1,[1,33,35,43]],[1,[1,35,40,43]],[-1,[3,7,24,58]],[1,[3,7,33,58]],[1,[3,13,24,74]],[-1,[3,13,33,74]],[1,[3,24,58,74]],[1,[3,33,35,58]],[-1,[3,33,35,74]],[-1,[3,35,58,74]],[-1,[7,17,24,149]],[1,[7,17,40,149]],[-1,[7,24,58,149]],[-1,[7,33,40,58]],[1,[7,40,58,149]],[1,[8,13,17,79]],[-1,[8,13,24,79]],[1,[8,17,24,79]],[-1,[13,17,43,79]],[1,[13,24,74,79]],[1,[13,33,43,74]],[-1,[13,43,74,79]],[1,[17,24,79,80]],[1,[17,24,80,149]],[-1,[17,40,43,80]],[-1,[17,40,80,149]],[-1,[17,43,79,80]],[1,[24,58,74,80]],[1,[24,58,80,149]],[1,[24,74,79,80]],[-1,[33,35,40,58]],[1,[33,35,43,74]],[1,[35,40,43,80]],[-1,[35,40,58,80]],[1,[35,43,74,80]],[-1,[35,58,74,80]],[-1,[40,58,80,149]],[-1,[43,74,79,125]],[1,[43,74,80,125]],[-1,[43,79,80,125]],[1,[74,79,80,125]]]},
   {"label":"00000100","cell":[91,111,117,173],"cycle":[[1,[0,3,7,8]],[-1,[0,3,7,19]],[1,[0,3,8,20]],[-1,[0,3,19,24]],[1,[0,3,20,24]],[-1,[0,7,8,22]],[1,[0,7,19,22]],[-1,[0,8,20,22]],[1,[0,19,20,22]],[-1,[0,19,20,24]],[1,[3,7,8,57]],[-1,[3,7,19,58]],[-1,[3,7,44,57]],[1,[3,7,44,58]],[1,[3,8,20,59]],[-1,[3,8,57,59]],[-1,[3,19,24,58]],[1,[3,20,24,59]],[1,[3,24,58,59]],[1,[3,44,57,58]],[-1,[3,57,58,59]],[-1,[7,8,22,50]],[-1,[7,8,50,57]],[1,[7,19,22,51]],[1,[7,19,51,58]],[1,[7,22,50,51]],[-1,[7,44,50,51]],[1,[7,44,50,57]],[-1,[7,44,51,58]],[-1,[8,20,22,52]],[-1,[8,20,52,59]],[-1,[8,22,50,52]],[1,[8,50,52,161]],[-1,[8,50,57,161]],[1,[8,52,59,161]],[-1,[8,57,59,161]],[1,[19,20,22,91]],[-1,[19,20,24,91]],[1,[19,22,51,91]],[-1,[19,24,58,91]],[1,[19,51,58,91]],[-1,[20,22,52,91]],[1,[20,24,59,91]],[-1,[20,52,59,173]],[1,[20,52,91,173]],[-1,[20,59,91,173]],[1,[22,50,51,52]],[-1,[22,51,52,91]],[1,[24,58,59,91]],[-1,[44,50,51,111]],[1,[44,50,57,111]],[-1,[44,51,58,111]],[1,[44,57,58,111]],[1,[50,51,52,111]],[-1,[50,52,111,161]],[1,[50,57,111,161]],[-1,[51,52,91,111]],[1,[51,58,91,111]],[-1,[52,59,111,161]],[1,[52,59,111,173]],[-1,[52,91,111,173]],[-1,[57,58,59,111]],[1,[57,59,111,161]],[1,[58,59,91,117]],[-1,[58,59,111,117]],[1,[58,91,111,117]],[1,[59,91,117,173]],[-1,[59,111,117,173]],[1,[91,111,117,173]]]},
   {"label":"01000100","cell":[107,122,125,178],"cycle":[[1,[0,3,4,7]],[-1,[0,3,4,13]],[1,[0,3,7,13]],[-1,[0,4,7,25]],[1,[0,4,13,25]],[-1,[0,7,13,25]],[1,[3,4,7,33]],[-1,[3,4,13,33]],[1,[3,7,13,33]],[-1,[4,7,25,139]],[-1,[4,7,30,33]],[1,[4,7,30,139]],[1,[4,13,25,75]],[-1,[4,13,33,75]],[1,[4,25,68,75]],[-1,[4,25,68,139]],[1,[4,30,33,37]],[1,[4,30,37,68]],[1,[4,30,68,139]],[-1,[4,33,37,75]],[-1,[4,37,68,75]],[-1,[7,13,25,78]],[1,[7,13,33,78]],[-1,[7,25,71,78]],[1,[7,25,71,139]],[-1,[7,30,33,40]],[-1,[7,30,40,71]],[-1,[7,30,71,139]],[1,[7,33,40,78]],[1,[7,40,71,78]],[1,[13,25,75,78]],[1,[13,33,43,75]],[-1,[13,33,43,78]],[-1,[13,43,75,78]],[1,[25,68,71,139]],[-1,[25,68,71,178]],[1,[25,68,75,178]],[-1,[25,71,78,178]],[1,[25,75,78,178]],[1,[30,33,37,107]],[-1,[30,33,40,107]],[1,[30,37,68,107]],[-1,[30,40,71,107]],[1,[30,68,71,107]],[-1,[30,68,71,139]],[-1,[33,37,75,107]],[1,[33,40,78,107]],[1,[33,43,75,107]],[-1,[33,43,78,107]],[-1,[37,68,75,107]],[1,[40,71,78,122]],[-1,[40,71,107,122]],[1,[40,78,107,122]],[-1,[43,75,78,125]],[1,[43,75,107,125]],[-1,[43,78,107,125]],[1,[68,71,107,178]],[-1,[68,75,107,178]],[1,[71,78,122,178]],[-1,[71,107,122,178]],[-1,[75,78,125,178]],[1,[75,107,125,178]],[1,[78,107,122,125]],[-1,[78,122,125,178]],[1,[107,122,125,178]]]},
   {"label":"01000100","cell":[109,117,122,125],"cycle":[[-1,[0,4,13,23]],[1,[0,4,13,25]],[-1,[0,4,23,25]],[1,[0,7,13,17]],[-1,[0,7,13,25]],[1,[0,7,17,25]],[-1,[0,13,17,25]],[1,[0,13,23,25]],[-1,[4,13,23,75]],[1,[4,13,25,75]],[-1,[4,23,25,75]],[1,[7,13,17,39]],[-1,[7,13,25,78]],[-1,[7,13,33,39]],[1,[7,13,33,78]],[1,[7,17,25,149]],[-1,[7,17,39,40]],[-1,[7,17,40,149]],[1,[7,25,78,149]],[1,[7,33,39,40]],[1,[7,33,40,78]],[-1,[7,40,78,149]],[-1,[12,17,27,73]],[1,[12,17,27,83]],[1,[12,17,41,73]],[-1,[12,17,41,83]],[-1,[12,27,66,73]],[1,[12,27,66,83]],[1,[12,32,41,66]],[-1,[12,32,41,73]],[1,[12,32,66,73]],[-1,[12,41,66,83]],[-1,[13,17,25,152]],[1,[13,17,39,43]],[1,[13,17,43,152]],[1,[13,23,25,152]],[-1,[13,23,75,152]],[1,[13,25,75,78]],[-1,[13,33,39,43]],[-1,[13,33,43,78]],[-1,[13,43,75,78]],[1,[13,43,75,152]],[-1,[17,25,27,149]],[1,[17,25,27,152]],[-1,[17,27,73,149]],[1,[17,27,83,152]],[-1,[17,39,40,43]],[-1,[17,40,41,43]],[1,[17,40,41,73]],[1,[17,40,73,149]],[1,[17,41,43,83]],[-1,[17,43,83,152]],[1,[23,25,27,96]],[-1,[23,25,27,152]],[-1,[23,25,75,96]],[1,[23,27,77,96]],[-1,[23,27,77,152]],[-1,[23,75,77,96]],[1,[23,75,77,152]],[1,[25,27,96,149]],[1,[25,75,78,96]],[-1,[25,78,96,149]],[-1,[27,64,66,73]],[1,[27,64,66,77]],[-1,[27,64,73,149]],[1,[27,64,77,96]],[1,[27,64,96,149]],[-1,[27,66,77,83]],[1,[27,77,83,152]],[-1,[30,33,37,40]],[1,[30,33,37,107]],[-1,[30,33,40,107]],[1,[30,37,40,107]],[1,[32,35,37,40]],[-1,[32,35,37,109]],[1,[32,35,40,41]],[1,[32,35,41,109]],[-1,[32,35,64,66]],[1,[32,35,64,109]],[-1,[32,35,66,109]],[-1,[32,37,40,109]],[-1,[32,40,41,73]],[1,[32,40,64,73]],[-1,[32,40,64,109]],[1,[32,41,66,109]],[1,[32,64,66,73]],[-1,[33,35,37,40]],[1,[33,35,37,43]],[-1,[33,35,40,43]],[-1,[33,37,43,107]],[1,[33,39,40,43]],[1,[33,40,78,107]],[-1,[33,43,78,107]],[1,[35,37,43,109]],[1,[35,40,41,43]],[-1,[35,41,43,109]],[-1,[35,55,64,77]],[1,[35,55,64,117]],[-1,[35,55,77,117]],[-1,[35,64,66,77]],[1,[35,64,109,117]],[1,[35,66,77,109]],[-1,[35,77,109,117]],[1,[37,40,107,109]],[-1,[37,43,107,109]],[1,[40,64,73,149]],[-1,[40,64,109,122]],[-1,[40,64,122,149]],[1,[40,78,107,122]],[1,[40,78,122,149]],[1,[40,107,109,122]],[1,[41,43,83,109]],[-1,[41,66,83,109]],[1,[43,75,77,125]],[-1,[43,75,77,152]],[-1,[43,75,78,125]],[1,[43,77,83,109]],[-1,[43,77,83,152]],[1,[43,77,109,125]],[-1,[43,78,107,125]],[-1,[43,107,109,125]],[-1,[55,64,77,96]],[-1,[55,64,96,117]],[1,[55,77,96,117]],[-1,[64,96,117,122]],[-1,[64,96,122,149]],[1,[64,109,117,122]],[-1,[66,77,83,109]],[-1,[75,77,96,125]],[1,[75,78,96,125]],[1,[77,96,117,125]],[-1,[77,109,117,125]],[-1,[78,96,122,125]],[1,[78,96,122,149]],[1,[78,107,122,125]],[-1,[96,117,122,125]],[1,[107,109,122,125]],[1,[109,117,122,125]]]},
   {"label":"00100100","cell":[92,93,94,174],"cycle":[[1,[0,2,12,20]],[-1,[0,2,12,22]],[-1,[0,2,18,20]],[1,[0,2,18,22]],[1,[0,4,18,23]],[-1,[0,4,18,25]],[-1,[0,4,19,23]],[1,[0,4,19,25]],[-1,[0,12,20,27]],[1,[0,12,22,27]],[1,[0,18,20,23]],[-1,[0,18,22,25]],[-1,[0,19,20,23]],[1,[0,19,20,27]],[1,[0,19,22,25]],[-1,[0,19,22,27]],[1,[2,12,20,49]],[-1,[2,12,22,140]],[1,[2,12,49,140]],[-1,[2,18,20,140]],[1,[2,18,22,140]],[-1,[2,20,49,140]],[1,[4,18,23,86]],[-1,[4,18,25,86]],[-1,[4,19,23,86]],[1,[4,19,25,86]],[-1,[12,20,27,66]],[1,[12,20,49,66]],[1,[12,22,27,94]],[1,[12,22,94,140]],[1,[12,27,66,70]],[1,[12,27,70,94]],[-1,[12,49,66,70]],[1,[12,49,69,94]],[-1,[12,49,69,140]],[-1,[12,49,70,94]],[-1,[12,69,94,140]],[1,[18,20,23,87]],[1,[18,20,87,140]],[-1,[18,22,25,92]],[-1,[18,22,92,140]],[1,[18,23,86,87]],[-1,[18,25,86,92]],[-1,[18,86,87,92]],[1,[18,87,92,140]],[-1,[19,20,23,88]],[1,[19,20,27,88]],[1,[19,22,25,93]],[-1,[19,22,27,93]],[-1,[19,23,86,88]],[1,[19,25,86,93]],[-1,[19,27,88,93]],[1,[19,86,88,93]],[1,[20,23,87,88]],[-1,[20,27,66,88]],[1,[20,49,66,88]],[-1,[20,49,87,88]],[1,[20,49,87,140]],[-1,[22,25,92,93]],[-1,[22,27,93,94]],[1,[22,92,93,94]],[1,[22,92,94,140]],[1,[23,86,87,88]],[-1,[25,68,86,92]],[1,[25,68,86,93]],[-1,[25,68,92,93]],[1,[27,66,70,88]],[-1,[27,70,88,93]],[-1,[27,70,93,94]],[-1,[49,66,70,88]],[1,[49,69,87,140]],[-1,[49,69,87,174]],[1,[49,69,94,174]],[1,[49,70,88,174]],[-1,[49,70,94,174]],[-1,[49,87,88,174]],[-1,[68,86,92,174]],[1,[68,86,93,174]],[-1,[68,92,93,174]],[-1,[69,87,92,140]],[1,[69,87,92,174]],[-1,[69,92,94,140]],[1,[69,92,94,174]],[-1,[70,88,93,174]],[-1,[70,93,94,174]],[1,[86,87,88,174]],[-1,[86,87,92,174]],[1,[86,88,93,174]],[1,[92,93,94,174]]]},
   {"label":"01100100","cell":[76,87,116,143],"cycle":[[1,[0,2,3,4]],[-1,[0,2,3,8]],[1,[0,2,4,21]],[-1,[0,2,8,12]],[-1,[0,2,12,21]],[-1,[0,3,4,14]],[1,[0,3,8,15]],[-1,[0,3,14,15]],[1,[0,4,14,16]],[1,[0,4,16,21]],[1,[0,8,12,26]],[-1,[0,8,15,26]],[1,[0,12,21,26]],[1,[0,14,15,16]],[-1,[0,15,16,26]],[-1,[0,16,21,26]],[1,[2,3,4,28]],[-1,[2,3,8,45]],[1,[2,3,28,45]],[1,[2,4,21,47]],[-1,[2,4,28,47]],[-1,[2,8,12,140]],[1,[2,8,45,140]],[-1,[2,12,21,140]],[-1,[2,21,47,140]],[-1,[2,28,45,47]],[1,[2,45,47,140]],[-1,[3,4,14,132]],[1,[3,4,28,132]],[1,[3,8,15,143]],[-1,[3,8,45,143]],[-1,[3,14,15,132]],[-1,[3,15,56,132]],[1,[3,15,56,143]],[1,[3,28,45,54]],[1,[3,28,54,56]],[1,[3,28,56,132]],[-1,[3,45,54,143]],[-1,[3,54,56,143]],[1,[4,14,16,132]],[1,[4,16,21,145]],[1,[4,16,36,132]],[-1,[4,16,36,145]],[1,[4,21,47,145]],[1,[4,28,36,60]],[-1,[4,28,36,132]],[-1,[4,28,47,54]],[-1,[4,28,54,60]],[1,[4,36,47,54]],[-1,[4,36,47,145]],[1,[4,36,54,60]],[1,[8,12,26,140]],[-1,[8,15,26,143]],[1,[8,26,63,140]],[-1,[8,26,63,143]],[-1,[8,45,63,140]],[1,[8,45,63,143]],[1,[12,21,26,140]],[1,[14,15,16,132]],[-1,[15,16,26,76]],[1,[15,16,38,76]],[-1,[15,16,38,132]],[1,[15,26,76,143]],[1,[15,38,56,76]],[-1,[15,38,56,132]],[-1,[15,56,76,143]],[-1,[16,21,26,145]],[-1,[16,26,76,145]],[1,[16,36,38,60]],[-1,[16,36,38,132]],[1,[16,36,60,76]],[1,[16,36,76,145]],[-1,[16,38,60,76]],[-1,[21,26,87,140]],[1,[21,26,87,145]],[1,[21,47,87,140]],[-1,[21,47,87,145]],[1,[26,63,76,87]],[-1,[26,63,76,145]],[-1,[26,63,87,140]],[1,[26,63,87,143]],[1,[26,63,87,145]],[-1,[26,76,87,143]],[-1,[28,36,38,60]],[1,[28,36,38,132]],[-1,[28,38,56,60]],[1,[28,38,56,132]],[-1,[28,45,47,54]],[1,[28,54,56,60]],[1,[36,47,54,63]],[1,[36,47,63,145]],[1,[36,54,60,76]],[-1,[36,54,63,76]],[1,[36,63,76,145]],[-1,[38,56,60,76]],[-1,[45,47,54,63]],[-1,[45,47,63,87]],[-1,[45,47,87,140]],[1,[45,54,63,87]],[1,[45,54,87,116]],[1,[45,54,116,143]],[1,[45,63,87,140]],[-1,[45,63,87,143]],[-1,[45,87,116,143]],[-1,[47,63,87,145]],[1,[54,56,60,76]],[1,[54,56,76,143]],[-1,[54,63,76,87]],[1,[54,76,87,116]],[1,[54,76,116,143]],[1,[76,87,116,143]]]},
   {"label":"01100100","cell":[104,108,109,165],"cycle":[[1,[0,8,12,15]],[-1,[0,8,12,26]],[1,[0,8,15,26]],[-1,[0,12,15,16]],[-1,[0,12,16,21]],[-1,[0,12,21,26]],[1,[0,15,16,26]],[1,[0,16,21,26]],[-1,[2,4,21,47]],[1,[2,4,21,130]],[1,[2,4,28,30]],[-1,[2,4,28,130]],[1,[2,4,30,47]],[1,[2,12,21,53]],[-1,[2,12,21,130]],[-1,[2,12,32,53]],[1,[2,12,32,130]],[1,[2,21,47,53]],[-1,[2,28,30,32]],[-1,[2,28,32,130]],[1,[2,30,32,53]],[-1,[2,30,47,53]],[1,[4,16,21,130]],[-1,[4,16,21,145]],[-1,[4,16,36,130]],[1,[4,16,36,145]],[-1,[4,21,47,145]],[1,[4,28,30,36]],[1,[4,28,36,130]],[-1,[4,30,36,47]],[1,[4,36,47,145]],[1,[8,12,15,135]],[-1,[8,12,26,72]],[-1,[8,12,72,135]],[1,[8,15,26,135]],[-1,[8,26,63,72]],[1,[8,26,63,135]],[1,[8,63,72,135]],[-1,[12,15,16,135]],[-1,[12,16,21,130]],[1,[12,16,38,130]],[-1,[12,16,38,135]],[-1,[12,21,26,94]],[1,[12,21,53,94]],[-1,[12,26,72,94]],[-1,[12,32,38,130]],[1,[12,32,38,165]],[-1,[12,32,53,165]],[-1,[12,38,83,135]],[1,[12,38,83,165]],[1,[12,53,72,94]],[-1,[12,53,72,165]],[1,[12,72,83,135]],[-1,[12,72,83,165]],[1,[15,16,26,76]],[1,[15,16,76,135]],[-1,[15,26,76,135]],[1,[16,21,26,145]],[1,[16,26,76,145]],[1,[16,36,38,130]],[-1,[16,36,38,135]],[1,[16,36,76,135]],[-1,[16,36,76,145]],[1,[21,26,87,92]],[-1,[21,26,87,145]],[1,[21,26,92,94]],[1,[21,47,53,92]],[-1,[21,47,87,92]],[1,[21,47,87,145]],[-1,[21,53,92,94]],[-1,[26,63,72,92]],[-1,[26,63,76,135]],[1,[26,63,76,145]],[1,[26,63,87,92]],[-1,[26,63,87,145]],[1,[26,72,92,94]],[-1,[28,30,32,154]],[1,[28,30,36,100]],[1,[28,30,100,154]],[-1,[28,32,38,102]],[1,[28,32,38,130]],[-1,[28,32,102,154]],[1,[28,36,38,105]],[-1,[28,36,38,130]],[-1,[28,36,100,105]],[1,[28,38,102,105]],[-1,[28,100,102,105]],[1,[28,100,102,154]],[1,[30,32,53,104]],[1,[30,32,104,154]],[-1,[30,36,47,163]],[1,[30,36,100,163]],[-1,[30,47,53,163]],[-1,[30,53,104,163]],[-1,[30,100,104,154]],[1,[30,100,104,163]],[-1,[32,38,102,109]],[-1,[32,38,109,165]],[1,[32,53,104,165]],[-1,[32,102,104,109]],[1,[32,102,104,154]],[1,[32,104,109,165]],[1,[36,38,105,108]],[1,[36,38,108,135]],[-1,[36,47,63,145]],[1,[36,47,63,163]],[1,[36,63,76,135]],[-1,[36,63,76,145]],[-1,[36,63,108,135]],[1,[36,63,108,163]],[-1,[36,100,105,108]],[-1,[36,100,108,163]],[1,[38,83,108,135]],[-1,[38,83,108,165]],[1,[38,102,105,108]],[1,[38,102,108,109]],[-1,[38,108,109,165]],[1,[47,53,92,163]],[-1,[47,63,87,92]],[1,[47,63,87,145]],[-1,[47,63,92,163]],[-1,[53,72,92,94]],[1,[53,72,92,163]],[-1,[53,72,104,163]],[1,[53,72,104,165]],[-1,[63,72,92,163]],[-1,[63,72,108,135]],[1,[63,72,108,163]],[-1,[72,83,108,135]],[1,[72,83,108,165]],[1,[72,104,108,163]],[-1,[72,104,108,165]],[1,[100,102,104,108]],[-1,[100,102,104,154]],[-1,[100,102,105,108]],[-1,[100,104,108,163]],[1,[102,104,108,109]],[1,[104,108,109,165]]]},
   {"label":"00010100","cell":[87,88,98,176],"cycle":[[-1,[0,4,13,16]],[1,[0,4,13,18]],[-1,[0,4,16,21]],[1,[0,4,18,21]],[1,[0,7,8,13]],[-1,[0,7,8,24]],[1,[0,7,13,24]],[-1,[0,8,13,18]],[-1,[0,8,18,20]],[-1,[0,8,20,24]],[1,[0,13,16,25]],[-1,[0,13,24,25]],[1,[0,16,21,27]],[-1,[0,16,25,27]],[1,[0,18,20,21]],[-1,[0,19,20,21]],[1,[0,19,20,27]],[-1,[0,19,21,27]],[1,[0,20,24,27]],[1,[0,24,25,27]],[-1,[4,13,16,145]],[1,[4,13,18,54]],[1,[4,13,54,145]],[-1,[4,16,21,145]],[1,[4,18,21,145]],[-1,[4,18,54,145]],[1,[7,8,13,57]],[-1,[7,8,24,57]],[1,[7,13,24,57]],[-1,[8,13,18,143]],[-1,[8,13,34,57]],[1,[8,13,34,143]],[-1,[8,18,20,143]],[-1,[8,20,24,59]],[-1,[8,20,59,143]],[-1,[8,24,57,59]],[1,[8,34,57,59]],[1,[8,34,59,143]],[1,[13,16,25,152]],[1,[13,16,75,76]],[-1,[13,16,75,152]],[1,[13,16,76,145]],[1,[13,18,54,143]],[-1,[13,24,25,152]],[1,[13,24,57,74]],[1,[13,24,74,152]],[1,[13,34,54,74]],[-1,[13,34,54,143]],[-1,[13,34,57,74]],[-1,[13,54,74,75]],[-1,[13,54,75,76]],[-1,[13,54,76,145]],[1,[13,74,75,152]],[1,[16,21,27,98]],[1,[16,21,98,145]],[-1,[16,25,27,152]],[1,[16,27,77,98]],[-1,[16,27,77,152]],[1,[16,75,76,98]],[-1,[16,75,77,98]],[1,[16,75,77,152]],[-1,[16,76,98,145]],[1,[18,20,21,87]],[1,[18,20,87,143]],[-1,[18,21,87,145]],[-1,[18,54,87,143]],[1,[18,54,87,145]],[-1,[19,20,21,88]],[1,[19,20,27,88]],[-1,[19,21,27,88]],[1,[20,21,87,88]],[1,[20,24,27,97]],[-1,[20,24,59,97]],[-1,[20,27,66,88]],[1,[20,27,66,97]],[1,[20,56,59,97]],[-1,[20,56,59,143]],[1,[20,56,66,88]],[-1,[20,56,66,97]],[-1,[20,56,87,88]],[1,[20,56,87,143]],[-1,[21,27,88,98]],[1,[21,87,88,98]],[1,[21,87,98,145]],[1,[24,25,27,152]],[1,[24,27,97,152]],[-1,[24,57,59,74]],[1,[24,59,74,97]],[-1,[24,74,97,152]],[1,[27,66,77,88]],[-1,[27,66,77,97]],[-1,[27,77,88,98]],[1,[27,77,97,152]],[-1,[34,54,56,74]],[1,[34,54,56,143]],[-1,[34,56,59,74]],[1,[34,56,59,143]],[1,[34,57,59,74]],[-1,[54,56,74,176]],[-1,[54,56,87,143]],[1,[54,56,87,176]],[-1,[54,74,75,176]],[-1,[54,75,76,176]],[1,[54,76,87,145]],[-1,[54,76,87,176]],[-1,[56,59,74,97]],[-1,[56,66,77,88]],[1,[56,66,77,97]],[-1,[56,74,77,97]],[1,[56,74,77,176]],[1,[56,77,88,176]],[-1,[56,87,88,176]],[-1,[74,75,77,152]],[1,[74,75,77,176]],[-1,[74,77,97,152]],[1,[75,76,98,176]],[-1,[75,77,98,176]],[-1,[76,87,98,145]],[1,[76,87,98,176]],[-1,[77,88,98,176]],[1,[87,88,98,176]]]},
   {"label":"01010100","cell":[100,110,115,156],"cycle":[[-1,[4,10,16,36]],[1,[4,10,16,68]],[-1,[4,10,36,61]],[-1,[4,10,61,68]],[1,[4,16,36,60]],[1,[4,16,60,68]],[-1,[4,28,33,36]],[1,[4,28,33,55]],[-1,[4,28,36,60]],[1,[4,28,55,60]],[1,[4,33,36,61]],[-1,[4,33,55,62]],[1,[4,33,61,62]],[-1,[4,55,60,86]],[1,[4,55,62,86]],[-1,[4,60,68,86]],[-1,[4,61,62,86]],[1,[4,61,68,86]],[1,[7,10,50,61]],[-1,[7,10,50,71]],[1,[7,10,61,71]],[-1,[7,50,61,71]],[-1,[8,10,31,50]],[1,[8,10,31,63]],[-1,[8,10,50,63]],[1,[8,31,45,50]],[-1,[8,31,45,52]],[1,[8,31,50,52]],[1,[8,31,50,63]],[-1,[8,45,50,52]],[-1,[10,16,36,69]],[1,[10,16,68,69]],[-1,[10,31,36,63]],[1,[10,31,36,69]],[-1,[10,31,50,53]],[-1,[10,31,53,69]],[-1,[10,36,61,63]],[1,[10,50,53,71]],[1,[10,50,61,63]],[-1,[10,53,68,69]],[1,[10,53,68,71]],[-1,[10,61,68,71]],[-1,[16,36,38,60]],[1,[16,36,38,69]],[1,[16,38,60,69]],[1,[16,60,68,69]],[-1,[22,50,52,53]],[1,[22,50,52,84]],[-1,[22,50,53,84]],[1,[22,52,53,84]],[-1,[28,31,36,38]],[1,[28,31,36,100]],[-1,[28,31,38,49]],[1,[28,31,45,49]],[-1,[28,31,45,100]],[-1,[28,33,36,100]],[1,[28,33,55,156]],[-1,[28,33,100,156]],[1,[28,36,38,60]],[1,[28,38,49,60]],[-1,[28,45,49,110]],[1,[28,45,100,110]],[-1,[28,49,60,110]],[1,[28,55,60,110]],[1,[28,55,110,156]],[-1,[28,100,110,156]],[-1,[31,36,38,69]],[-1,[31,36,63,100]],[-1,[31,38,49,69]],[1,[31,45,49,52]],[1,[31,45,50,113]],[-1,[31,45,100,113]],[-1,[31,49,52,53]],[-1,[31,49,53,69]],[1,[31,50,52,53]],[1,[31,50,63,100]],[1,[31,50,100,113]],[1,[33,36,61,100]],[-1,[33,55,62,115]],[-1,[33,55,115,156]],[1,[33,61,62,115]],[-1,[33,61,100,115]],[1,[33,100,115,156]],[-1,[36,61,63,100]],[1,[38,49,60,69]],[1,[45,49,52,84]],[1,[45,49,84,87]],[1,[45,49,87,110]],[-1,[45,50,52,84]],[-1,[45,50,84,113]],[-1,[45,84,87,110]],[-1,[45,84,110,113]],[1,[45,100,110,113]],[-1,[49,52,53,84]],[-1,[49,53,69,174]],[1,[49,53,84,174]],[1,[49,60,69,174]],[1,[49,60,87,110]],[-1,[49,60,87,174]],[1,[49,84,87,174]],[1,[50,53,71,112]],[-1,[50,53,84,112]],[1,[50,61,63,100]],[-1,[50,61,71,112]],[1,[50,61,100,112]],[1,[50,84,112,113]],[-1,[50,100,112,113]],[-1,[53,68,69,174]],[1,[53,68,71,112]],[1,[53,68,112,174]],[-1,[53,84,112,174]],[-1,[55,60,86,110]],[1,[55,62,86,115]],[1,[55,86,110,115]],[-1,[55,110,115,156]],[1,[60,68,69,174]],[-1,[60,68,86,174]],[1,[60,86,87,110]],[-1,[60,86,87,174]],[-1,[61,62,86,115]],[-1,[61,68,71,112]],[1,[61,68,86,112]],[-1,[61,86,112,115]],[1,[61,100,112,115]],[1,[68,86,112,174]],[-1,[84,86,87,110]],[1,[84,86,87,174]],[-1,[84,86,110,112]],[-1,[84,86,112,174]],[1,[84,110,112,113]],[-1,[86,110,112,115]],[-1,[100,110,112,113]],[1,[100,110,112,115]],[1,[100,110,115,156]]]},
   {"label":"01010100","cell":[121,124,125,178],"cycle":[[1,[0,4,10,13]],[-1,[0,4,10,16]],[1,[0,4,13,23]],[-1,[0,4,16,23]],[-1,[0,8,10,13]],[1,[0,8,10,26]],[-1,[0,8,13,26]],[1,[0,10,16,26]],[-1,[0,13,23,26]],[1,[0,16,23,26]],[1,[4,10,13,61]],[-1,[4,10,16,68]],[-1,[4,10,36,61]],[1,[4,10,36,68]],[1,[4,13,23,145]],[-1,[4,13,61,145]],[-1,[4,16,23,60]],[-1,[4,16,60,68]],[1,[4,23,60,86]],[1,[4,23,86,145]],[1,[4,36,61,68]],[1,[4,60,68,86]],[-1,[4,61,68,86]],[-1,[4,61,86,145]],[-1,[8,10,13,63]],[1,[8,10,26,135]],[1,[8,10,31,63]],[-1,[8,10,31,135]],[-1,[8,13,26,79]],[1,[8,13,63,79]],[1,[8,26,79,135]],[1,[8,31,34,63]],[-1,[8,31,34,135]],[-1,[8,34,63,79]],[-1,[8,34,79,135]],[1,[10,13,61,63]],[1,[10,16,26,135]],[1,[10,16,36,42]],[-1,[10,16,36,135]],[1,[10,16,42,69]],[-1,[10,16,68,69]],[-1,[10,31,36,63]],[1,[10,31,36,135]],[-1,[10,36,42,68]],[-1,[10,36,61,63]],[1,[10,42,68,69]],[-1,[13,23,26,95]],[-1,[13,23,95,145]],[-1,[13,26,79,95]],[1,[13,61,63,95]],[1,[13,61,95,145]],[1,[13,63,79,95]],[1,[16,23,26,98]],[-1,[16,23,60,98]],[1,[16,26,83,98]],[-1,[16,26,83,135]],[-1,[16,36,38,42]],[1,[16,36,38,135]],[1,[16,38,42,83]],[1,[16,38,83,135]],[1,[16,42,69,83]],[-1,[16,60,68,98]],[-1,[16,68,69,98]],[-1,[16,69,83,98]],[-1,[23,26,95,97]],[-1,[23,26,97,98]],[1,[23,60,86,98]],[1,[23,86,95,98]],[-1,[23,86,95,145]],[1,[23,95,97,98]],[1,[26,79,83,97]],[-1,[26,79,83,135]],[-1,[26,79,95,97]],[-1,[26,83,97,98]],[1,[31,34,63,108]],[1,[31,34,108,135]],[1,[31,36,38,42]],[-1,[31,36,38,135]],[1,[31,36,42,108]],[-1,[31,36,63,100]],[-1,[31,36,100,108]],[-1,[31,38,42,108]],[-1,[31,38,108,135]],[1,[31,63,100,108]],[1,[33,36,61,100]],[-1,[33,36,61,107]],[1,[33,36,100,107]],[-1,[33,61,100,107]],[-1,[34,63,79,108]],[1,[34,79,108,135]],[-1,[36,42,68,107]],[-1,[36,42,107,108]],[-1,[36,61,63,100]],[1,[36,61,68,107]],[1,[36,100,107,108]],[1,[38,42,83,108]],[-1,[38,83,108,135]],[1,[42,68,69,124]],[1,[42,68,71,107]],[-1,[42,68,71,124]],[1,[42,69,83,124]],[-1,[42,71,107,124]],[1,[42,83,108,124]],[-1,[42,107,108,124]],[1,[50,61,63,100]],[-1,[50,61,63,121]],[1,[50,61,100,121]],[-1,[50,63,100,121]],[1,[60,68,86,98]],[1,[61,63,95,121]],[-1,[61,68,71,107]],[1,[61,68,71,178]],[-1,[61,68,86,178]],[1,[61,71,107,121]],[1,[61,71,121,178]],[1,[61,86,95,145]],[-1,[61,86,95,178]],[-1,[61,95,121,178]],[-1,[61,100,107,121]],[1,[63,79,95,121]],[-1,[63,79,108,121]],[1,[63,100,108,121]],[-1,[68,69,98,124]],[-1,[68,71,124,178]],[1,[68,86,98,178]],[1,[68,98,124,178]],[-1,[69,83,98,124]],[1,[71,107,121,124]],[-1,[71,121,124,178]],[1,[79,83,97,125]],[-1,[79,83,108,125]],[1,[79,83,108,135]],[-1,[79,95,97,125]],[1,[79,95,121,125]],[-1,[79,106,108,121]],[1,[79,106,108,125]],[-1,[79,106,121,125]],[-1,[83,97,98,125]],[-1,[83,98,124,125]],[1,[83,108,124,125]],[1,[86,95,98,178]],[1,[95,97,98,125]],[-1,[95,98,125,178]],[1,[95,121,125,178]],[-1,[98,124,125,178]],[1,[100,106,107,108]],[-1,[100,106,107,121]],[1,[100,106,108,121]],[1,[106,107,108,125]],[-1,[106,107,121,125]],[-1,[107,108,124,125]],[1,[107,121,124,125]],[1,[121,124,125,178]]]},
   {"label":"00110100","cell":[81,82,98,152],"cycle":[[1,[0,1,4,11]],[-1,[0,1,4,14]],[1,[0,1,11,14]],[1,[0,4,10,11]],[-1,[0,4,10,21]],[1,[0,4,14,23]],[-1,[0,4,21,23]],[-1,[0,7,10,11]],[1,[0,7,10,17]],[-1,[0,7,11,17]],[-1,[0,10,17,26]],[1,[0,10,21,26]],[-1,[0,11,14,17]],[-1,[0,14,15,17]],[1,[0,14,15,23]],[1,[0,15,17,26]],[-1,[0,15,23,26]],[1,[0,21,23,26]],[1,[1,4,11,37]],[-1,[1,4,14,37]],[1,[1,11,14,37]],[1,[4,10,11,68]],[-1,[4,10,21,68]],[1,[4,11,37,68]],[1,[4,14,23,75]],[-1,[4,14,37,75]],[-1,[4,21,23,60]],[-1,[4,21,60,68]],[1,[4,23,60,75]],[-1,[4,37,68,75]],[1,[4,60,68,75]],[-1,[7,10,11,71]],[1,[7,10,17,71]],[-1,[7,11,17,71]],[1,[10,11,68,71]],[-1,[10,17,26,81]],[1,[10,17,71,81]],[1,[10,21,26,69]],[-1,[10,21,68,69]],[-1,[10,26,69,81]],[1,[10,68,69,81]],[-1,[10,68,71,81]],[-1,[11,14,17,82]],[1,[11,14,37,82]],[-1,[11,17,71,82]],[1,[11,37,68,82]],[1,[11,68,71,82]],[-1,[14,15,17,152]],[1,[14,15,23,152]],[-1,[14,17,82,152]],[1,[14,23,75,152]],[-1,[14,37,75,82]],[1,[14,75,82,152]],[1,[15,17,26,152]],[-1,[15,23,26,152]],[-1,[17,26,81,152]],[1,[17,71,81,82]],[-1,[17,81,82,152]],[1,[21,23,26,98]],[-1,[21,23,60,98]],[1,[21,26,69,98]],[-1,[21,60,68,98]],[-1,[21,68,69,98]],[1,[23,26,98,152]],[1,[23,60,75,98]],[-1,[23,75,98,152]],[-1,[26,69,81,98]],[1,[26,81,98,152]],[-1,[37,68,75,82]],[1,[60,68,75,98]],[1,[68,69,81,98]],[-1,[68,71,81,82]],[-1,[68,75,82,98]],[1,[68,81,82,98]],[-1,[75,82,98,152]],[1,[81,82,98,152]]]},
   {"label":"00110100","cell":[85,95,115,171],"cycle":[[1,[0,2,4,18]],[-1,[0,2,4,19]],[1,[0,2,18,19]],[-1,[0,4,18,23]],[1,[0,4,19,23]],[-1,[0,18,19,23]],[1,[2,4,18,44]],[-1,[2,4,19,44]],[1,[2,18,19,44]],[-1,[4,14,23,55]],[1,[4,14,23,75]],[-1,[4,14,55,75]],[-1,[4,18,23,145]],[1,[4,18,44,61]],[1,[4,18,61,145]],[1,[4,19,23,55]],[-1,[4,19,44,55]],[-1,[4,23,75,145]],[1,[4,44,55,62]],[-1,[4,44,61,62]],[-1,[4,55,62,75]],[1,[4,61,62,75]],[1,[4,61,75,145]],[-1,[14,23,55,74]],[-1,[14,23,74,75]],[1,[14,55,74,75]],[-1,[18,19,23,85]],[1,[18,19,44,85]],[1,[18,23,85,95]],[1,[18,23,95,145]],[1,[18,44,61,171]],[-1,[18,44,85,171]],[-1,[18,61,95,145]],[1,[18,61,95,171]],[-1,[18,85,95,171]],[1,[19,23,55,85]],[-1,[19,44,55,85]],[-1,[23,55,74,85]],[-1,[23,74,75,95]],[1,[23,74,85,95]],[1,[23,75,95,145]],[1,[44,55,62,115]],[-1,[44,55,85,115]],[-1,[44,61,62,115]],[-1,[44,61,115,171]],[1,[44,85,115,171]],[-1,[55,62,75,115]],[1,[55,74,75,115]],[-1,[55,74,85,115]],[1,[61,62,75,115]],[1,[61,75,95,115]],[-1,[61,75,95,145]],[-1,[61,95,115,171]],[-1,[74,75,95,115]],[1,[74,85,95,115]],[1,[85,95,115,171]]]},
   {"label":"00110100","cell":[100,105,115,156],"cycle":[[1,[2,4,28,44]],[-1,[2,4,28,47]],[1,[2,4,44,47]],[-1,[2,28,44,47]],[-1,[4,28,37,55]],[1,[4,28,37,60]],[1,[4,28,44,55]],[-1,[4,28,47,60]],[1,[4,37,55,75]],[-1,[4,37,60,75]],[1,[4,44,47,61]],[-1,[4,44,55,62]],[1,[4,44,61,62]],[1,[4,47,60,68]],[-1,[4,47,61,68]],[1,[4,55,62,75]],[-1,[4,60,68,75]],[-1,[4,61,62,75]],[1,[4,61,68,75]],[-1,[28,37,55,105]],[1,[28,37,60,105]],[-1,[28,44,47,100]],[1,[28,44,55,156]],[-1,[28,44,100,156]],[-1,[28,47,60,103]],[1,[28,47,100,103]],[1,[28,55,105,156]],[1,[28,60,103,105]],[-1,[28,100,103,105]],[-1,[28,100,105,156]],[1,[37,55,75,105]],[-1,[37,60,75,105]],[1,[44,47,61,100]],[-1,[44,55,62,115]],[-1,[44,55,115,156]],[1,[44,61,62,115]],[-1,[44,61,100,115]],[1,[44,100,115,156]],[1,[47,60,68,118]],[-1,[47,60,103,118]],[-1,[47,61,68,118]],[1,[47,61,100,118]],[1,[47,100,103,118]],[1,[55,62,75,115]],[1,[55,75,105,115]],[-1,[55,105,115,156]],[-1,[60,68,75,118]],[-1,[60,75,105,118]],[1,[60,103,105,118]],[-1,[61,62,75,115]],[1,[61,68,75,118]],[1,[61,75,115,118]],[-1,[61,100,115,118]],[1,[75,105,115,118]],[-1,[100,103,105,118]],[-1,[100,105,115,118]],[1,[100,105,115,156]]]},
   {"label":"01110100","cell":[95,97,98,152],"cycle":[[-1,[0,7,22,24]],[1,[0,7,22,25]],[-1,[0,7,24,25]],[-1,[0,11,22,25]],[1,[0,11,22,27]],[-1,[0,11,25,27]],[1,[0,14,15,24]],[-1,[0,14,15,27]],[1,[0,14,24,25]],[1,[0,14,25,27]],[-1,[0,15,24,27]],[1,[0,22,24,27]],[-1,[7,22,24,89]],[1,[7,22,25,89]],[-1,[7,24,25,89]],[-1,[11,22,25,93]],[1,[11,22,27,93]],[-1,[11,25,27,93]],[1,[14,15,24,152]],[-1,[14,15,27,152]],[1,[14,24,25,152]],[1,[14,25,27,152]],[-1,[15,24,27,97]],[-1,[15,24,97,152]],[1,[15,27,97,152]],[1,[22,24,27,91]],[-1,[22,24,89,91]],[1,[22,25,89,92]],[1,[22,25,92,93]],[-1,[22,27,91,94]],[1,[22,27,93,94]],[1,[22,84,89,91]],[-1,[22,84,89,92]],[1,[22,84,91,94]],[-1,[22,84,92,94]],[-1,[22,92,93,94]],[-1,[24,25,89,95]],[-1,[24,25,95,152]],[1,[24,27,91,97]],[-1,[24,85,89,91]],[1,[24,85,89,95]],[-1,[24,85,91,97]],[1,[24,85,95,97]],[-1,[24,95,97,152]],[-1,[25,27,93,98]],[-1,[25,27,98,152]],[1,[25,89,92,95]],[1,[25,92,93,98]],[-1,[25,92,95,98]],[1,[25,95,98,152]],[-1,[27,91,94,97]],[1,[27,93,94,98]],[1,[27,94,97,98]],[-1,[27,97,98,152]],[1,[84,85,89,91]],[-1,[84,85,89,126]],[1,[84,85,91,126]],[-1,[84,89,92,126]],[1,[84,91,94,126]],[-1,[84,92,94,126]],[1,[85,89,95,126]],[-1,[85,91,97,126]],[1,[85,95,97,126]],[1,[89,92,95,126]],[-1,[91,94,97,126]],[-1,[92,93,94,98]],[1,[92,94,98,126]],[-1,[92,95,98,126]],[1,[94,97,98,126]],[-1,[95,97,98,126]],[1,[95,97,98,152]]]},
   {"label":"01110100","cell":[109,114,124,165],"cycle":[[-1,[0,2,7,8]],[1,[0,2,7,11]],[-1,[0,2,8,22]],[1,[0,2,11,22]],[1,[0,7,8,17]],[-1,[0,7,11,14]],[-1,[0,7,14,17]],[-1,[0,8,17,22]],[1,[0,11,14,27]],[-1,[0,11,22,27]],[-1,[0,14,15,17]],[1,[0,14,15,27]],[1,[0,15,17,27]],[1,[0,17,22,27]],[-1,[2,7,8,50]],[1,[2,7,11,51]],[-1,[2,7,50,51]],[-1,[2,8,22,52]],[-1,[2,8,31,50]],[1,[2,8,31,52]],[1,[2,11,22,51]],[-1,[2,22,51,52]],[1,[2,31,49,52]],[-1,[2,31,49,53]],[1,[2,31,50,53]],[-1,[2,49,52,53]],[1,[2,50,51,53]],[1,[2,51,52,53]],[1,[7,8,17,39]],[1,[7,8,39,50]],[-1,[7,11,14,40]],[-1,[7,11,40,51]],[-1,[7,14,17,40]],[-1,[7,17,39,40]],[1,[7,39,40,67]],[-1,[7,39,50,67]],[1,[7,40,51,67]],[-1,[7,50,51,67]],[1,[8,15,17,41]],[-1,[8,15,17,150]],[1,[8,15,41,150]],[-1,[8,17,22,150]],[1,[8,17,39,41]],[-1,[8,22,52,150]],[-1,[8,31,39,41]],[1,[8,31,39,50]],[-1,[8,31,41,52]],[1,[8,41,52,150]],[1,[11,14,27,64]],[-1,[11,14,40,64]],[-1,[11,22,27,93]],[1,[11,22,51,93]],[-1,[11,27,64,93]],[-1,[11,40,51,64]],[1,[11,51,64,93]],[-1,[14,15,17,80]],[1,[14,15,27,80]],[-1,[14,17,40,80]],[1,[14,27,64,80]],[-1,[14,40,64,80]],[1,[15,17,27,150]],[1,[15,17,41,80]],[-1,[15,27,66,80]],[1,[15,27,66,150]],[1,[15,41,66,80]],[-1,[15,41,66,150]],[1,[17,22,27,150]],[-1,[17,39,40,41]],[1,[17,40,41,80]],[1,[22,27,91,93]],[-1,[22,27,91,150]],[-1,[22,51,52,91]],[-1,[22,51,91,93]],[1,[22,52,91,150]],[-1,[27,64,66,80]],[1,[27,64,66,91]],[1,[27,64,91,93]],[-1,[27,66,91,150]],[-1,[31,39,41,104]],[1,[31,39,50,104]],[-1,[31,41,52,165]],[-1,[31,41,72,108]],[1,[31,41,72,165]],[1,[31,41,104,108]],[1,[31,49,52,165]],[-1,[31,49,53,165]],[1,[31,50,53,104]],[1,[31,53,72,104]],[-1,[31,53,72,165]],[-1,[31,72,104,108]],[-1,[37,40,64,101]],[1,[37,40,64,109]],[-1,[37,40,101,109]],[1,[37,64,101,109]],[-1,[39,40,41,104]],[1,[39,40,67,104]],[-1,[39,50,67,104]],[1,[40,41,80,109]],[-1,[40,41,104,109]],[-1,[40,51,64,101]],[1,[40,51,67,104]],[-1,[40,51,101,104]],[-1,[40,64,80,109]],[1,[40,101,104,109]],[-1,[41,52,66,150]],[1,[41,52,66,165]],[1,[41,66,80,109]],[1,[41,66,109,165]],[1,[41,72,83,108]],[-1,[41,72,83,165]],[-1,[41,83,108,109]],[-1,[41,83,109,165]],[1,[41,104,108,109]],[-1,[46,49,52,66]],[1,[46,49,52,114]],[-1,[46,49,66,114]],[1,[46,51,52,91]],[-1,[46,51,52,114]],[-1,[46,51,64,91]],[1,[46,51,64,101]],[1,[46,51,101,114]],[1,[46,52,66,91]],[-1,[46,64,66,91]],[1,[46,64,66,114]],[-1,[46,64,101,114]],[-1,[49,52,53,114]],[-1,[49,52,66,165]],[1,[49,53,114,165]],[-1,[49,66,114,165]],[1,[50,51,53,104]],[-1,[50,51,67,104]],[1,[51,52,53,114]],[1,[51,53,104,114]],[-1,[51,64,91,93]],[-1,[51,101,104,114]],[1,[52,66,91,150]],[1,[53,72,104,124]],[1,[53,72,124,165]],[1,[53,104,114,124]],[-1,[53,114,124,165]],[-1,[64,66,80,109]],[-1,[64,66,109,114]],[1,[64,101,109,114]],[-1,[66,109,114,165]],[1,[72,83,108,124]],[1,[72,83,124,165]],[-1,[72,104,108,124]],[-1,[83,108,109,124]],[1,[83,109,124,165]],[1,[101,104,109,114]],[1,[104,108,109,124]],[1,[104,109,114,124]],[1,[109,114,124,165]]]},
   {"label":"01110100","cell":[121,122,124,178],"cycle":[[-1,[2,7,22,50]],[1,[2,7,22,51]],[-1,[2,7,50,51]],[-1,[2,8,10,31]],[1,[2,8,10,50]],[-1,[2,8,31,50]],[1,[2,10,22,50]],[-1,[2,10,22,53]],[1,[2,10,31,53]],[-1,[2,11,22,51]],[1,[2,11,22,53]],[-1,[2,11,51,53]],[1,[2,31,50,53]],[1,[2,50,51,53]],[-1,[7,22,50,89]],[1,[7,22,51,89]],[-1,[7,50,51,67]],[-1,[7,50,67,89]],[1,[7,51,67,89]],[-1,[8,10,31,72]],[1,[8,10,50,72]],[1,[8,31,39,50]],[-1,[8,31,39,72]],[-1,[8,39,50,72]],[1,[10,22,50,92]],[-1,[10,22,53,92]],[1,[10,31,53,72]],[1,[10,50,72,92]],[-1,[10,53,72,92]],[-1,[11,22,51,93]],[1,[11,22,53,93]],[-1,[11,51,53,93]],[1,[22,25,89,92]],[-1,[22,25,89,93]],[1,[22,25,92,93]],[-1,[22,50,89,92]],[1,[22,51,89,93]],[-1,[22,53,92,93]],[1,[25,89,92,178]],[-1,[25,89,93,178]],[1,[25,92,93,178]],[1,[31,39,50,104]],[-1,[31,39,72,104]],[1,[31,50,53,104]],[1,[31,53,72,104]],[-1,[39,50,67,104]],[1,[39,50,67,121]],[-1,[39,50,72,121]],[1,[39,67,104,121]],[-1,[39,72,104,121]],[1,[40,51,67,104]],[-1,[40,51,67,122]],[1,[40,51,104,122]],[-1,[40,67,104,122]],[1,[50,51,53,104]],[-1,[50,51,67,104]],[-1,[50,67,89,121]],[1,[50,72,92,121]],[-1,[50,89,92,121]],[-1,[51,53,93,114]],[1,[51,53,104,114]],[1,[51,67,89,122]],[1,[51,89,93,122]],[1,[51,93,114,122]],[-1,[51,104,114,122]],[-1,[53,72,92,124]],[1,[53,72,104,124]],[-1,[53,92,93,124]],[-1,[53,93,114,124]],[1,[53,104,114,124]],[-1,[67,89,121,122]],[1,[67,104,121,122]],[1,[72,92,121,124]],[-1,[72,104,121,124]],[-1,[89,92,121,178]],[1,[89,93,122,178]],[-1,[89,121,122,178]],[-1,[92,93,124,178]],[1,[92,121,124,178]],[1,[93,114,122,124]],[-1,[93,122,124,178]],[-1,[104,114,122,124]],[1,[104,121,122,124]],[1,[121,122,124,178]]]},
   {"label":"00101100","cell":[57,67,79,161],"cycle":[[-1,[0,1,3,7]],[1,[0,1,3,14]],[-1,[0,1,7,17]],[1,[0,1,14,16]],[1,[0,1,16,17]],[1,[0,3,7,24]],[-1,[0,3,14,23]],[1,[0,3,18,23]],[-1,[0,3,18,24]],[1,[0,7,17,24]],[-1,[0,14,16,23]],[-1,[0,16,17,26]],[1,[0,16,23,26]],[-1,[0,17,24,26]],[-1,[0,18,23,26]],[1,[0,18,24,26]],[-1,[1,3,7,29]],[1,[1,3,14,132]],[-1,[1,3,29,34]],[-1,[1,3,34,132]],[-1,[1,7,17,39]],[1,[1,7,29,39]],[1,[1,14,16,132]],[1,[1,16,17,135]],[1,[1,16,36,132]],[-1,[1,16,36,135]],[1,[1,17,39,135]],[1,[1,29,34,39]],[-1,[1,34,36,132]],[1,[1,34,36,135]],[-1,[1,34,39,135]],[1,[3,7,24,57]],[-1,[3,7,29,57]],[-1,[3,14,23,132]],[1,[3,18,23,143]],[-1,[3,18,24,143]],[-1,[3,23,56,132]],[1,[3,23,56,143]],[-1,[3,24,57,143]],[-1,[3,29,34,57]],[1,[3,34,56,132]],[-1,[3,34,56,143]],[1,[3,34,57,143]],[1,[7,17,24,67]],[-1,[7,17,39,67]],[1,[7,24,57,67]],[1,[7,29,39,67]],[-1,[7,29,57,67]],[-1,[14,16,23,132]],[-1,[16,17,26,135]],[1,[16,23,26,76]],[1,[16,23,76,132]],[-1,[16,26,76,135]],[-1,[16,36,76,132]],[1,[16,36,76,135]],[-1,[17,24,26,79]],[1,[17,24,67,79]],[1,[17,26,79,135]],[-1,[17,39,67,79]],[-1,[17,39,79,135]],[-1,[18,23,26,143]],[1,[18,24,26,143]],[1,[23,26,76,143]],[1,[23,56,76,132]],[-1,[23,56,76,143]],[-1,[24,26,79,143]],[1,[24,57,67,79]],[1,[24,57,79,143]],[-1,[26,63,76,135]],[1,[26,63,76,143]],[1,[26,63,79,135]],[-1,[26,63,79,143]],[1,[29,34,39,161]],[-1,[29,34,57,161]],[1,[29,39,67,161]],[-1,[29,57,67,161]],[1,[34,36,76,132]],[-1,[34,36,76,135]],[1,[34,39,79,135]],[-1,[34,39,79,161]],[-1,[34,56,76,132]],[1,[34,56,76,143]],[-1,[34,57,79,143]],[1,[34,57,79,161]],[1,[34,63,76,135]],[-1,[34,63,76,143]],[-1,[34,63,79,135]],[1,[34,63,79,143]],[-1,[39,67,79,161]],[1,[57,67,79,161]]]},
   {"label":"00101100","cell":[115,116,117,176],"cycle":[[-1,[0,2,3,7]],[1,[0,2,3,19]],[-1,[0,2,7,18]],[-1,[0,2,18,19]],[1,[0,3,7,18]],[1,[0,3,18,23]],[-1,[0,3,19,23]],[1,[0,18,19,23]],[-1,[1,2,3,28]],[1,[1,2,3,29]],[-1,[1,2,28,29]],[1,[1,3,28,34]],[-1,[1,3,29,34]],[1,[1,28,29,34]],[-1,[2,3,7,44]],[1,[2,3,19,44]],[-1,[2,3,28,44]],[1,[2,3,29,44]],[-1,[2,7,18,44]],[-1,[2,18,19,44]],[-1,[2,28,29,44]],[1,[3,7,18,57]],[-1,[3,7,44,57]],[1,[3,18,23,143]],[1,[3,18,45,57]],[-1,[3,18,45,143]],[-1,[3,19,23,55]],[1,[3,19,44,55]],[1,[3,23,55,56]],[1,[3,23,56,143]],[1,[3,28,34,56]],[1,[3,28,35,55]],[-1,[3,28,35,56]],[-1,[3,28,44,156]],[1,[3,28,55,156]],[-1,[3,29,34,57]],[1,[3,29,44,57]],[-1,[3,34,45,57]],[1,[3,34,45,143]],[-1,[3,34,56,143]],[-1,[3,35,55,56]],[-1,[3,44,55,156]],[-1,[7,18,44,89]],[1,[7,18,57,89]],[-1,[7,44,57,89]],[1,[18,19,23,86]],[-1,[18,19,44,86]],[1,[18,23,26,95]],[-1,[18,23,26,143]],[-1,[18,23,86,95]],[1,[18,26,63,95]],[-1,[18,26,63,143]],[1,[18,44,86,89]],[1,[18,45,57,63]],[1,[18,45,63,143]],[-1,[18,57,63,95]],[1,[18,57,89,95]],[-1,[18,86,89,95]],[-1,[19,23,55,86]],[1,[19,44,55,86]],[-1,[23,26,76,95]],[1,[23,26,76,143]],[1,[23,55,56,176]],[-1,[23,55,86,176]],[-1,[23,56,76,143]],[1,[23,56,76,176]],[1,[23,76,95,176]],[-1,[23,86,95,176]],[-1,[26,63,76,95]],[1,[26,63,76,143]],[1,[28,29,34,100]],[-1,[28,29,44,100]],[1,[28,34,56,105]],[-1,[28,34,100,105]],[1,[28,35,55,105]],[-1,[28,35,56,105]],[1,[28,44,100,156]],[-1,[28,55,105,156]],[1,[28,100,105,156]],[-1,[29,34,57,100]],[1,[29,44,57,100]],[-1,[34,45,57,63]],[-1,[34,45,63,143]],[-1,[34,56,76,116]],[1,[34,56,76,143]],[1,[34,56,105,116]],[1,[34,57,63,116]],[-1,[34,57,100,116]],[1,[34,63,76,116]],[-1,[34,63,76,143]],[-1,[34,100,105,116]],[-1,[35,55,56,117]],[1,[35,55,105,117]],[-1,[35,56,105,117]],[1,[44,55,86,115]],[1,[44,55,115,156]],[-1,[44,57,89,115]],[1,[44,57,100,115]],[1,[44,86,89,115]],[-1,[44,100,115,156]],[-1,[55,56,117,176]],[1,[55,86,115,176]],[-1,[55,105,115,117]],[1,[55,105,115,156]],[1,[55,115,117,176]],[-1,[56,76,116,176]],[1,[56,105,116,117]],[-1,[56,116,117,176]],[-1,[57,63,95,116]],[1,[57,89,95,115]],[-1,[57,95,115,116]],[1,[57,100,115,116]],[-1,[63,76,95,116]],[-1,[76,95,116,176]],[-1,[86,89,95,115]],[1,[86,95,115,176]],[-1,[95,115,116,176]],[1,[100,105,115,116]],[-1,[100,105,115,156]],[1,[105,115,116,117]],[1,[115,116,117,176]]]},
   {"label":"00101100","cell":[116,117,123,173],"cycle":[[1,[0,1,2,3]],[-1,[0,1,2,9]],[1,[0,1,3,7]],[1,[0,1,3,9]],[-1,[0,1,3,14]],[1,[0,1,7,17]],[-1,[0,1,14,16]],[-1,[0,1,16,17]],[-1,[0,2,3,9]],[-1,[0,3,7,24]],[1,[0,3,14,23]],[-1,[0,3,18,23]],[1,[0,3,18,24]],[-1,[0,7,17,24]],[1,[0,14,16,23]],[1,[0,16,17,26]],[-1,[0,16,23,26]],[1,[0,17,24,26]],[1,[0,18,23,26]],[-1,[0,18,24,26]],[1,[1,2,3,29]],[-1,[1,2,9,29]],[1,[1,3,7,29]],[1,[1,3,9,35]],[-1,[1,3,14,132]],[1,[1,3,28,34]],[-1,[1,3,28,35]],[1,[1,3,34,132]],[1,[1,7,9,29]],[-1,[1,7,9,40]],[1,[1,7,17,39]],[-1,[1,7,29,39]],[1,[1,7,29,40]],[-1,[1,9,35,40]],[-1,[1,14,16,132]],[-1,[1,16,17,135]],[-1,[1,16,36,132]],[1,[1,16,36,135]],[-1,[1,17,39,135]],[-1,[1,28,34,35]],[1,[1,29,34,35]],[-1,[1,29,34,39]],[1,[1,29,35,40]],[1,[1,34,36,132]],[-1,[1,34,36,135]],[1,[1,34,39,135]],[-1,[2,3,9,46]],[1,[2,3,29,45]],[1,[2,3,45,46]],[-1,[2,9,29,52]],[1,[2,9,46,52]],[-1,[2,29,45,52]],[-1,[2,45,46,52]],[-1,[3,7,24,57]],[1,[3,7,29,57]],[1,[3,9,35,46]],[1,[3,14,23,132]],[-1,[3,18,23,143]],[1,[3,18,24,57]],[-1,[3,18,45,57]],[1,[3,18,45,143]],[1,[3,23,56,132]],[-1,[3,23,56,143]],[1,[3,28,34,56]],[-1,[3,28,35,56]],[1,[3,29,45,57]],[1,[3,34,45,56]],[-1,[3,34,45,143]],[-1,[3,34,56,132]],[1,[3,34,56,143]],[-1,[3,35,46,56]],[1,[3,45,46,56]],[1,[7,9,29,67]],[-1,[7,9,40,67]],[-1,[7,17,24,67]],[1,[7,17,39,67]],[-1,[7,24,57,67]],[-1,[7,29,39,67]],[1,[7,29,40,67]],[1,[7,29,57,67]],[-1,[9,29,52,67]],[-1,[9,35,40,80]],[1,[9,35,46,66]],[1,[9,35,66,80]],[-1,[9,40,67,80]],[1,[9,46,52,66]],[-1,[9,52,66,73]],[1,[9,52,67,73]],[1,[9,66,73,80]],[-1,[9,67,73,80]],[1,[14,16,23,132]],[1,[16,17,26,135]],[-1,[16,23,26,76]],[-1,[16,23,76,132]],[1,[16,26,76,135]],[1,[16,36,76,132]],[-1,[16,36,76,135]],[1,[17,24,26,79]],[-1,[17,24,67,79]],[-1,[17,26,79,135]],[1,[17,39,67,79]],[1,[17,39,79,135]],[1,[18,23,26,143]],[-1,[18,24,26,90]],[1,[18,24,57,90]],[-1,[18,26,63,90]],[1,[18,26,63,143]],[-1,[18,45,57,90]],[1,[18,45,63,90]],[-1,[18,45,63,143]],[-1,[23,26,76,143]],[-1,[23,56,76,132]],[1,[23,56,76,143]],[1,[24,26,79,90]],[-1,[24,57,67,90]],[-1,[24,67,79,90]],[-1,[26,63,65,79]],[1,[26,63,65,90]],[1,[26,63,76,135]],[-1,[26,63,76,143]],[-1,[26,63,79,135]],[1,[26,65,79,90]],[-1,[28,34,35,105]],[1,[28,34,56,105]],[-1,[28,35,56,105]],[1,[29,34,35,106]],[-1,[29,34,39,106]],[1,[29,35,40,106]],[-1,[29,39,67,106]],[1,[29,40,67,106]],[-1,[29,45,52,161]],[1,[29,45,57,161]],[-1,[29,52,67,161]],[1,[29,57,67,161]],[1,[31,34,45,63]],[-1,[31,34,45,65]],[1,[31,34,63,65]],[-1,[31,45,63,65]],[-1,[34,35,105,106]],[-1,[34,36,76,132]],[1,[34,36,76,135]],[1,[34,39,79,106]],[-1,[34,39,79,135]],[1,[34,45,56,116]],[1,[34,45,63,143]],[-1,[34,45,65,116]],[1,[34,56,76,132]],[-1,[34,56,76,143]],[1,[34,56,105,116]],[1,[34,63,65,79]],[-1,[34,63,76,135]],[1,[34,63,76,143]],[1,[34,63,79,135]],[-1,[34,65,79,116]],[-1,[34,79,106,116]],[1,[34,105,106,116]],[-1,[35,40,80,106]],[-1,[35,46,56,117]],[1,[35,46,66,117]],[-1,[35,56,105,117]],[1,[35,66,80,117]],[1,[35,80,106,117]],[-1,[35,105,106,117]],[1,[39,67,79,106]],[-1,[40,67,80,106]],[-1,[45,46,52,173]],[1,[45,46,56,173]],[1,[45,52,65,90]],[-1,[45,52,65,173]],[1,[45,52,90,161]],[1,[45,56,116,173]],[-1,[45,57,90,161]],[-1,[45,63,65,90]],[-1,[45,65,116,173]],[1,[46,52,66,173]],[-1,[46,56,117,173]],[1,[46,66,117,173]],[1,[52,65,90,123]],[1,[52,65,123,173]],[-1,[52,66,73,123]],[-1,[52,66,123,173]],[1,[52,67,73,123]],[-1,[52,67,90,123]],[1,[52,67,90,161]],[1,[56,105,116,117]],[-1,[56,116,117,173]],[-1,[57,67,90,161]],[1,[65,79,90,123]],[-1,[65,79,116,123]],[1,[65,116,123,173]],[1,[66,73,80,123]],[1,[66,80,117,123]],[-1,[66,117,123,173]],[-1,[67,73,80,123]],[-1,[67,79,90,123]],[1,[67,79,106,123]],[-1,[67,80,106,123]],[-1,[79,106,116,123]],[1,[80,106,117,123]],[1,[105,106,116,117]],[1,[106,116,117,123]],[1,[116,117,123,173]]]},
   {"label":"01101100","cell":[102,103,109,114],"cycle":[[1,[2,7,29,30]],[-1,[2,7,29,51]],[1,[2,7,30,51]],[-1,[2,21,47,48]],[1,[2,21,47,130]],[-1,[2,21,48,130]],[-1,[2,28,30,47]],[1,[2,28,30,48]],[-1,[2,28,47,130]],[1,[2,28,48,130]],[-1,[2,29,30,51]],[1,[2,30,47,48]],[-1,[7,17,39,40]],[1,[7,17,39,71]],[-1,[7,17,40,71]],[1,[7,29,30,40]],[1,[7,29,40,51]],[1,[7,30,39,40]],[-1,[7,30,39,61]],[1,[7,30,51,62]],[-1,[7,30,61,62]],[1,[7,39,61,71]],[-1,[7,40,51,62]],[-1,[7,40,62,71]],[1,[7,61,62,71]],[-1,[14,40,62,64]],[1,[14,40,62,82]],[-1,[14,40,64,82]],[1,[14,62,64,82]],[-1,[16,17,42,81]],[1,[16,17,42,82]],[-1,[16,17,81,82]],[1,[16,21,60,70]],[-1,[16,21,60,130]],[1,[16,21,70,130]],[1,[16,36,42,81]],[-1,[16,36,42,130]],[-1,[16,36,60,75]],[1,[16,36,60,130]],[-1,[16,36,75,81]],[1,[16,42,70,82]],[-1,[16,42,70,130]],[-1,[16,60,70,169]],[1,[16,60,75,169]],[-1,[16,70,82,169]],[1,[16,75,81,82]],[1,[16,75,82,169]],[-1,[17,39,40,42]],[-1,[17,39,42,81]],[1,[17,39,71,81]],[1,[17,40,42,82]],[-1,[17,40,71,82]],[-1,[17,71,81,82]],[-1,[21,47,48,86]],[1,[21,47,60,86]],[-1,[21,47,60,130]],[1,[21,48,60,70]],[-1,[21,48,60,86]],[1,[21,48,70,130]],[1,[28,30,36,47]],[-1,[28,30,36,130]],[1,[28,30,48,101]],[1,[28,30,101,103]],[1,[28,30,103,130]],[-1,[28,36,47,54]],[-1,[28,36,54,60]],[-1,[28,36,60,130]],[1,[28,47,54,60]],[1,[28,47,60,130]],[-1,[28,48,101,103]],[-1,[28,48,103,130]],[1,[29,30,40,104]],[-1,[29,30,51,101]],[-1,[29,30,101,104]],[1,[29,40,51,101]],[1,[29,40,101,104]],[1,[30,36,39,42]],[-1,[30,36,39,61]],[1,[30,36,42,130]],[1,[30,36,47,61]],[1,[30,39,40,42]],[-1,[30,40,42,104]],[-1,[30,42,103,104]],[1,[30,42,103,130]],[1,[30,47,48,112]],[-1,[30,47,61,112]],[1,[30,48,51,62]],[-1,[30,48,51,101]],[1,[30,48,62,112]],[-1,[30,61,62,112]],[1,[30,101,103,104]],[-1,[35,40,64,101]],[1,[35,40,64,109]],[-1,[35,40,101,109]],[1,[35,64,101,109]],[1,[36,39,42,81]],[-1,[36,39,61,81]],[-1,[36,47,54,61]],[-1,[36,54,60,75]],[1,[36,54,61,75]],[-1,[36,61,75,81]],[1,[39,61,71,81]],[1,[40,42,82,109]],[-1,[40,42,104,109]],[-1,[40,51,62,64]],[-1,[40,51,64,101]],[-1,[40,62,71,82]],[-1,[40,64,82,109]],[1,[40,101,104,109]],[1,[42,70,82,109]],[-1,[42,70,103,109]],[1,[42,70,103,130]],[-1,[42,103,104,109]],[-1,[47,48,86,112]],[1,[47,54,60,86]],[-1,[47,54,61,86]],[1,[47,61,86,112]],[1,[48,51,62,64]],[1,[48,51,64,101]],[1,[48,60,70,119]],[-1,[48,60,86,119]],[-1,[48,62,64,119]],[-1,[48,62,86,112]],[1,[48,62,86,119]],[1,[48,64,70,114]],[-1,[48,64,70,119]],[-1,[48,64,101,114]],[1,[48,70,103,114]],[-1,[48,70,103,130]],[-1,[48,101,103,114]],[-1,[54,60,75,86]],[1,[54,61,75,86]],[1,[60,70,119,169]],[-1,[60,75,86,119]],[-1,[60,75,119,169]],[1,[61,62,71,178]],[1,[61,62,75,86]],[-1,[61,62,75,178]],[1,[61,62,86,112]],[1,[61,71,81,178]],[-1,[61,75,81,178]],[1,[62,64,82,119]],[-1,[62,71,82,178]],[-1,[62,75,82,119]],[1,[62,75,82,178]],[1,[62,75,86,119]],[-1,[64,70,82,109]],[1,[64,70,82,119]],[-1,[64,70,109,114]],[1,[64,101,109,114]],[1,[70,82,119,169]],[-1,[70,103,109,114]],[-1,[71,81,82,178]],[1,[75,81,82,178]],[-1,[75,82,119,169]],[1,[101,102,103,109]],[-1,[101,102,103,114]],[1,[101,102,109,114]],[1,[101,103,104,109]],[1,[102,103,109,114]]]},
   {"label":"01101100","cell":[121,122,123,126],"cycle":[[1,[2,7,29,50]],[-1,[2,7,29,51]],[1,[2,7,50,51]],[1,[2,20,21,49]],[-1,[2,20,21,140]],[-1,[2,20,22,84]],[1,[2,20,22,140]],[1,[2,20,49,84]],[1,[2,21,47,49]],[-1,[2,21,47,140]],[-1,[2,22,50,84]],[1,[2,22,50,140]],[1,[2,28,29,30]],[-1,[2,28,29,31]],[1,[2,28,30,48]],[-1,[2,28,31,49]],[1,[2,28,48,49]],[-1,[2,29,30,51]],[1,[2,29,31,50]],[1,[2,30,47,48]],[-1,[2,30,47,50]],[-1,[2,30,50,51]],[-1,[2,31,47,49]],[1,[2,31,47,140]],[-1,[2,31,50,140]],[-1,[2,47,48,84]],[1,[2,47,50,84]],[-1,[2,48,49,84]],[-1,[7,29,30,39]],[1,[7,29,30,40]],[-1,[7,29,39,50]],[1,[7,29,40,51]],[1,[7,30,39,71]],[-1,[7,30,40,71]],[1,[7,39,50,71]],[-1,[7,40,51,71]],[1,[7,50,51,89]],[-1,[7,50,71,89]],[1,[7,51,71,89]],[1,[20,21,49,94]],[1,[20,21,94,140]],[-1,[20,22,84,90]],[-1,[20,22,90,94]],[-1,[20,22,94,140]],[1,[20,49,84,94]],[1,[20,84,90,94]],[1,[21,47,49,69]],[1,[21,47,69,140]],[-1,[21,49,69,94]],[1,[21,69,94,140]],[1,[22,50,72,90]],[-1,[22,50,72,140]],[-1,[22,50,84,89]],[-1,[22,50,89,90]],[-1,[22,72,90,94]],[-1,[22,72,94,140]],[1,[22,84,89,90]],[1,[28,29,30,101]],[-1,[28,29,31,102]],[1,[28,29,101,102]],[1,[28,30,48,101]],[-1,[28,31,49,102]],[1,[28,48,49,103]],[-1,[28,48,101,103]],[1,[28,49,102,103]],[-1,[28,101,102,103]],[-1,[29,30,39,104]],[1,[29,30,40,104]],[-1,[29,30,51,101]],[-1,[29,31,39,50]],[1,[29,31,39,104]],[-1,[29,31,102,104]],[1,[29,40,51,104]],[1,[29,51,101,104]],[1,[29,101,102,104]],[1,[30,39,71,104]],[-1,[30,40,71,104]],[1,[30,47,48,112]],[-1,[30,47,50,112]],[-1,[30,48,51,101]],[1,[30,48,51,112]],[-1,[30,50,51,112]],[-1,[31,39,50,72]],[-1,[31,39,72,104]],[-1,[31,47,49,69]],[-1,[31,47,69,140]],[1,[31,49,69,165]],[-1,[31,49,102,165]],[1,[31,50,72,140]],[-1,[31,69,72,140]],[1,[31,69,72,165]],[1,[31,72,104,165]],[-1,[31,102,104,165]],[1,[39,50,71,121]],[-1,[39,50,72,121]],[1,[39,71,104,121]],[-1,[39,72,104,121]],[-1,[40,51,71,122]],[1,[40,51,104,122]],[-1,[40,71,104,122]],[-1,[47,48,84,112]],[1,[47,50,84,112]],[-1,[48,49,84,114]],[1,[48,49,103,114]],[-1,[48,51,101,114]],[1,[48,51,112,114]],[-1,[48,84,112,114]],[-1,[48,101,103,114]],[-1,[49,69,94,165]],[1,[49,84,94,114]],[-1,[49,94,114,165]],[1,[49,102,103,114]],[1,[49,102,114,165]],[1,[50,51,89,112]],[-1,[50,71,89,121]],[1,[50,72,90,121]],[-1,[50,84,89,112]],[-1,[50,89,90,121]],[1,[51,71,89,122]],[1,[51,89,112,122]],[1,[51,101,104,114]],[-1,[51,104,114,122]],[1,[51,112,114,122]],[1,[69,72,94,140]],[-1,[69,72,94,165]],[-1,[71,89,121,122]],[1,[71,104,121,122]],[-1,[72,90,94,123]],[1,[72,90,121,123]],[1,[72,94,123,165]],[-1,[72,104,121,123]],[-1,[72,104,123,165]],[1,[84,89,90,126]],[-1,[84,89,112,126]],[1,[84,90,94,126]],[1,[84,94,114,126]],[-1,[84,112,114,126]],[-1,[89,90,121,126]],[1,[89,112,122,126]],[-1,[89,121,122,126]],[-1,[90,94,123,126]],[1,[90,121,123,126]],[-1,[94,114,123,126]],[1,[94,114,123,165]],[-1,[101,102,103,114]],[1,[101,102,104,114]],[1,[102,104,114,165]],[-1,[104,114,122,123]],[-1,[104,114,123,165]],[1,[104,121,122,123]],[1,[112,114,122,126]],[-1,[114,122,123,126]],[1,[121,122,123,126]]]},
   {"label":"00011100","cell":[44,47,48,139],"cycle":[[1,[0,1,7,10]],[-1,[0,1,7,11]],[1,[0,1,10,11]],[-1,[0,7,10,11]],[1,[1,7,10,127]],[-1,[1,7,11,128]],[-1,[1,7,29,127]],[1,[1,7,29,128]],[1,[1,10,11,130]],[1,[1,10,36,127]],[-1,[1,10,36,130]],[-1,[1,11,32,128]],[1,[1,11,32,130]],[1,[1,28,29,127]],[-1,[1,28,29,128]],[1,[1,28,32,128]],[-1,[1,28,32,130]],[-1,[1,28,36,127]],[1,[1,28,36,130]],[-1,[7,10,11,139]],[-1,[7,10,18,127]],[1,[7,10,18,139]],[1,[7,11,19,128]],[-1,[7,11,19,139]],[-1,[7,18,44,127]],[1,[7,18,44,139]],[1,[7,19,44,128]],[-1,[7,19,44,139]],[1,[7,29,44,127]],[-1,[7,29,44,128]],[-1,[10,11,21,130]],[1,[10,11,21,139]],[1,[10,18,47,127]],[-1,[10,18,47,139]],[-1,[10,21,47,130]],[1,[10,21,47,139]],[-1,[10,36,47,127]],[1,[10,36,47,130]],[-1,[11,19,48,128]],[1,[11,19,48,139]],[1,[11,21,48,130]],[-1,[11,21,48,139]],[1,[11,32,48,128]],[-1,[11,32,48,130]],[1,[18,44,47,127]],[-1,[18,44,47,139]],[-1,[19,44,48,128]],[1,[19,44,48,139]],[1,[21,47,48,130]],[-1,[21,47,48,139]],[-1,[28,29,44,127]],[1,[28,29,44,128]],[-1,[28,32,48,128]],[1,[28,32,48,130]],[1,[28,36,47,127]],[-1,[28,36,47,130]],[1,[28,44,47,48]],[-1,[28,44,47,127]],[1,[28,44,48,128]],[-1,[28,47,48,130]],[1,[44,47,48,139]]]},
   {"label":"00011100","cell":[72,121,123,161],"cycle":[[-1,[0,1,7,9]],[1,[0,1,7,17]],[-1,[0,1,9,12]],[1,[0,1,10,12]],[-1,[0,1,10,17]],[1,[0,7,9,22]],[-1,[0,7,17,22]],[1,[0,9,12,22]],[-1,[0,10,12,26]],[1,[0,10,17,22]],[1,[0,10,22,26]],[-1,[0,12,22,26]],[-1,[1,7,9,29]],[-1,[1,7,10,39]],[1,[1,7,10,127]],[1,[1,7,17,39]],[-1,[1,7,29,127]],[-1,[1,9,12,32]],[1,[1,9,29,32]],[1,[1,10,12,130]],[-1,[1,10,17,39]],[1,[1,10,36,127]],[-1,[1,10,36,130]],[1,[1,12,32,130]],[-1,[1,28,29,32]],[1,[1,28,29,127]],[-1,[1,28,32,130]],[-1,[1,28,36,127]],[1,[1,28,36,130]],[1,[7,9,22,67]],[-1,[7,9,29,67]],[1,[7,10,18,50]],[-1,[7,10,18,127]],[-1,[7,10,39,50]],[-1,[7,17,22,67]],[1,[7,17,39,67]],[1,[7,18,44,50]],[-1,[7,18,44,127]],[1,[7,29,39,50]],[-1,[7,29,39,67]],[-1,[7,29,44,50]],[1,[7,29,44,127]],[1,[9,12,15,66]],[-1,[9,12,15,150]],[1,[9,12,22,150]],[-1,[9,12,32,66]],[1,[9,15,59,66]],[-1,[9,15,59,150]],[1,[9,22,67,150]],[1,[9,29,32,46]],[1,[9,29,46,59]],[1,[9,29,59,67]],[-1,[9,32,46,66]],[-1,[9,46,59,66]],[-1,[9,59,67,150]],[-1,[10,12,21,130]],[1,[10,12,21,140]],[-1,[10,12,26,140]],[1,[10,17,22,72]],[-1,[10,17,39,72]],[1,[10,18,47,127]],[-1,[10,18,47,140]],[1,[10,18,50,63]],[1,[10,18,63,140]],[-1,[10,21,47,130]],[1,[10,21,47,140]],[1,[10,22,26,72]],[1,[10,26,63,72]],[-1,[10,26,63,140]],[-1,[10,36,47,127]],[1,[10,36,47,130]],[-1,[10,39,50,63]],[-1,[10,39,63,72]],[-1,[12,15,65,66]],[1,[12,15,65,150]],[1,[12,21,49,130]],[-1,[12,21,49,140]],[-1,[12,22,26,150]],[1,[12,26,65,140]],[-1,[12,26,65,150]],[1,[12,32,49,66]],[-1,[12,32,49,130]],[1,[12,49,65,66]],[-1,[12,49,65,140]],[-1,[15,59,65,66]],[1,[15,59,65,150]],[-1,[17,22,67,72]],[1,[17,39,67,72]],[1,[18,44,45,47]],[-1,[18,44,45,50]],[1,[18,44,47,127]],[-1,[18,45,47,140]],[1,[18,45,50,63]],[1,[18,45,63,140]],[1,[21,47,49,130]],[-1,[21,47,49,140]],[1,[22,26,72,90]],[1,[22,26,90,150]],[-1,[22,67,72,90]],[-1,[22,67,90,150]],[-1,[26,63,65,72]],[1,[26,63,65,140]],[1,[26,65,72,90]],[1,[26,65,90,150]],[-1,[28,29,32,46]],[1,[28,29,44,45]],[-1,[28,29,44,127]],[1,[28,29,45,46]],[1,[28,32,46,49]],[1,[28,32,49,130]],[1,[28,36,47,127]],[-1,[28,36,47,130]],[-1,[28,44,45,47]],[-1,[28,44,47,127]],[-1,[28,45,46,49]],[1,[28,45,47,49]],[-1,[28,47,49,130]],[1,[29,39,50,161]],[-1,[29,39,67,161]],[1,[29,44,45,50]],[1,[29,45,46,59]],[-1,[29,45,50,161]],[1,[29,45,59,161]],[1,[29,59,67,161]],[1,[32,46,49,66]],[-1,[39,50,63,161]],[-1,[39,63,72,161]],[1,[39,67,72,121]],[1,[39,67,121,161]],[-1,[39,72,121,161]],[-1,[45,46,49,173]],[1,[45,46,59,173]],[1,[45,47,49,140]],[1,[45,49,65,140]],[-1,[45,49,65,173]],[1,[45,50,63,161]],[-1,[45,59,65,161]],[1,[45,59,65,173]],[-1,[45,63,65,140]],[1,[45,63,65,161]],[1,[46,49,66,173]],[-1,[46,59,66,173]],[1,[49,65,66,173]],[-1,[59,65,66,173]],[1,[59,65,90,123]],[-1,[59,65,90,150]],[1,[59,65,123,161]],[-1,[59,67,90,123]],[1,[59,67,90,150]],[-1,[59,67,123,161]],[-1,[63,65,72,161]],[1,[65,72,90,123]],[1,[65,72,123,161]],[-1,[67,72,90,123]],[1,[67,72,121,123]],[-1,[67,121,123,161]],[1,[72,121,123,161]]]},
   {"label":"00011100","cell":[103,104,107,154],"cycle":[[1,[0,1,7,9]],[-1,[0,1,7,10]],[1,[0,1,9,11]],[-1,[0,1,10,11]],[-1,[0,7,9,11]],[1,[0,7,10,22]],[-1,[0,7,11,22]],[1,[0,10,11,22]],[1,[1,7,9,29]],[-1,[1,7,10,127]],[1,[1,7,29,127]],[1,[1,9,11,32]],[-1,[1,9,29,32]],[-1,[1,10,11,130]],[-1,[1,10,36,127]],[1,[1,10,36,130]],[-1,[1,11,32,130]],[1,[1,28,29,33]],[-1,[1,28,29,127]],[1,[1,28,32,130]],[-1,[1,28,32,154]],[1,[1,28,33,36]],[1,[1,28,36,127]],[-1,[1,28,36,130]],[1,[1,28,36,154]],[1,[1,29,32,154]],[-1,[1,29,33,39]],[-1,[1,29,39,154]],[-1,[1,33,36,154]],[1,[1,33,39,154]],[-1,[7,9,11,51]],[1,[7,9,29,51]],[-1,[7,10,18,50]],[1,[7,10,18,127]],[1,[7,10,22,50]],[-1,[7,11,22,51]],[-1,[7,18,44,50]],[1,[7,18,44,127]],[-1,[7,22,50,51]],[1,[7,29,44,50]],[-1,[7,29,44,127]],[1,[7,29,50,51]],[1,[9,11,32,51]],[-1,[9,29,32,51]],[-1,[10,11,21,53]],[1,[10,11,21,130]],[1,[10,11,22,53]],[1,[10,18,47,50]],[-1,[10,18,47,127]],[-1,[10,21,47,53]],[1,[10,21,47,130]],[1,[10,22,50,53]],[1,[10,36,47,127]],[-1,[10,36,47,130]],[-1,[10,47,50,53]],[1,[11,21,48,53]],[-1,[11,21,48,130]],[-1,[11,22,51,53]],[-1,[11,32,48,53]],[1,[11,32,48,130]],[1,[11,32,51,53]],[-1,[18,44,45,47]],[1,[18,44,45,50]],[-1,[18,44,47,127]],[1,[18,45,47,50]],[1,[21,47,48,53]],[-1,[21,47,48,130]],[-1,[22,50,51,53]],[1,[28,29,33,100]],[-1,[28,29,44,45]],[1,[28,29,44,127]],[-1,[28,29,45,100]],[1,[28,32,48,103]],[-1,[28,32,48,130]],[1,[28,32,103,154]],[1,[28,33,36,100]],[-1,[28,36,47,127]],[1,[28,36,47,130]],[-1,[28,36,100,103]],[-1,[28,36,103,154]],[1,[28,44,45,47]],[1,[28,44,47,127]],[-1,[28,45,47,100]],[-1,[28,47,48,103]],[1,[28,47,48,130]],[1,[28,47,100,103]],[-1,[29,32,51,104]],[-1,[29,32,104,154]],[-1,[29,33,39,100]],[1,[29,39,100,104]],[1,[29,39,104,154]],[-1,[29,44,45,50]],[1,[29,45,50,100]],[1,[29,50,51,104]],[-1,[29,50,100,104]],[-1,[32,48,53,103]],[1,[32,51,53,104]],[1,[32,53,103,104]],[-1,[32,103,104,154]],[1,[33,36,100,107]],[1,[33,36,107,154]],[-1,[33,39,100,107]],[-1,[33,39,107,154]],[-1,[36,100,103,107]],[1,[36,103,107,154]],[1,[39,100,104,107]],[-1,[39,104,107,154]],[1,[45,47,50,113]],[-1,[45,47,100,113]],[1,[45,50,100,113]],[1,[47,48,53,103]],[-1,[47,50,53,113]],[-1,[47,53,103,113]],[1,[47,100,103,113]],[-1,[50,51,53,104]],[1,[50,53,104,113]],[-1,[50,100,104,113]],[1,[53,103,104,113]],[1,[100,103,104,107]],[-1,[100,103,104,113]],[1,[103,104,107,154]]]},
   {"label":"01011100","cell":[101,105,109,159],"cycle":[[-1,[0,7,9,17]],[1,[0,7,9,24]],[1,[0,7,13,17]],[-1,[0,7,13,24]],[-1,[0,9,15,17]],[1,[0,9,15,27]],[-1,[0,9,24,27]],[1,[0,13,15,17]],[-1,[0,13,15,23]],[-1,[0,13,23,24]],[1,[0,15,23,27]],[1,[0,23,24,27]],[-1,[7,9,17,40]],[1,[7,9,24,58]],[-1,[7,9,40,58]],[1,[7,13,17,39]],[-1,[7,13,24,57]],[-1,[7,13,33,39]],[1,[7,13,33,57]],[-1,[7,17,39,40]],[1,[7,24,57,58]],[1,[7,29,33,40]],[-1,[7,29,33,58]],[1,[7,29,40,58]],[1,[7,33,39,40]],[-1,[7,33,57,58]],[-1,[9,15,17,80]],[1,[9,15,27,80]],[-1,[9,17,40,80]],[-1,[9,24,27,80]],[1,[9,24,58,80]],[-1,[9,40,58,64]],[-1,[9,40,64,80]],[1,[9,58,64,80]],[1,[13,15,17,43]],[-1,[13,15,23,74]],[1,[13,15,43,74]],[1,[13,17,39,43]],[-1,[13,23,24,74]],[-1,[13,24,57,74]],[-1,[13,33,39,43]],[-1,[13,33,43,74]],[1,[13,33,57,74]],[1,[15,17,43,80]],[1,[15,23,27,77]],[-1,[15,23,74,77]],[-1,[15,27,77,80]],[1,[15,43,74,77]],[1,[15,43,77,80]],[-1,[17,39,40,43]],[1,[17,40,43,80]],[1,[23,24,27,96]],[-1,[23,24,74,96]],[1,[23,27,77,96]],[-1,[23,55,74,77]],[1,[23,55,74,96]],[-1,[23,55,77,96]],[-1,[24,27,80,96]],[1,[24,57,58,74]],[-1,[24,58,74,96]],[1,[24,58,80,96]],[-1,[27,64,77,80]],[1,[27,64,77,96]],[-1,[27,64,80,96]],[1,[28,33,55,101]],[-1,[28,33,55,105]],[1,[28,33,101,105]],[-1,[28,55,101,159]],[1,[28,55,105,159]],[-1,[28,101,105,159]],[1,[29,33,40,106]],[-1,[29,33,58,101]],[-1,[29,33,101,106]],[1,[29,40,58,101]],[1,[29,40,101,106]],[-1,[32,40,64,101]],[1,[32,40,64,109]],[-1,[32,40,101,109]],[1,[32,64,101,159]],[-1,[32,64,109,159]],[1,[32,101,109,159]],[1,[33,39,40,43]],[-1,[33,40,43,106]],[-1,[33,43,74,105]],[-1,[33,43,105,106]],[1,[33,55,58,74]],[-1,[33,55,58,101]],[1,[33,55,74,105]],[-1,[33,57,58,74]],[1,[33,101,105,106]],[1,[40,43,80,109]],[-1,[40,43,106,109]],[-1,[40,58,64,101]],[-1,[40,64,80,109]],[1,[40,101,106,109]],[1,[43,74,77,105]],[1,[43,77,80,109]],[-1,[43,77,105,109]],[-1,[43,105,106,109]],[-1,[55,58,64,96]],[1,[55,58,64,101]],[1,[55,58,74,96]],[-1,[55,64,77,96]],[1,[55,64,77,159]],[-1,[55,64,101,159]],[-1,[55,74,77,105]],[1,[55,77,105,159]],[1,[58,64,80,96]],[-1,[64,77,80,109]],[-1,[64,77,109,159]],[-1,[77,105,109,159]],[1,[101,105,106,109]],[1,[101,105,109,159]]]},
   {"label":"01011100","cell":[122,123,125,126],"cycle":[[1,[0,13,15,23]],[-1,[0,13,15,24]],[1,[0,13,23,24]],[1,[0,15,20,23]],[-1,[0,15,20,24]],[-1,[0,20,23,24]],[1,[7,13,17,39]],[-1,[7,13,17,78]],[-1,[7,13,24,57]],[1,[7,13,24,78]],[1,[7,13,39,57]],[-1,[7,17,39,40]],[-1,[7,17,40,78]],[1,[7,24,57,89]],[1,[7,24,58,78]],[-1,[7,24,58,89]],[1,[7,33,39,40]],[-1,[7,33,39,78]],[1,[7,33,40,78]],[-1,[7,39,57,78]],[1,[7,57,78,89]],[-1,[7,58,78,89]],[1,[13,15,23,74]],[-1,[13,15,24,79]],[1,[13,15,74,79]],[1,[13,17,39,43]],[1,[13,17,43,78]],[1,[13,23,24,74]],[-1,[13,24,57,79]],[-1,[13,24,74,78]],[-1,[13,39,43,79]],[1,[13,39,57,79]],[1,[13,43,74,78]],[-1,[13,43,74,79]],[1,[15,20,23,97]],[-1,[15,20,24,97]],[1,[15,23,74,97]],[-1,[15,24,79,97]],[1,[15,74,79,97]],[-1,[17,39,40,43]],[1,[17,40,43,80]],[-1,[17,40,78,80]],[1,[17,43,78,80]],[-1,[20,23,24,85]],[-1,[20,23,85,97]],[1,[20,24,85,90]],[1,[20,24,90,97]],[-1,[20,85,90,97]],[1,[23,24,74,96]],[-1,[23,24,85,96]],[-1,[23,74,96,97]],[1,[23,85,96,97]],[-1,[24,57,79,90]],[1,[24,57,89,90]],[1,[24,58,78,96]],[-1,[24,58,89,96]],[-1,[24,74,78,96]],[1,[24,79,90,97]],[-1,[24,85,89,90]],[1,[24,85,89,96]],[1,[33,39,40,43]],[1,[33,39,43,106]],[-1,[33,39,78,106]],[-1,[33,40,43,106]],[1,[33,40,78,106]],[-1,[39,43,79,106]],[-1,[39,57,78,121]],[1,[39,57,79,121]],[-1,[39,78,106,121]],[1,[39,79,106,121]],[1,[40,43,80,106]],[-1,[40,78,80,122]],[1,[40,78,106,122]],[-1,[40,80,106,122]],[1,[43,74,78,125]],[-1,[43,74,79,125]],[1,[43,78,80,125]],[1,[43,79,80,106]],[-1,[43,79,80,125]],[1,[57,78,89,121]],[-1,[57,79,90,121]],[1,[57,89,90,121]],[-1,[58,78,89,122]],[1,[58,78,96,122]],[-1,[58,89,96,122]],[-1,[74,78,96,125]],[1,[74,79,97,125]],[-1,[74,96,97,125]],[-1,[78,80,122,125]],[1,[78,89,121,122]],[1,[78,96,122,125]],[-1,[78,106,121,122]],[1,[79,80,106,123]],[1,[79,80,123,125]],[1,[79,90,97,123]],[-1,[79,90,121,123]],[-1,[79,97,123,125]],[1,[79,106,121,123]],[-1,[80,106,122,123]],[1,[80,122,123,125]],[-1,[85,89,90,126]],[1,[85,89,96,126]],[-1,[85,90,97,126]],[1,[85,96,97,126]],[1,[89,90,121,126]],[-1,[89,96,122,126]],[1,[89,121,122,126]],[1,[90,97,123,126]],[-1,[90,121,123,126]],[-1,[96,97,125,126]],[1,[96,122,125,126]],[-1,[97,123,125,126]],[-1,[106,121,122,123]],[-1,[121,122,123,126]],[1,[122,123,125,126]]]},
   {"label":"01011100","cell":[123,124,125,126],"cycle":[[1,[0,7,9,11]],[-1,[0,7,9,24]],[-1,[0,7,10,11]],[1,[0,7,10,13]],[1,[0,7,13,24]],[-1,[0,9,11,27]],[1,[0,9,24,27]],[1,[0,10,11,16]],[-1,[0,10,13,16]],[-1,[0,11,16,27]],[-1,[0,13,15,16]],[1,[0,13,15,24]],[1,[0,15,16,27]],[-1,[0,15,20,23]],[1,[0,15,20,24]],[-1,[0,15,23,27]],[1,[0,20,23,24]],[-1,[0,23,24,27]],[1,[7,9,11,40]],[-1,[7,9,24,58]],[1,[7,9,40,58]],[-1,[7,10,11,139]],[1,[7,10,13,39]],[1,[7,10,39,61]],[1,[7,10,61,139]],[-1,[7,11,40,62]],[-1,[7,11,62,139]],[1,[7,13,24,57]],[-1,[7,13,39,57]],[-1,[7,24,57,89]],[1,[7,24,58,89]],[1,[7,39,57,61]],[-1,[7,40,58,62]],[-1,[7,57,61,89]],[1,[7,58,62,89]],[-1,[7,61,62,89]],[1,[7,61,62,139]],[-1,[9,11,27,64]],[1,[9,11,40,64]],[1,[9,24,27,80]],[-1,[9,24,58,80]],[1,[9,27,64,80]],[1,[9,40,58,64]],[-1,[9,58,64,80]],[1,[10,11,16,68]],[1,[10,11,68,139]],[-1,[10,13,16,81]],[-1,[10,13,36,39]],[1,[10,13,36,81]],[-1,[10,16,68,81]],[1,[10,36,39,81]],[1,[10,39,61,81]],[1,[10,61,68,92]],[-1,[10,61,68,139]],[-1,[10,61,81,92]],[1,[10,68,81,92]],[-1,[11,16,27,82]],[1,[11,16,68,82]],[-1,[11,27,64,82]],[-1,[11,40,62,64]],[1,[11,62,64,82]],[-1,[11,62,68,82]],[1,[11,62,68,139]],[-1,[13,15,16,43]],[1,[13,15,24,79]],[-1,[13,15,43,74]],[-1,[13,15,74,79]],[1,[13,16,43,81]],[1,[13,24,57,79]],[-1,[13,36,39,43]],[-1,[13,36,43,81]],[1,[13,39,43,79]],[-1,[13,39,57,79]],[1,[13,43,74,79]],[1,[15,16,27,77]],[-1,[15,16,43,77]],[-1,[15,20,23,97]],[1,[15,20,24,97]],[-1,[15,23,27,77]],[1,[15,23,74,77]],[-1,[15,23,74,97]],[1,[15,24,79,97]],[-1,[15,43,74,77]],[-1,[15,74,79,97]],[1,[16,27,77,82]],[-1,[16,43,77,82]],[1,[16,43,81,82]],[-1,[16,68,81,82]],[1,[20,23,24,85]],[1,[20,23,85,97]],[-1,[20,24,85,90]],[-1,[20,24,90,97]],[1,[20,85,90,97]],[-1,[23,24,27,96]],[1,[23,24,85,96]],[-1,[23,27,77,96]],[1,[23,74,77,96]],[1,[23,74,96,97]],[-1,[23,85,96,97]],[1,[24,27,80,96]],[1,[24,57,79,90]],[-1,[24,57,89,90]],[-1,[24,58,80,96]],[1,[24,58,89,96]],[-1,[24,79,90,97]],[1,[24,85,89,90]],[-1,[24,85,89,96]],[1,[27,64,77,82]],[-1,[27,64,77,96]],[1,[27,64,80,96]],[-1,[36,39,43,108]],[1,[36,39,81,108]],[-1,[36,43,81,108]],[1,[39,43,79,108]],[1,[39,57,61,121]],[-1,[39,57,79,121]],[1,[39,61,81,121]],[-1,[39,79,108,121]],[1,[39,81,108,121]],[-1,[40,58,62,64]],[-1,[43,74,77,125]],[1,[43,74,79,125]],[-1,[43,77,82,125]],[-1,[43,79,83,108]],[1,[43,79,83,125]],[1,[43,81,82,125]],[1,[43,81,83,108]],[-1,[43,81,83,125]],[1,[55,58,62,64]],[-1,[55,58,62,96]],[1,[55,58,64,96]],[-1,[55,62,64,119]],[-1,[55,62,86,96]],[1,[55,62,86,119]],[1,[55,64,77,96]],[-1,[55,64,77,119]],[-1,[55,77,96,119]],[1,[55,86,96,119]],[-1,[57,61,89,121]],[1,[57,79,90,121]],[-1,[57,89,90,121]],[1,[58,62,89,96]],[-1,[58,64,80,96]],[1,[61,62,68,86]],[-1,[61,62,68,139]],[1,[61,62,86,89]],[-1,[61,68,86,92]],[-1,[61,81,92,121]],[-1,[61,86,89,92]],[1,[61,89,92,121]],[1,[62,64,82,119]],[-1,[62,68,82,119]],[1,[62,68,86,93]],[1,[62,68,93,119]],[1,[62,86,89,96]],[-1,[62,86,93,119]],[1,[64,77,82,119]],[-1,[68,81,82,124]],[1,[68,81,92,124]],[-1,[68,82,119,124]],[-1,[68,86,92,93]],[1,[68,92,93,124]],[1,[68,93,119,124]],[1,[74,77,96,125]],[-1,[74,79,97,125]],[1,[74,96,97,125]],[1,[77,82,119,125]],[-1,[77,96,119,125]],[-1,[79,83,108,123]],[-1,[79,83,123,125]],[-1,[79,90,97,123]],[1,[79,90,121,123]],[1,[79,97,123,125]],[-1,[79,108,121,123]],[-1,[81,82,124,125]],[1,[81,83,108,124]],[1,[81,83,124,125]],[-1,[81,92,121,124]],[1,[81,108,121,124]],[-1,[82,119,124,125]],[-1,[83,108,123,124]],[1,[83,123,124,125]],[-1,[85,86,89,96]],[1,[85,86,89,126]],[-1,[85,86,96,126]],[1,[85,89,90,126]],[1,[85,90,97,126]],[-1,[85,96,97,126]],[-1,[86,89,92,126]],[-1,[86,92,93,126]],[-1,[86,93,119,126]],[1,[86,96,119,126]],[1,[89,90,92,121]],[-1,[89,90,92,126]],[-1,[90,92,113,121]],[1,[90,92,113,126]],[-1,[90,97,123,126]],[1,[90,113,121,123]],[1,[90,113,123,126]],[1,[92,93,124,126]],[-1,[92,113,121,124]],[-1,[92,113,124,126]],[1,[93,119,124,126]],[1,[96,97,125,126]],[-1,[96,119,125,126]],[1,[97,123,125,126]],[-1,[108,113,121,123]],[1,[108,113,121,124]],[-1,[108,113,123,124]],[-1,[113,123,124,126]],[-1,[119,124,125,126]],[1,[123,124,125,126]]]},
   {"label":"00111100","cell":[94,114,123,173],"cycle":[[1,[0,1,2,9]],[-1,[0,1,2,11]],[1,[0,1,9,11]],[-1,[0,2,9,19]],[1,[0,2,11,12]],[1,[0,2,12,21]],[-1,[0,2,19,21]],[-1,[0,9,11,12]],[-1,[0,9,12,22]],[1,[0,9,19,27]],[-1,[0,9,22,27]],[-1,[0,12,21,27]],[1,[0,12,22,27]],[1,[0,19,21,27]],[1,[1,2,9,32]],[-1,[1,2,11,32]],[1,[1,9,11,32]],[-1,[2,9,19,46]],[1,[2,9,32,51]],[-1,[2,9,46,51]],[1,[2,11,12,53]],[-1,[2,11,32,53]],[1,[2,12,21,49]],[1,[2,12,49,53]],[-1,[2,19,21,48]],[1,[2,19,46,48]],[1,[2,21,48,49]],[-1,[2,32,46,49]],[1,[2,32,46,51]],[-1,[2,32,49,53]],[-1,[2,46,48,49]],[-1,[9,11,12,73]],[1,[9,11,32,73]],[-1,[9,12,22,73]],[1,[9,19,27,91]],[-1,[9,19,46,91]],[-1,[9,22,27,91]],[1,[9,22,73,91]],[1,[9,32,51,73]],[-1,[9,46,51,91]],[-1,[9,51,73,91]],[1,[11,12,53,73]],[-1,[11,32,53,73]],[-1,[12,21,27,94]],[1,[12,21,49,94]],[1,[12,22,27,94]],[-1,[12,22,73,94]],[1,[12,49,53,94]],[1,[12,53,73,94]],[1,[19,21,27,88]],[-1,[19,21,48,88]],[-1,[19,27,88,91]],[1,[19,46,48,88]],[1,[19,46,88,91]],[1,[21,27,88,94]],[1,[21,48,49,88]],[-1,[21,49,88,94]],[-1,[22,27,91,94]],[1,[22,73,91,94]],[-1,[27,88,91,94]],[-1,[32,46,49,114]],[1,[32,46,51,114]],[-1,[32,49,53,114]],[1,[32,51,73,114]],[-1,[32,53,73,114]],[-1,[46,48,49,88]],[1,[46,49,88,173]],[-1,[46,49,114,173]],[-1,[46,51,91,114]],[1,[46,88,91,173]],[1,[46,91,114,173]],[1,[49,53,94,114]],[-1,[49,88,94,173]],[-1,[49,94,114,173]],[-1,[51,73,91,114]],[1,[53,73,94,114]],[1,[73,91,94,123]],[-1,[73,91,114,123]],[1,[73,94,114,123]],[-1,[88,91,94,173]],[1,[91,94,123,173]],[-1,[91,114,123,173]],[1,[94,114,123,173]]]},
   {"label":"01111100","cell":[122,124,126,178],"cycle":[[-1,[2,9,29,32]],[1,[2,9,29,52]],[-1,[2,9,32,52]],[1,[2,29,32,52]],[-1,[9,20,59,66]],[1,[9,20,59,91]],[-1,[9,20,66,91]],[-1,[9,29,32,41]],[-1,[9,29,41,67]],[1,[9,29,52,67]],[-1,[9,32,35,41]],[1,[9,32,35,66]],[-1,[9,32,52,66]],[1,[9,35,41,80]],[-1,[9,35,66,80]],[1,[9,41,67,80]],[1,[9,52,66,91]],[-1,[9,52,67,91]],[1,[9,59,66,80]],[1,[9,59,80,91]],[-1,[9,67,80,91]],[-1,[12,32,38,66]],[1,[12,32,38,70]],[-1,[12,32,66,70]],[1,[12,38,66,70]],[-1,[14,25,78,82]],[1,[14,25,78,96]],[-1,[14,25,82,96]],[-1,[14,35,37,43]],[1,[14,35,37,77]],[-1,[14,35,43,80]],[1,[14,35,77,80]],[1,[14,37,43,82]],[-1,[14,37,77,82]],[1,[14,43,80,82]],[-1,[14,74,77,80]],[1,[14,74,77,96]],[-1,[14,74,80,96]],[1,[14,77,82,96]],[-1,[14,78,80,82]],[1,[14,78,80,96]],[-1,[20,59,66,97]],[1,[20,59,91,97]],[1,[20,66,88,91]],[-1,[20,66,88,97]],[-1,[20,88,91,97]],[-1,[25,71,78,82]],[1,[25,71,78,178]],[-1,[25,71,82,178]],[1,[25,78,96,178]],[-1,[25,82,96,178]],[1,[28,32,35,37]],[-1,[28,32,35,38]],[1,[28,32,37,38]],[-1,[28,35,37,38]],[-1,[29,32,41,104]],[1,[29,32,52,104]],[-1,[29,41,67,106]],[1,[29,41,104,106]],[1,[29,52,67,111]],[-1,[29,52,104,111]],[-1,[29,67,104,106]],[1,[29,67,104,111]],[1,[32,35,37,109]],[-1,[32,35,38,66]],[-1,[32,35,41,109]],[1,[32,37,38,70]],[1,[32,37,70,109]],[-1,[32,41,104,109]],[-1,[32,52,66,114]],[1,[32,52,104,114]],[-1,[32,66,70,114]],[-1,[32,70,109,114]],[1,[32,104,109,114]],[-1,[35,37,38,77]],[-1,[35,37,43,109]],[-1,[35,38,66,77]],[1,[35,41,80,106]],[1,[35,41,106,109]],[-1,[35,43,80,109]],[1,[35,66,77,80]],[-1,[35,80,106,109]],[1,[37,38,70,77]],[1,[37,43,82,109]],[-1,[37,70,77,119]],[1,[37,70,109,119]],[-1,[37,77,82,119]],[-1,[37,82,109,119]],[1,[38,66,70,77]],[1,[41,67,80,106]],[1,[41,104,106,109]],[1,[43,80,82,109]],[1,[52,66,91,114]],[-1,[52,67,91,111]],[1,[52,91,111,114]],[-1,[52,104,111,114]],[1,[59,66,80,97]],[1,[59,80,91,97]],[1,[66,70,77,88]],[1,[66,70,88,114]],[1,[66,77,80,97]],[-1,[66,77,88,97]],[1,[66,88,91,114]],[-1,[67,80,91,122]],[1,[67,80,106,122]],[-1,[67,91,111,122]],[-1,[67,104,106,122]],[1,[67,104,111,122]],[1,[70,77,88,119]],[1,[70,88,114,119]],[-1,[70,109,114,119]],[-1,[71,78,82,122]],[-1,[71,78,122,178]],[1,[71,82,122,178]],[1,[71,112,122,124]],[-1,[71,112,122,178]],[1,[71,112,124,178]],[-1,[71,122,124,178]],[-1,[74,77,80,97]],[1,[74,77,96,97]],[-1,[74,80,96,97]],[1,[77,82,96,119]],[1,[77,88,96,97]],[-1,[77,88,96,119]],[-1,[78,80,82,122]],[1,[78,80,96,122]],[-1,[78,96,122,178]],[1,[80,82,109,122]],[-1,[80,91,96,97]],[1,[80,91,96,122]],[-1,[80,106,109,122]],[1,[82,96,119,178]],[-1,[82,109,119,122]],[1,[82,119,122,178]],[1,[88,91,96,97]],[-1,[88,91,96,126]],[1,[88,91,114,126]],[-1,[88,96,119,126]],[1,[88,110,114,119]],[-1,[88,110,114,126]],[1,[88,110,119,126]],[1,[91,96,122,126]],[1,[91,111,114,126]],[-1,[91,111,122,126]],[-1,[96,119,126,178]],[1,[96,122,126,178]],[-1,[103,110,112,114]],[1,[103,110,112,119]],[-1,[103,110,114,119]],[1,[103,112,114,119]],[1,[104,106,109,122]],[1,[104,109,114,122]],[1,[104,111,112,114]],[-1,[104,111,112,122]],[-1,[104,112,114,122]],[-1,[109,114,119,122]],[-1,[110,111,112,114]],[1,[110,111,112,126]],[-1,[110,111,114,126]],[1,[110,112,119,126]],[-1,[111,112,122,126]],[1,[112,114,119,122]],[-1,[112,119,122,178]],[1,[112,119,126,178]],[1,[112,122,124,126]],[-1,[112,124,126,178]],[1,[122,124,126,178]]]},
   {"label":"01000010","cell":[79,81,95,125],"cycle":[[1,[0,4,7,18]],[-1,[0,4,7,25]],[1,[0,4,18,25]],[-1,[0,7,10,17]],[1,[0,7,10,18]],[-1,[0,7,17,25]],[1,[0,10,17,25]],[-1,[0,10,18,26]],[1,[0,10,25,26]],[-1,[0,18,25,26]],[1,[4,7,18,61]],[-1,[4,7,25,61]],[1,[4,18,25,61]],[-1,[7,10,17,71]],[1,[7,10,18,50]],[1,[7,10,50,71]],[-1,[7,17,25,78]],[-1,[7,17,67,71]],[1,[7,17,67,78]],[-1,[7,18,50,57]],[-1,[7,18,57,61]],[-1,[7,25,61,78]],[1,[7,50,57,67]],[1,[7,50,67,71]],[1,[7,57,61,78]],[-1,[7,57,67,78]],[1,[10,17,25,81]],[1,[10,17,26,72]],[-1,[10,17,26,81]],[-1,[10,17,71,72]],[-1,[10,18,26,92]],[1,[10,18,50,92]],[1,[10,25,26,81]],[-1,[10,26,72,92]],[1,[10,50,71,72]],[1,[10,50,72,92]],[-1,[17,25,78,81]],[1,[17,26,72,79]],[1,[17,26,79,81]],[-1,[17,43,78,79]],[1,[17,43,78,81]],[-1,[17,43,79,81]],[-1,[17,67,71,72]],[-1,[17,67,72,79]],[1,[17,67,78,79]],[-1,[18,25,26,95]],[1,[18,25,61,95]],[1,[18,26,90,92]],[-1,[18,26,90,95]],[-1,[18,50,57,90]],[-1,[18,50,90,92]],[-1,[18,57,61,95]],[1,[18,57,90,95]],[1,[25,26,81,95]],[-1,[25,61,78,95]],[-1,[25,75,78,81]],[1,[25,75,78,95]],[-1,[25,75,81,95]],[1,[26,72,79,90]],[1,[26,72,90,92]],[1,[26,79,81,95]],[-1,[26,79,90,95]],[1,[43,75,78,81]],[-1,[43,75,78,125]],[1,[43,75,81,125]],[-1,[43,78,79,125]],[-1,[43,79,81,125]],[1,[50,57,67,90]],[1,[50,67,71,72]],[1,[50,67,72,90]],[-1,[50,72,90,92]],[1,[57,61,78,95]],[-1,[57,67,78,79]],[-1,[57,67,79,90]],[1,[57,78,79,95]],[1,[57,79,90,95]],[-1,[67,72,79,90]],[1,[75,78,95,125]],[-1,[75,81,95,125]],[1,[78,79,95,125]],[1,[79,81,95,125]]]},
   {"label":"00100010","cell":[57,58,106,156],"cycle":[[-1,[0,1,3,9]],[1,[0,1,3,13]],[1,[0,1,7,9]],[-1,[0,1,7,13]],[-1,[0,3,7,9]],[1,[0,3,7,13]],[-1,[1,3,9,35]],[1,[1,3,13,34]],[1,[1,3,34,35]],[1,[1,7,9,40]],[-1,[1,7,13,39]],[-1,[1,7,39,40]],[1,[1,9,35,40]],[-1,[1,13,34,39]],[-1,[1,34,35,43]],[1,[1,34,39,43]],[-1,[1,35,40,43]],[1,[1,39,40,43]],[-1,[3,7,9,58]],[1,[3,7,13,57]],[1,[3,7,57,58]],[-1,[3,9,35,58]],[1,[3,13,34,57]],[1,[3,34,35,156]],[-1,[3,34,57,156]],[1,[3,35,58,156]],[-1,[3,57,58,156]],[1,[7,9,40,58]],[-1,[7,13,39,57]],[-1,[7,39,40,67]],[1,[7,39,57,67]],[-1,[7,40,58,67]],[1,[7,57,58,67]],[1,[9,35,40,58]],[-1,[13,34,39,57]],[-1,[34,35,43,106]],[-1,[34,35,106,156]],[1,[34,39,43,106]],[-1,[34,39,57,106]],[1,[34,57,106,156]],[-1,[35,40,43,106]],[1,[35,40,58,106]],[-1,[35,58,106,156]],[1,[39,40,43,106]],[-1,[39,40,67,106]],[1,[39,57,67,106]],[-1,[40,58,67,106]],[1,[57,58,67,106]],[1,[57,58,106,156]]]},
   {"label":"01100010","cell":[78,80,82,152],"cycle":[[1,[0,2,3,5]],[-1,[0,2,3,6]],[1,[0,2,4,6]],[-1,[0,2,4,11]],[1,[0,2,5,10]],[-1,[0,2,7,10]],[1,[0,2,7,11]],[-1,[0,3,5,13]],[1,[0,3,6,15]],[-1,[0,3,13,15]],[-1,[0,4,6,16]],[1,[0,4,11,16]],[-1,[0,5,6,15]],[1,[0,5,6,16]],[-1,[0,5,10,13]],[-1,[0,5,15,16]],[1,[0,7,9,11]],[-1,[0,7,9,24]],[1,[0,7,10,13]],[1,[0,7,13,24]],[-1,[0,9,11,27]],[-1,[0,9,15,24]],[1,[0,9,15,27]],[-1,[0,11,16,27]],[1,[0,13,15,24]],[1,[0,15,16,27]],[1,[2,3,5,28]],[-1,[2,3,6,28]],[1,[2,4,6,28]],[-1,[2,4,11,30]],[1,[2,4,28,30]],[1,[2,5,10,31]],[-1,[2,5,28,31]],[-1,[2,7,10,30]],[1,[2,7,11,30]],[1,[2,10,30,31]],[-1,[2,28,30,31]],[-1,[3,5,13,34]],[1,[3,5,28,34]],[1,[3,6,15,35]],[-1,[3,6,28,35]],[-1,[3,13,15,34]],[1,[3,15,34,35]],[-1,[3,28,34,35]],[-1,[4,6,16,37]],[1,[4,6,28,37]],[1,[4,11,16,37]],[-1,[4,11,30,37]],[1,[4,28,30,37]],[-1,[5,6,15,38]],[1,[5,6,16,38]],[-1,[5,10,13,63]],[1,[5,10,31,63]],[-1,[5,13,34,63]],[-1,[5,15,16,38]],[-1,[5,28,31,34]],[1,[5,31,34,63]],[1,[6,15,35,38]],[-1,[6,16,37,38]],[-1,[6,28,35,37]],[1,[6,35,37,38]],[1,[7,9,11,40]],[-1,[7,9,24,149]],[1,[7,9,40,149]],[1,[7,10,13,39]],[-1,[7,10,30,39]],[1,[7,11,30,40]],[1,[7,13,24,78]],[-1,[7,13,39,78]],[-1,[7,24,78,149]],[1,[7,30,39,40]],[-1,[7,39,40,78]],[1,[7,40,78,149]],[-1,[9,11,27,73]],[1,[9,11,40,73]],[-1,[9,15,24,80]],[1,[9,15,27,80]],[1,[9,24,80,149]],[1,[9,27,73,80]],[-1,[9,40,73,80]],[-1,[9,40,80,149]],[1,[10,13,39,63]],[1,[10,30,31,39]],[-1,[10,31,39,63]],[-1,[11,16,27,82]],[1,[11,16,37,82]],[-1,[11,27,73,82]],[-1,[11,30,37,40]],[1,[11,37,40,82]],[1,[11,40,73,82]],[1,[13,15,16,43]],[-1,[13,15,16,152]],[1,[13,15,24,152]],[-1,[13,15,34,43]],[-1,[13,16,43,152]],[1,[13,24,78,152]],[-1,[13,34,39,43]],[1,[13,34,39,63]],[1,[13,39,43,78]],[-1,[13,43,78,152]],[1,[15,16,27,152]],[-1,[15,16,38,43]],[-1,[15,24,80,152]],[1,[15,27,80,152]],[1,[15,34,35,43]],[1,[15,35,38,43]],[-1,[16,27,82,152]],[-1,[16,37,38,43]],[-1,[16,37,43,82]],[1,[16,43,82,152]],[1,[24,78,80,149]],[-1,[24,78,80,152]],[1,[27,73,80,82]],[-1,[27,80,82,152]],[-1,[28,30,31,154]],[1,[28,30,37,154]],[-1,[28,31,34,154]],[-1,[28,34,35,154]],[-1,[28,35,37,154]],[1,[30,31,39,154]],[-1,[30,37,40,154]],[1,[30,39,40,154]],[-1,[31,34,39,63]],[1,[31,34,39,154]],[1,[34,35,43,154]],[-1,[34,39,43,154]],[1,[35,37,38,43]],[-1,[35,37,40,43]],[1,[35,37,40,154]],[1,[35,40,43,154]],[-1,[37,40,43,82]],[1,[39,40,43,78]],[-1,[39,40,43,154]],[1,[40,43,78,82]],[-1,[40,73,80,82]],[1,[40,78,80,82]],[-1,[40,78,80,149]],[1,[43,78,82,152]],[1,[78,80,82,152]]]},
   {"label":"01100010","cell":[80,82,83,170],"cycle":[[1,[0,2,3,6]],[-1,[0,2,3,9]],[-1,[0,2,4,6]],[1,[0,2,4,11]],[1,[0,2,7,9]],[-1,[0,2,7,11]],[-1,[0,3,6,15]],[1,[0,3,9,15]],[1,[0,4,6,16]],[-1,[0,4,11,16]],[1,[0,5,6,15]],[-1,[0,5,6,16]],[1,[0,5,15,16]],[-1,[0,7,9,11]],[1,[0,9,11,27]],[-1,[0,9,15,27]],[1,[0,11,16,27]],[-1,[0,12,15,16]],[1,[0,12,15,27]],[-1,[0,12,16,27]],[1,[2,3,6,128]],[-1,[2,3,9,128]],[-1,[2,4,6,128]],[1,[2,4,11,128]],[1,[2,7,9,128]],[-1,[2,7,11,128]],[-1,[3,6,15,35]],[-1,[3,6,35,128]],[1,[3,9,15,35]],[1,[3,9,35,128]],[1,[4,6,16,37]],[1,[4,6,37,128]],[-1,[4,11,16,37]],[-1,[4,11,37,128]],[1,[5,6,15,38]],[-1,[5,6,16,38]],[1,[5,15,16,38]],[-1,[6,15,35,38]],[1,[6,16,37,38]],[-1,[6,35,37,38]],[1,[6,35,37,128]],[-1,[7,9,11,40]],[-1,[7,9,40,128]],[1,[7,11,40,128]],[1,[9,11,27,73]],[-1,[9,11,40,73]],[-1,[9,15,27,80]],[1,[9,15,35,80]],[-1,[9,27,73,80]],[1,[9,35,40,80]],[-1,[9,35,40,128]],[1,[9,40,73,80]],[1,[11,16,27,82]],[-1,[11,16,37,82]],[1,[11,27,73,82]],[-1,[11,37,40,82]],[1,[11,37,40,128]],[-1,[11,40,73,82]],[-1,[12,15,16,83]],[1,[12,15,27,83]],[-1,[12,16,27,83]],[1,[15,16,38,43]],[1,[15,16,43,83]],[-1,[15,27,80,83]],[-1,[15,35,38,43]],[-1,[15,35,43,80]],[1,[15,43,80,83]],[1,[16,27,82,83]],[1,[16,37,38,43]],[1,[16,37,43,82]],[-1,[16,43,82,83]],[-1,[27,73,80,82]],[1,[27,80,82,83]],[-1,[35,37,38,43]],[1,[35,37,40,43]],[-1,[35,37,40,128]],[-1,[35,40,43,80]],[1,[37,40,43,82]],[-1,[40,43,80,170]],[1,[40,43,82,170]],[1,[40,73,80,82]],[-1,[40,80,82,170]],[1,[43,80,83,170]],[-1,[43,82,83,170]],[1,[80,82,83,170]]]},
   {"label":"00010010","cell":[109,124,125,170],"cycle":[[1,[0,1,4,6]],[-1,[0,1,4,14]],[1,[0,1,6,9]],[1,[0,1,9,14]],[-1,[0,4,6,14]],[-1,[0,6,9,14]],[1,[1,4,6,37]],[-1,[1,4,14,33]],[1,[1,4,28,33]],[-1,[1,4,28,37]],[1,[1,6,9,32]],[1,[1,6,32,37]],[1,[1,7,14,33]],[-1,[1,7,14,40]],[1,[1,7,33,39]],[1,[1,7,39,40]],[1,[1,9,14,40]],[-1,[1,9,32,40]],[-1,[1,28,33,154]],[1,[1,28,37,38]],[1,[1,28,38,154]],[-1,[1,32,37,38]],[-1,[1,32,38,42]],[1,[1,32,40,42]],[-1,[1,33,39,154]],[1,[1,38,42,154]],[-1,[1,39,40,42]],[-1,[1,39,42,154]],[-1,[4,6,14,55]],[1,[4,6,37,55]],[-1,[4,14,33,55]],[1,[4,28,33,55]],[-1,[4,28,37,55]],[-1,[6,9,14,64]],[1,[6,9,32,64]],[-1,[6,14,55,64]],[1,[6,32,37,64]],[1,[6,37,55,64]],[1,[7,14,33,78]],[-1,[7,14,40,78]],[1,[7,33,39,78]],[1,[7,39,40,78]],[1,[9,14,40,80]],[-1,[9,14,64,80]],[-1,[9,32,40,64]],[1,[9,40,64,80]],[-1,[14,33,55,74]],[-1,[14,33,74,78]],[-1,[14,40,78,80]],[-1,[14,55,64,96]],[1,[14,55,74,96]],[-1,[14,64,80,96]],[1,[14,74,78,80]],[1,[14,74,80,96]],[1,[28,33,55,105]],[-1,[28,33,100,105]],[1,[28,33,100,154]],[1,[28,37,38,105]],[-1,[28,37,55,105]],[-1,[28,38,105,154]],[1,[28,100,105,154]],[-1,[32,37,38,109]],[1,[32,37,64,109]],[-1,[32,38,42,109]],[1,[32,40,42,109]],[-1,[32,40,64,109]],[1,[33,39,78,166]],[1,[33,39,100,154]],[-1,[33,39,100,166]],[-1,[33,55,74,105]],[-1,[33,74,78,166]],[1,[33,74,105,166]],[-1,[33,100,105,166]],[1,[37,38,105,109]],[1,[37,55,64,119]],[-1,[37,55,105,119]],[1,[37,64,109,119]],[-1,[37,105,109,119]],[1,[38,42,108,109]],[-1,[38,42,108,154]],[-1,[38,105,108,109]],[1,[38,105,108,154]],[-1,[39,40,42,170]],[1,[39,40,78,170]],[1,[39,42,108,154]],[-1,[39,42,108,170]],[-1,[39,78,79,166]],[1,[39,78,79,170]],[-1,[39,79,108,166]],[1,[39,79,108,170]],[-1,[39,100,108,154]],[1,[39,100,108,166]],[1,[40,42,109,170]],[1,[40,64,80,109]],[-1,[40,78,80,170]],[-1,[40,80,109,170]],[1,[42,108,109,124]],[1,[42,108,124,170]],[-1,[42,109,124,170]],[-1,[55,64,96,117]],[-1,[55,64,117,119]],[1,[55,74,96,117]],[-1,[55,74,105,117]],[1,[55,105,117,119]],[-1,[64,80,96,117]],[1,[64,80,109,117]],[-1,[64,109,117,119]],[-1,[74,78,79,125]],[1,[74,78,79,166]],[1,[74,78,80,125]],[-1,[74,79,116,125]],[1,[74,79,116,166]],[1,[74,80,96,117]],[1,[74,80,117,125]],[1,[74,105,116,125]],[-1,[74,105,116,166]],[-1,[74,105,117,125]],[-1,[78,79,125,170]],[1,[78,80,125,170]],[-1,[79,108,116,125]],[1,[79,108,116,166]],[-1,[79,108,125,170]],[1,[80,109,117,125]],[1,[80,109,125,170]],[1,[100,105,108,116]],[-1,[100,105,108,154]],[1,[100,105,116,166]],[-1,[100,108,116,166]],[-1,[105,108,109,125]],[1,[105,108,116,125]],[1,[105,109,117,119]],[-1,[105,109,117,125]],[1,[108,109,124,125]],[-1,[108,124,125,170]],[1,[109,124,125,170]]]},
   {"label":"00010010","cell":[110,114,119,159],"cycle":[[-1,[0,1,4,7]],[1,[0,1,4,14]],[1,[0,1,6,9]],[-1,[0,1,6,14]],[-1,[0,1,7,14]],[1,[0,1,9,14]],[1,[0,4,7,14]],[-1,[0,6,9,14]],[1,[1,4,6,28]],[-1,[1,4,6,37]],[-1,[1,4,7,128]],[1,[1,4,14,37]],[1,[1,4,28,128]],[1,[1,6,9,128]],[-1,[1,6,14,37]],[-1,[1,6,28,128]],[1,[1,7,9,40]],[-1,[1,7,9,128]],[-1,[1,7,14,40]],[1,[1,9,14,40]],[1,[4,6,28,55]],[-1,[4,6,37,55]],[1,[4,7,14,62]],[-1,[4,7,44,62]],[1,[4,7,44,128]],[1,[4,14,37,62]],[1,[4,28,44,55]],[-1,[4,28,44,128]],[1,[4,37,55,62]],[-1,[4,44,55,86]],[1,[4,44,62,86]],[-1,[4,55,62,86]],[-1,[6,9,14,64]],[-1,[6,9,32,46]],[1,[6,9,32,64]],[-1,[6,9,46,128]],[-1,[6,14,37,64]],[1,[6,28,46,128]],[-1,[6,28,46,159]],[1,[6,28,55,159]],[1,[6,32,46,159]],[-1,[6,32,64,159]],[-1,[6,37,55,159]],[1,[6,37,64,159]],[1,[7,9,40,51]],[1,[7,9,51,128]],[-1,[7,14,40,62]],[-1,[7,40,51,62]],[1,[7,44,51,62]],[-1,[7,44,51,128]],[1,[9,14,40,64]],[-1,[9,32,46,51]],[-1,[9,32,51,64]],[1,[9,40,51,64]],[1,[9,46,51,128]],[1,[14,37,62,64]],[-1,[14,40,62,64]],[-1,[28,44,46,110]],[1,[28,44,46,128]],[1,[28,44,55,110]],[1,[28,46,110,159]],[-1,[28,55,110,159]],[-1,[32,46,51,114]],[-1,[32,46,114,159]],[-1,[32,51,64,114]],[1,[32,64,114,159]],[1,[37,55,62,119]],[1,[37,55,119,159]],[1,[37,62,64,119]],[-1,[37,64,119,159]],[-1,[40,51,62,64]],[1,[44,46,51,84]],[-1,[44,46,51,128]],[1,[44,46,84,110]],[1,[44,51,62,112]],[-1,[44,51,84,112]],[-1,[44,55,86,110]],[1,[44,62,86,112]],[-1,[44,84,110,112]],[1,[44,86,110,112]],[1,[46,51,84,114]],[1,[46,84,110,114]],[-1,[46,110,114,159]],[-1,[51,62,64,93]],[-1,[51,62,93,112]],[1,[51,64,93,114]],[-1,[51,84,112,114]],[1,[51,93,112,114]],[-1,[55,62,86,119]],[-1,[55,86,110,119]],[1,[55,110,119,159]],[-1,[62,64,93,119]],[1,[62,86,112,119]],[-1,[62,93,112,119]],[1,[64,93,114,119]],[-1,[64,114,119,159]],[-1,[84,110,112,114]],[1,[86,110,112,119]],[1,[93,112,114,119]],[-1,[110,112,114,119]],[1,[110,114,119,159]]]},
   {"label":"01010010","cell":[81,92,124,163],"cycle":[[1,[0,4,5,6]],[-1,[0,4,5,16]],[1,[0,4,6,16]],[-1,[0,5,6,16]],[1,[4,5,6,28]],[-1,[4,5,16,145]],[-1,[4,5,18,47]],[1,[4,5,18,145]],[1,[4,5,28,47]],[1,[4,6,16,37]],[-1,[4,6,28,37]],[-1,[4,16,37,68]],[-1,[4,16,68,145]],[1,[4,18,47,145]],[1,[4,28,37,48]],[-1,[4,28,47,48]],[-1,[4,37,48,68]],[1,[4,47,48,68]],[1,[4,47,68,145]],[-1,[5,6,16,38]],[1,[5,6,28,49]],[-1,[5,6,38,49]],[1,[5,16,38,135]],[-1,[5,16,76,135]],[1,[5,16,76,145]],[-1,[5,18,47,140]],[1,[5,18,63,140]],[-1,[5,18,63,145]],[1,[5,28,47,49]],[1,[5,38,49,65]],[1,[5,38,65,135]],[-1,[5,47,49,140]],[-1,[5,49,65,140]],[-1,[5,63,65,135]],[1,[5,63,65,140]],[1,[5,63,76,135]],[-1,[5,63,76,145]],[1,[6,16,37,38]],[1,[6,28,32,37]],[-1,[6,28,32,48]],[-1,[6,28,48,49]],[-1,[6,32,37,38]],[-1,[6,32,38,49]],[1,[6,32,48,49]],[1,[16,37,38,42]],[1,[16,37,42,68]],[-1,[16,38,42,83]],[-1,[16,38,83,135]],[-1,[16,42,68,81]],[-1,[16,42,81,135]],[1,[16,42,83,135]],[1,[16,68,81,145]],[1,[16,76,81,135]],[-1,[16,76,81,145]],[1,[18,22,84,92]],[-1,[18,22,84,140]],[1,[18,22,92,140]],[-1,[18,47,84,92]],[1,[18,47,84,140]],[-1,[18,47,92,145]],[-1,[18,63,92,140]],[1,[18,63,92,145]],[1,[22,52,53,72]],[-1,[22,52,53,140]],[1,[22,52,72,140]],[1,[22,53,71,72]],[-1,[22,53,71,92]],[1,[22,53,84,92]],[-1,[22,53,84,140]],[-1,[22,71,72,92]],[1,[22,72,92,140]],[1,[28,32,37,103]],[-1,[28,32,48,103]],[1,[28,37,48,103]],[-1,[28,47,48,49]],[-1,[32,37,38,42]],[-1,[32,37,42,103]],[1,[32,38,42,165]],[-1,[32,38,49,165]],[-1,[32,42,53,103]],[1,[32,42,53,165]],[1,[32,48,49,53]],[1,[32,48,53,103]],[1,[32,49,52,53]],[-1,[32,49,52,165]],[-1,[32,52,53,165]],[1,[37,42,68,103]],[-1,[37,48,68,103]],[-1,[38,42,83,165]],[1,[38,49,65,165]],[-1,[38,65,83,135]],[1,[38,65,83,165]],[-1,[39,42,71,72]],[1,[39,42,71,163]],[-1,[39,42,72,135]],[1,[39,42,81,135]],[-1,[39,42,81,163]],[1,[39,63,72,135]],[-1,[39,63,72,163]],[-1,[39,63,81,135]],[1,[39,63,81,163]],[1,[39,71,72,163]],[-1,[42,53,68,71]],[1,[42,53,68,103]],[-1,[42,53,68,124]],[1,[42,53,68,163]],[-1,[42,53,71,72]],[-1,[42,53,72,165]],[-1,[42,53,124,163]],[1,[42,68,71,163]],[-1,[42,68,81,124]],[1,[42,72,83,135]],[-1,[42,72,83,165]],[1,[42,81,124,163]],[-1,[47,48,49,53]],[-1,[47,48,53,103]],[1,[47,48,68,103]],[1,[47,49,53,140]],[2,[47,53,68,92]],[-1,[47,53,68,103]],[-1,[47,53,68,163]],[-1,[47,53,84,92]],[1,[47,53,84,140]],[1,[47,53,92,163]],[-1,[47,68,92,145]],[-1,[47,68,92,163]],[1,[49,52,53,140]],[-1,[49,52,65,140]],[1,[49,52,65,165]],[1,[52,53,72,165]],[1,[52,65,72,140]],[-1,[52,65,72,165]],[-1,[53,68,71,92]],[1,[53,68,92,124]],[-1,[53,92,124,163]],[1,[63,65,72,135]],[-1,[63,65,72,140]],[-1,[63,72,92,140]],[1,[63,72,92,163]],[-1,[63,76,81,135]],[1,[63,76,81,145]],[1,[63,81,92,145]],[-1,[63,81,92,163]],[-1,[65,72,83,135]],[1,[65,72,83,165]],[-1,[68,71,92,163]],[1,[68,81,92,124]],[-1,[68,81,92,145]],[-1,[71,72,92,163]],[1,[81,92,124,163]]]},
   {"label":"00110010","cell":[65,66,102,173],"cycle":[[1,[0,1,2,5]],[-1,[0,1,2,6]],[1,[0,1,5,15]],[-1,[0,1,6,9]],[-1,[0,1,9,15]],[-1,[0,2,5,20]],[1,[0,2,6,20]],[-1,[0,5,15,20]],[1,[0,6,9,15]],[1,[0,6,15,20]],[1,[1,2,5,28]],[-1,[1,2,6,32]],[1,[1,2,28,32]],[1,[1,5,15,34]],[-1,[1,5,28,34]],[-1,[1,6,9,32]],[-1,[1,9,15,41]],[1,[1,9,32,41]],[-1,[1,15,34,41]],[-1,[1,28,32,35]],[1,[1,28,34,35]],[1,[1,32,35,41]],[-1,[1,34,35,41]],[-1,[2,5,20,45]],[1,[2,5,28,45]],[1,[2,6,20,46]],[-1,[2,6,32,46]],[1,[2,20,45,46]],[1,[2,28,32,46]],[-1,[2,28,45,46]],[-1,[5,15,20,65]],[1,[5,15,34,65]],[-1,[5,20,45,65]],[-1,[5,28,34,45]],[1,[5,34,45,65]],[1,[6,9,15,66]],[-1,[6,9,32,66]],[1,[6,15,20,66]],[1,[6,20,46,66]],[-1,[6,32,46,66]],[-1,[9,15,41,66]],[1,[9,32,41,66]],[-1,[15,20,65,66]],[-1,[15,34,41,65]],[1,[15,41,65,66]],[1,[20,45,46,173]],[-1,[20,45,65,173]],[1,[20,46,66,173]],[-1,[20,65,66,173]],[-1,[28,32,35,102]],[1,[28,32,46,102]],[1,[28,34,35,102]],[-1,[28,34,45,102]],[-1,[28,45,46,102]],[1,[32,35,41,102]],[1,[32,41,66,102]],[-1,[32,46,66,102]],[-1,[34,35,41,102]],[-1,[34,41,65,102]],[1,[34,45,65,102]],[1,[41,65,66,102]],[-1,[45,46,102,173]],[1,[45,65,102,173]],[-1,[46,66,102,173]],[1,[65,66,102,173]]]},
   {"label":"00110010","cell":[78,80,96,152],"cycle":[[1,[0,1,2,6]],[-1,[0,1,2,7]],[1,[0,1,6,9]],[-1,[0,1,7,13]],[1,[0,1,9,15]],[-1,[0,1,13,15]],[-1,[0,2,6,9]],[1,[0,2,7,9]],[-1,[0,7,9,17]],[1,[0,7,13,17]],[-1,[0,9,15,17]],[1,[0,13,15,17]],[-1,[1,2,5,28]],[1,[1,2,5,127]],[1,[1,2,6,28]],[-1,[1,2,7,127]],[1,[1,5,28,34]],[1,[1,5,34,127]],[1,[1,6,9,35]],[-1,[1,6,28,35]],[-1,[1,7,13,127]],[1,[1,9,15,35]],[-1,[1,13,15,34]],[-1,[1,13,34,127]],[1,[1,15,34,35]],[-1,[1,28,34,35]],[-1,[2,5,28,45]],[-1,[2,5,45,127]],[-1,[2,6,9,46]],[1,[2,6,28,46]],[1,[2,7,9,51]],[-1,[2,7,44,51]],[1,[2,7,44,127]],[1,[2,9,46,51]],[-1,[2,28,44,45]],[1,[2,28,44,46]],[1,[2,44,45,127]],[-1,[2,44,46,51]],[1,[5,28,34,45]],[-1,[5,34,45,127]],[1,[6,9,35,46]],[-1,[6,28,35,46]],[-1,[7,9,17,149]],[1,[7,9,51,58]],[1,[7,9,58,149]],[1,[7,13,17,78]],[-1,[7,13,57,78]],[1,[7,13,57,127]],[-1,[7,17,78,149]],[-1,[7,44,51,58]],[1,[7,44,57,58]],[-1,[7,44,57,127]],[-1,[7,57,58,78]],[1,[7,58,78,149]],[-1,[9,15,17,80]],[1,[9,15,35,80]],[1,[9,17,80,149]],[1,[9,35,46,58]],[1,[9,35,58,80]],[1,[9,46,51,58]],[-1,[9,58,80,149]],[1,[13,15,17,152]],[1,[13,15,23,74]],[-1,[13,15,23,152]],[-1,[13,15,34,74]],[1,[13,17,78,152]],[-1,[13,23,74,152]],[-1,[13,34,57,74]],[1,[13,34,57,127]],[1,[13,57,74,78]],[-1,[13,74,78,152]],[-1,[15,17,80,152]],[-1,[15,23,27,97]],[1,[15,23,27,152]],[1,[15,23,74,97]],[-1,[15,27,80,97]],[1,[15,27,80,152]],[1,[15,34,35,74]],[-1,[15,35,74,80]],[1,[15,74,80,97]],[1,[17,78,80,149]],[-1,[17,78,80,152]],[1,[23,27,96,97]],[-1,[23,27,96,152]],[-1,[23,74,96,97]],[1,[23,74,96,152]],[1,[27,80,96,97]],[-1,[27,80,96,152]],[-1,[28,34,35,156]],[1,[28,34,45,156]],[-1,[28,35,46,156]],[-1,[28,44,45,156]],[1,[28,44,46,156]],[1,[34,35,74,156]],[1,[34,45,57,127]],[-1,[34,45,57,156]],[-1,[34,57,74,156]],[1,[35,46,58,156]],[-1,[35,58,74,80]],[1,[35,58,74,156]],[-1,[44,45,57,127]],[1,[44,45,57,156]],[-1,[44,46,51,58]],[-1,[44,46,58,156]],[1,[44,57,58,156]],[1,[57,58,74,78]],[-1,[57,58,74,156]],[1,[58,74,78,96]],[-1,[58,74,80,96]],[1,[58,78,80,96]],[-1,[58,78,80,149]],[1,[74,78,96,152]],[-1,[74,80,96,97]],[1,[78,80,96,152]]]},
   {"label":"00110010","cell":[88,97,117,176],"cycle":[[-1,[0,1,2,5]],[1,[0,1,2,6]],[-1,[0,1,5,13]],[1,[0,1,6,9]],[1,[0,1,9,15]],[-1,[0,1,13,15]],[1,[0,2,5,20]],[-1,[0,2,6,20]],[1,[0,4,5,13]],[-1,[0,4,5,23]],[1,[0,4,13,23]],[-1,[0,5,20,23]],[-1,[0,6,9,15]],[-1,[0,6,15,20]],[1,[0,13,15,23]],[1,[0,15,20,23]],[-1,[1,2,5,28]],[1,[1,2,6,28]],[-1,[1,5,13,34]],[1,[1,5,28,34]],[1,[1,6,9,35]],[-1,[1,6,28,35]],[1,[1,9,15,35]],[-1,[1,13,15,34]],[1,[1,15,34,35]],[-1,[1,28,34,35]],[1,[2,5,20,45]],[-1,[2,5,28,45]],[-1,[2,6,20,46]],[1,[2,6,28,46]],[-1,[2,20,45,46]],[-1,[2,28,44,45]],[1,[2,28,44,46]],[1,[2,44,45,46]],[1,[4,5,13,54]],[-1,[4,5,23,54]],[1,[4,13,23,54]],[-1,[5,13,34,54]],[-1,[5,20,23,87]],[1,[5,20,45,87]],[-1,[5,23,54,87]],[1,[5,28,34,45]],[-1,[5,34,45,54]],[1,[5,45,54,87]],[-1,[6,9,15,66]],[1,[6,9,35,66]],[-1,[6,15,20,66]],[-1,[6,20,46,88]],[1,[6,20,66,88]],[-1,[6,28,35,46]],[1,[6,35,46,66]],[-1,[6,46,66,88]],[1,[9,15,35,80]],[-1,[9,15,66,80]],[1,[9,35,66,80]],[1,[13,15,23,74]],[-1,[13,15,34,74]],[1,[13,23,54,74]],[-1,[13,34,54,57]],[-1,[13,34,57,74]],[1,[13,54,57,74]],[1,[15,20,23,97]],[-1,[15,20,66,97]],[1,[15,23,74,97]],[1,[15,34,35,74]],[-1,[15,35,74,80]],[-1,[15,66,80,97]],[1,[15,74,80,97]],[1,[20,23,85,87]],[-1,[20,23,85,88]],[-1,[20,23,88,97]],[-1,[20,45,46,85]],[-1,[20,45,85,87]],[1,[20,46,85,88]],[1,[20,66,88,97]],[1,[23,54,74,85]],[1,[23,54,85,87]],[-1,[23,74,85,176]],[1,[23,74,97,176]],[-1,[23,85,88,176]],[-1,[23,88,97,176]],[-1,[28,34,35,156]],[1,[28,34,45,156]],[-1,[28,35,46,156]],[-1,[28,44,45,156]],[1,[28,44,46,156]],[1,[34,35,74,156]],[-1,[34,45,54,57]],[-1,[34,45,57,156]],[-1,[34,57,74,156]],[-1,[35,46,58,117]],[1,[35,46,58,156]],[1,[35,46,66,117]],[-1,[35,58,74,117]],[1,[35,58,74,156]],[1,[35,66,80,117]],[-1,[35,74,80,117]],[1,[44,45,46,85]],[1,[44,45,54,57]],[-1,[44,45,54,85]],[1,[44,45,57,156]],[1,[44,46,58,85]],[-1,[44,46,58,156]],[-1,[44,54,57,85]],[-1,[44,57,58,85]],[1,[44,57,58,156]],[-1,[45,54,85,87]],[1,[46,58,85,117]],[-1,[46,66,88,117]],[1,[46,85,88,117]],[1,[54,57,74,85]],[1,[57,58,74,85]],[-1,[57,58,74,156]],[1,[58,74,85,117]],[-1,[66,80,97,117]],[1,[66,88,97,117]],[1,[74,80,97,117]],[1,[74,85,117,176]],[-1,[74,97,117,176]],[1,[85,88,117,176]],[1,[88,97,117,176]]]},
   {"label":"00110010","cell":[109,117,119,159],"cycle":[[1,[0,1,2,5]],[-1,[0,1,2,6]],[-1,[0,1,4,5]],[1,[0,1,4,6]],[-1,[0,2,5,20]],[1,[0,2,6,20]],[1,[0,4,5,23]],[-1,[0,4,6,21]],[-1,[0,4,21,23]],[1,[0,5,20,23]],[-1,[0,6,20,23]],[1,[0,6,21,23]],[1,[1,2,5,28]],[-1,[1,2,6,28]],[-1,[1,4,5,28]],[1,[1,4,6,28]],[-1,[1,6,28,32]],[1,[1,6,28,35]],[-1,[1,6,32,35]],[1,[1,28,32,35]],[-1,[2,5,20,45]],[1,[2,5,28,45]],[1,[2,6,20,46]],[-1,[2,6,28,46]],[1,[2,20,45,46]],[1,[2,28,44,45]],[-1,[2,28,44,46]],[-1,[2,44,45,46]],[1,[4,5,23,54]],[-1,[4,5,28,54]],[-1,[4,6,21,60]],[1,[4,6,28,60]],[-1,[4,13,23,54]],[1,[4,13,23,75]],[-1,[4,13,54,75]],[-1,[4,21,23,60]],[1,[4,23,60,75]],[-1,[4,28,36,54]],[1,[4,28,36,60]],[1,[4,36,54,75]],[-1,[4,36,60,75]],[1,[5,20,23,87]],[-1,[5,20,45,87]],[1,[5,23,54,87]],[-1,[5,28,34,45]],[1,[5,28,34,54]],[1,[5,34,45,54]],[-1,[5,45,54,87]],[-1,[6,20,23,88]],[1,[6,20,46,88]],[1,[6,21,23,88]],[-1,[6,21,60,88]],[-1,[6,28,32,159]],[1,[6,28,35,46]],[1,[6,28,60,159]],[-1,[6,32,35,159]],[-1,[6,35,46,159]],[-1,[6,46,88,159]],[1,[6,60,88,159]],[-1,[13,23,54,74]],[-1,[13,23,74,75]],[1,[13,34,54,57]],[-1,[13,34,54,74]],[1,[13,34,57,74]],[-1,[13,54,57,74]],[1,[13,54,74,75]],[-1,[20,23,85,87]],[1,[20,23,85,88]],[1,[20,45,46,85]],[1,[20,45,85,87]],[-1,[20,46,85,88]],[-1,[21,23,60,98]],[1,[21,23,88,98]],[-1,[21,60,88,98]],[-1,[23,54,74,85]],[-1,[23,54,85,87]],[1,[23,60,75,98]],[-1,[23,74,75,96]],[1,[23,74,85,96]],[1,[23,75,96,98]],[1,[23,85,88,96]],[-1,[23,88,96,98]],[1,[28,32,35,101]],[1,[28,32,101,159]],[-1,[28,34,35,105]],[1,[28,34,35,156]],[-1,[28,34,45,156]],[1,[28,34,54,105]],[1,[28,35,46,156]],[-1,[28,35,101,105]],[-1,[28,36,54,105]],[1,[28,36,60,105]],[1,[28,44,45,156]],[-1,[28,44,46,156]],[1,[28,60,103,105]],[-1,[28,60,103,159]],[-1,[28,101,103,105]],[1,[28,101,103,159]],[1,[32,35,101,109]],[1,[32,35,109,159]],[-1,[32,101,109,159]],[1,[34,35,74,105]],[-1,[34,35,74,156]],[1,[34,45,54,57]],[1,[34,45,57,156]],[-1,[34,54,74,105]],[1,[34,57,74,156]],[1,[35,46,58,117]],[-1,[35,46,58,156]],[1,[35,46,117,159]],[1,[35,58,74,117]],[-1,[35,58,74,156]],[1,[35,74,105,117]],[-1,[35,101,105,117]],[1,[35,101,109,117]],[-1,[35,109,117,159]],[1,[36,54,75,105]],[-1,[36,60,75,105]],[-1,[44,45,46,85]],[-1,[44,45,54,57]],[1,[44,45,54,85]],[-1,[44,45,57,156]],[-1,[44,46,58,85]],[1,[44,46,58,156]],[1,[44,54,57,85]],[1,[44,57,58,85]],[-1,[44,57,58,156]],[1,[45,54,85,87]],[-1,[46,58,85,117]],[-1,[46,85,88,117]],[1,[46,88,117,159]],[-1,[54,57,74,85]],[1,[54,74,75,115]],[-1,[54,74,105,115]],[1,[54,75,105,115]],[-1,[57,58,74,85]],[1,[57,58,74,156]],[-1,[58,74,85,96]],[-1,[58,74,96,115]],[-1,[58,74,115,117]],[1,[58,85,96,117]],[1,[58,96,115,117]],[1,[60,75,98,119]],[-1,[60,75,105,119]],[-1,[60,88,98,119]],[-1,[60,88,119,159]],[1,[60,103,105,119]],[1,[60,103,119,159]],[-1,[74,75,96,115]],[-1,[74,105,115,117]],[1,[75,96,98,119]],[-1,[75,96,115,119]],[1,[75,105,115,119]],[1,[85,88,96,117]],[-1,[88,96,98,119]],[1,[88,96,117,119]],[-1,[88,117,119,159]],[1,[96,115,117,119]],[-1,[101,103,105,119]],[-1,[101,103,119,159]],[1,[101,105,115,117]],[-1,[101,105,115,119]],[1,[101,109,117,119]],[1,[101,109,119,159]],[-1,[101,115,117,119]],[1,[109,117,119,159]]]},
   {"label":"01110010","cell":[96,98,126,176],"cycle":[[1,[0,2,6,9]],[-1,[0,2,6,19]],[1,[0,2,9,22]],[1,[0,2,18,19]],[-1,[0,2,18,22]],[1,[0,4,7,19]],[-1,[0,4,7,25]],[1,[0,4,19,25]],[-1,[0,5,13,15]],[1,[0,5,13,18]],[-1,[0,5,15,26]],[1,[0,5,18,26]],[-1,[0,6,9,19]],[-1,[0,7,9,17]],[1,[0,7,9,19]],[-1,[0,7,17,25]],[1,[0,9,17,22]],[1,[0,13,15,17]],[1,[0,13,17,25]],[-1,[0,13,18,24]],[-1,[0,13,24,25]],[-1,[0,15,17,26]],[-1,[0,17,22,26]],[-1,[0,18,19,24]],[1,[0,18,22,26]],[1,[0,19,24,25]],[1,[2,5,18,47]],[-1,[2,5,18,140]],[1,[2,5,47,49]],[1,[2,5,49,140]],[1,[2,6,9,32]],[-1,[2,6,19,48]],[1,[2,6,32,49]],[-1,[2,6,48,49]],[1,[2,9,22,52]],[-1,[2,9,32,52]],[1,[2,18,19,84]],[-1,[2,18,22,140]],[-1,[2,18,47,84]],[1,[2,19,48,84]],[-1,[2,22,52,140]],[-1,[2,32,49,53]],[1,[2,32,52,53]],[-1,[2,47,49,84]],[1,[2,48,49,84]],[-1,[2,49,52,53]],[1,[2,49,52,140]],[1,[4,7,19,62]],[-1,[4,7,25,62]],[1,[4,19,25,62]],[-1,[5,13,15,143]],[1,[5,13,18,143]],[-1,[5,15,26,76]],[1,[5,15,56,76]],[-1,[5,15,56,143]],[1,[5,18,26,140]],[1,[5,18,47,87]],[1,[5,18,87,143]],[-1,[5,26,69,87]],[1,[5,26,69,140]],[1,[5,26,76,87]],[1,[5,47,49,87]],[1,[5,49,69,87]],[-1,[5,49,69,140]],[-1,[5,56,76,87]],[-1,[5,56,87,143]],[-1,[6,9,19,64]],[1,[6,9,32,64]],[-1,[6,19,48,88]],[-1,[6,19,55,64]],[1,[6,19,55,88]],[1,[6,32,49,70]],[-1,[6,32,64,70]],[-1,[6,48,49,88]],[-1,[6,49,70,88]],[1,[6,55,56,77]],[-1,[6,55,56,88]],[1,[6,55,64,77]],[2,[6,55,77,88]],[-1,[6,56,77,88]],[1,[6,64,70,77]],[-1,[6,70,77,88]],[-1,[7,9,17,149]],[1,[7,9,19,149]],[-1,[7,17,25,149]],[1,[7,19,62,149]],[-1,[7,25,62,149]],[1,[9,17,22,150]],[1,[9,17,73,149]],[-1,[9,17,73,150]],[-1,[9,19,64,149]],[1,[9,22,52,73]],[1,[9,22,73,150]],[-1,[9,32,52,73]],[1,[9,32,64,73]],[-1,[9,64,73,149]],[1,[13,15,17,152]],[1,[13,15,24,143]],[-1,[13,15,24,152]],[1,[13,17,25,152]],[-1,[13,18,24,143]],[-1,[13,24,25,152]],[-1,[15,17,26,150]],[1,[15,17,83,150]],[-1,[15,17,83,152]],[1,[15,24,59,97]],[-1,[15,24,59,143]],[1,[15,24,97,152]],[-1,[15,26,76,83]],[-1,[15,26,83,150]],[-1,[15,56,59,97]],[1,[15,56,59,143]],[1,[15,56,76,77]],[1,[15,56,77,97]],[-1,[15,76,77,83]],[1,[15,77,83,152]],[-1,[15,77,97,152]],[-1,[17,22,26,150]],[1,[17,25,82,149]],[-1,[17,25,82,152]],[1,[17,73,82,83]],[-1,[17,73,82,149]],[1,[17,73,83,150]],[-1,[17,82,83,152]],[-1,[18,19,24,85]],[1,[18,19,84,85]],[1,[18,22,26,140]],[1,[18,24,85,143]],[-1,[18,47,84,87]],[-1,[18,84,85,87]],[1,[18,85,87,143]],[1,[19,24,25,96]],[-1,[19,24,85,96]],[1,[19,25,62,96]],[1,[19,48,84,88]],[-1,[19,55,64,96]],[1,[19,55,85,88]],[-1,[19,55,85,96]],[2,[19,55,88,96]],[1,[19,62,64,96]],[-1,[19,62,64,149]],[1,[19,84,85,88]],[-2,[19,85,88,96]],[-1,[22,26,94,140]],[1,[22,26,94,150]],[-1,[22,52,53,73]],[1,[22,52,53,94]],[1,[22,52,94,140]],[1,[22,53,73,94]],[-1,[22,73,94,150]],[1,[24,25,96,152]],[-1,[24,59,85,97]],[1,[24,59,85,143]],[-1,[24,85,96,97]],[1,[24,96,97,152]],[-1,[25,62,82,96]],[1,[25,62,82,149]],[1,[25,82,96,152]],[-1,[26,69,83,94]],[1,[26,69,83,98]],[-1,[26,69,87,94]],[-1,[26,69,94,98]],[-1,[26,69,94,140]],[-1,[26,76,83,98]],[1,[26,76,87,98]],[1,[26,83,94,150]],[1,[26,87,94,98]],[-1,[32,49,53,70]],[1,[32,52,53,73]],[1,[32,53,70,73]],[-1,[32,64,70,73]],[-1,[47,49,84,87]],[1,[48,49,84,88]],[-1,[49,52,53,94]],[-1,[49,52,94,140]],[-1,[49,53,70,94]],[1,[49,69,87,94]],[1,[49,69,94,140]],[-1,[49,70,88,94]],[-1,[49,84,87,88]],[1,[49,87,88,94]],[1,[53,70,73,94]],[1,[55,56,77,176]],[1,[55,56,85,88]],[-1,[55,56,85,176]],[1,[55,64,77,96]],[2,[55,77,88,96]],[1,[55,77,96,176]],[-1,[55,85,96,176]],[1,[56,59,85,97]],[-1,[56,59,85,143]],[1,[56,76,77,176]],[-1,[56,76,87,176]],[-1,[56,77,88,97]],[-1,[56,85,87,143]],[1,[56,85,87,176]],[1,[56,85,88,97]],[-1,[62,64,82,96]],[1,[62,64,82,149]],[-1,[64,70,73,82]],[1,[64,70,77,82]],[1,[64,73,82,149]],[-1,[64,77,82,96]],[-1,[69,70,83,94]],[1,[69,70,83,98]],[-1,[69,70,94,98]],[-1,[70,73,82,83]],[-1,[70,73,83,94]],[1,[70,77,82,83]],[1,[70,77,83,98]],[-1,[70,77,88,98]],[-1,[70,88,94,98]],[-1,[73,83,94,150]],[-1,[76,77,83,98]],[-1,[76,77,98,176]],[1,[76,87,98,176]],[1,[77,82,83,152]],[-1,[77,82,96,152]],[1,[77,88,96,97]],[1,[77,88,96,98]],[-1,[77,96,97,152]],[-1,[77,96,98,176]],[-1,[84,85,87,126]],[1,[84,85,88,126]],[-1,[84,87,88,126]],[-1,[85,87,126,176]],[-1,[85,88,96,97]],[-1,[85,88,96,126]],[1,[85,96,126,176]],[1,[87,88,94,98]],[1,[87,88,98,126]],[-1,[87,98,126,176]],[1,[88,96,98,126]],[1,[96,98,126,176]]]},
   {"label":"00001010","cell":[102,110,114,173],"cycle":[[1,[1,28,29,30]],[-1,[1,28,29,32]],[1,[1,28,30,32]],[-1,[1,29,30,32]],[-1,[7,29,30,44]],[1,[7,29,30,51]],[-1,[7,29,44,50]],[-1,[7,29,50,51]],[1,[7,30,44,51]],[1,[7,44,50,51]],[-1,[11,30,32,48]],[1,[11,30,32,51]],[-1,[11,30,48,51]],[1,[11,32,48,51]],[1,[28,29,30,44]],[-1,[28,29,32,102]],[1,[28,29,44,100]],[1,[28,29,100,102]],[1,[28,30,32,48]],[-1,[28,30,44,48]],[-1,[28,32,48,103]],[1,[28,32,102,103]],[1,[28,44,48,110]],[-1,[28,44,100,110]],[1,[28,48,103,110]],[-1,[28,100,102,110]],[-1,[28,102,103,110]],[-1,[29,30,32,51]],[1,[29,32,51,52]],[1,[29,32,52,102]],[-1,[29,44,50,111]],[1,[29,44,100,111]],[-1,[29,50,51,52]],[-1,[29,50,52,111]],[-1,[29,52,102,111]],[1,[29,100,102,111]],[-1,[30,44,48,51]],[1,[32,48,51,114]],[-1,[32,48,103,114]],[1,[32,51,52,114]],[1,[32,52,102,114]],[1,[32,102,103,114]],[-1,[44,48,51,84]],[-1,[44,48,84,110]],[1,[44,50,51,84]],[1,[44,50,84,111]],[1,[44,84,110,111]],[-1,[44,100,110,111]],[-1,[48,51,84,114]],[-1,[48,84,110,114]],[1,[48,103,110,114]],[-1,[50,51,52,84]],[1,[50,52,84,111]],[-1,[51,52,84,114]],[1,[52,84,111,173]],[-1,[52,84,114,173]],[-1,[52,102,111,173]],[1,[52,102,114,173]],[1,[84,110,111,173]],[-1,[84,110,114,173]],[-1,[100,102,110,111]],[-1,[102,103,110,114]],[-1,[102,110,111,173]],[1,[102,110,114,173]]]},
   {"label":"01001010","cell":[28,30,36,130],"cycle":[[1,[0,3,5,6]],[-1,[0,3,5,8]],[1,[0,3,6,14]],[1,[0,3,7,8]],[-1,[0,3,7,14]],[-1,[0,5,6,21]],[1,[0,5,8,10]],[1,[0,5,10,21]],[1,[0,6,11,14]],[-1,[0,6,11,21]],[-1,[0,7,8,10]],[-1,[0,7,10,11]],[-1,[0,7,11,14]],[1,[0,10,11,21]],[1,[3,5,6,28]],[-1,[3,5,8,127]],[1,[3,5,28,127]],[1,[3,6,14,128]],[-1,[3,6,28,128]],[1,[3,7,8,127]],[-1,[3,7,14,128]],[-1,[3,7,29,127]],[1,[3,7,29,128]],[1,[3,28,29,127]],[-1,[3,28,29,128]],[-1,[5,6,21,130]],[1,[5,6,28,130]],[1,[5,8,10,127]],[1,[5,10,21,130]],[1,[5,10,36,127]],[-1,[5,10,36,130]],[-1,[5,28,36,127]],[1,[5,28,36,130]],[1,[6,11,14,128]],[-1,[6,11,21,130]],[-1,[6,11,32,128]],[1,[6,11,32,130]],[1,[6,28,32,128]],[-1,[6,28,32,130]],[-1,[7,8,10,127]],[-1,[7,10,11,30]],[-1,[7,10,30,127]],[-1,[7,11,14,128]],[1,[7,11,30,128]],[1,[7,29,30,127]],[-1,[7,29,30,128]],[1,[10,11,21,130]],[-1,[10,11,30,130]],[1,[10,30,36,127]],[-1,[10,30,36,130]],[-1,[11,30,32,128]],[1,[11,30,32,130]],[-1,[28,29,30,127]],[1,[28,29,30,128]],[1,[28,30,32,128]],[-1,[28,30,32,130]],[-1,[28,30,36,127]],[1,[28,30,36,130]]]},
   {"label":"01001010","cell":[61,75,118,145],"cycle":[[1,[0,3,5,8]],[-1,[0,3,5,23]],[-1,[0,3,7,8]],[1,[0,3,7,14]],[1,[0,3,14,23]],[-1,[0,5,8,10]],[-1,[0,5,10,18]],[-1,[0,5,18,23]],[1,[0,7,8,10]],[1,[0,7,10,25]],[-1,[0,7,14,25]],[1,[0,10,18,25]],[-1,[0,14,23,25]],[1,[0,18,23,25]],[1,[3,5,8,127]],[-1,[3,5,23,54]],[1,[3,5,28,54]],[-1,[3,5,28,127]],[-1,[3,7,8,127]],[1,[3,7,14,33]],[-1,[3,7,29,33]],[1,[3,7,29,127]],[1,[3,14,23,74]],[-1,[3,14,33,74]],[1,[3,23,54,74]],[1,[3,28,29,33]],[-1,[3,28,29,127]],[1,[3,28,33,54]],[-1,[3,33,54,74]],[-1,[5,8,10,127]],[-1,[5,10,18,145]],[-1,[5,10,36,127]],[1,[5,10,36,145]],[-1,[5,18,23,145]],[-1,[5,23,54,145]],[-1,[5,28,36,54]],[1,[5,28,36,127]],[1,[5,36,54,145]],[1,[7,8,10,127]],[1,[7,10,25,61]],[-1,[7,10,30,61]],[1,[7,10,30,127]],[-1,[7,14,25,62]],[1,[7,14,33,62]],[-1,[7,25,61,62]],[1,[7,29,30,33]],[-1,[7,29,30,127]],[-1,[7,30,33,61]],[1,[7,33,61,62]],[1,[10,18,25,145]],[1,[10,25,61,145]],[1,[10,30,36,61]],[-1,[10,30,36,127]],[-1,[10,36,61,145]],[-1,[14,23,25,75]],[1,[14,23,74,75]],[-1,[14,25,62,75]],[1,[14,33,62,75]],[-1,[14,33,74,75]],[1,[18,23,25,145]],[-1,[23,25,75,145]],[1,[23,54,74,75]],[1,[23,54,75,145]],[-1,[25,61,62,75]],[-1,[25,61,75,145]],[-1,[28,29,30,33]],[1,[28,29,30,127]],[1,[28,30,33,36]],[1,[28,30,36,127]],[-1,[28,33,36,54]],[1,[30,33,36,61]],[-1,[33,36,54,75]],[1,[33,36,61,75]],[-1,[33,54,74,75]],[1,[33,61,62,75]],[-1,[36,54,75,145]],[1,[36,61,75,118]],[1,[36,61,118,145]],[-1,[36,75,118,145]],[1,[61,75,118,145]]]},
   {"label":"01001010","cell":[67,79,80,123],"cycle":[[-1,[0,3,7,8]],[1,[0,3,7,14]],[-1,[0,3,8,15]],[1,[0,3,14,15]],[1,[0,7,8,24]],[-1,[0,7,14,24]],[1,[0,8,15,24]],[-1,[0,14,15,24]],[-1,[3,7,8,29]],[1,[3,7,14,33]],[-1,[3,7,29,33]],[-1,[3,8,15,34]],[1,[3,8,29,34]],[1,[3,14,15,35]],[-1,[3,14,33,35]],[1,[3,15,34,35]],[1,[3,29,33,35]],[-1,[3,29,34,35]],[1,[7,8,24,67]],[-1,[7,8,29,67]],[-1,[7,14,24,149]],[1,[7,14,33,40]],[1,[7,14,40,149]],[-1,[7,24,67,149]],[-1,[7,29,33,40]],[-1,[7,29,40,67]],[1,[7,40,67,149]],[1,[8,15,24,79]],[-1,[8,15,34,41]],[-1,[8,15,41,79]],[1,[8,24,67,79]],[1,[8,29,34,41]],[1,[8,29,41,67]],[-1,[8,41,67,79]],[-1,[14,15,24,80]],[1,[14,15,35,80]],[1,[14,24,80,149]],[-1,[14,33,35,40]],[1,[14,35,40,80]],[-1,[14,40,80,149]],[1,[15,24,79,80]],[1,[15,34,35,41]],[-1,[15,35,41,80]],[-1,[15,41,79,80]],[1,[24,67,79,80]],[1,[24,67,80,149]],[1,[29,33,35,40]],[-1,[29,34,35,41]],[-1,[29,35,40,41]],[1,[29,40,41,67]],[-1,[35,40,41,80]],[1,[40,41,67,80]],[-1,[40,67,80,149]],[-1,[41,67,79,123]],[1,[41,67,80,123]],[-1,[41,79,80,123]],[1,[67,79,80,123]]]},
   {"label":"00011010","cell":[80,91,123,150],"cycle":[[1,[0,1,7,8]],[-1,[0,1,7,14]],[1,[0,1,8,15]],[-1,[0,1,14,15]],[-1,[0,7,8,22]],[1,[0,7,14,17]],[1,[0,7,17,22]],[1,[0,8,12,15]],[-1,[0,8,12,22]],[-1,[0,12,15,27]],[1,[0,12,22,27]],[1,[0,14,15,27]],[-1,[0,14,17,27]],[-1,[0,17,22,27]],[1,[1,7,8,29]],[-1,[1,7,14,33]],[1,[1,7,29,33]],[1,[1,8,15,34]],[-1,[1,8,29,34]],[-1,[1,14,15,35]],[1,[1,14,33,35]],[-1,[1,15,34,35]],[-1,[1,29,33,35]],[1,[1,29,34,35]],[-1,[7,8,22,67]],[1,[7,8,29,67]],[1,[7,14,17,149]],[-1,[7,14,33,58]],[-1,[7,14,58,149]],[1,[7,17,22,149]],[1,[7,22,67,149]],[1,[7,29,33,58]],[1,[7,29,58,67]],[-1,[7,58,67,149]],[1,[8,12,15,150]],[-1,[8,12,22,150]],[1,[8,15,34,59]],[1,[8,15,59,150]],[-1,[8,22,67,150]],[-1,[8,29,34,59]],[-1,[8,29,59,67]],[1,[8,59,67,150]],[-1,[12,15,27,150]],[1,[12,22,27,150]],[1,[14,15,27,80]],[-1,[14,15,35,80]],[-1,[14,17,27,149]],[-1,[14,27,80,149]],[1,[14,33,35,58]],[-1,[14,35,58,80]],[1,[14,58,80,149]],[1,[15,27,80,150]],[-1,[15,34,35,59]],[1,[15,35,59,80]],[-1,[15,59,80,150]],[-1,[17,22,27,149]],[1,[22,27,91,149]],[-1,[22,27,91,150]],[-1,[22,67,91,149]],[1,[22,67,91,150]],[1,[27,80,91,149]],[-1,[27,80,91,150]],[-1,[29,33,35,58]],[1,[29,34,35,59]],[1,[29,35,58,59]],[-1,[29,58,59,67]],[1,[35,58,59,80]],[-1,[58,59,67,91]],[1,[58,59,80,91]],[1,[58,67,91,149]],[-1,[58,80,91,149]],[-1,[59,67,91,150]],[1,[59,80,91,123]],[1,[59,80,123,150]],[-1,[59,91,123,150]],[1,[80,91,123,150]]]},
   {"label":"00011010","cell":[85,97,116,176],"cycle":[[1,[0,1,14,15]],[-1,[0,1,14,16]],[1,[0,1,15,16]],[-1,[0,6,14,15]],[1,[0,6,14,16]],[-1,[0,6,15,16]],[1,[1,14,15,35]],[-1,[1,14,16,43]],[-1,[1,14,33,35]],[1,[1,14,33,43]],[1,[1,15,16,43]],[1,[1,15,34,35]],[-1,[1,15,34,43]],[-1,[1,29,33,34]],[1,[1,29,33,35]],[-1,[1,29,34,35]],[1,[1,33,34,43]],[-1,[6,14,15,77]],[1,[6,14,16,77]],[-1,[6,14,35,55]],[1,[6,14,35,77]],[-1,[6,14,55,77]],[-1,[6,15,16,77]],[1,[6,35,55,77]],[1,[7,29,33,57]],[-1,[7,29,33,58]],[1,[7,29,57,58]],[-1,[7,33,44,58]],[1,[7,33,44,62]],[-1,[7,33,57,61]],[-1,[7,33,61,62]],[-1,[7,44,57,58]],[1,[7,44,57,89]],[1,[7,44,61,62]],[-1,[7,44,61,89]],[1,[7,57,61,89]],[-1,[8,15,34,59]],[1,[8,15,34,79]],[-1,[8,15,59,79]],[-1,[8,29,34,57]],[1,[8,29,34,59]],[-1,[8,29,57,59]],[1,[8,34,57,59]],[1,[8,34,59,79]],[1,[14,15,35,80]],[-1,[14,15,77,80]],[-1,[14,16,43,75]],[-1,[14,16,75,77]],[-1,[14,33,35,58]],[1,[14,33,43,75]],[1,[14,33,55,58]],[-1,[14,33,55,62]],[-1,[14,33,62,75]],[-1,[14,35,55,58]],[1,[14,35,77,80]],[1,[14,55,62,75]],[1,[14,55,75,77]],[1,[15,16,43,76]],[1,[15,16,76,77]],[1,[15,34,35,59]],[-1,[15,34,43,76]],[-1,[15,34,76,79]],[-1,[15,35,59,80]],[-1,[15,59,79,97]],[1,[15,59,80,97]],[-1,[15,76,77,97]],[1,[15,76,79,97]],[-1,[15,77,80,97]],[-1,[16,43,75,81]],[1,[16,43,76,81]],[1,[16,75,76,77]],[-1,[16,75,76,81]],[1,[25,61,62,75]],[-1,[25,61,62,86]],[1,[25,61,75,81]],[1,[25,61,81,95]],[-1,[25,61,86,89]],[-1,[25,61,89,95]],[-1,[25,62,75,86]],[-1,[25,75,81,95]],[1,[25,75,86,95]],[1,[25,86,89,95]],[-1,[29,33,34,57]],[1,[29,33,35,58]],[-1,[29,34,35,59]],[-1,[29,35,58,59]],[1,[29,57,58,59]],[1,[33,34,43,166]],[-1,[33,34,57,166]],[1,[33,43,75,166]],[1,[33,44,55,58]],[-1,[33,44,55,62]],[-1,[33,57,61,166]],[-1,[33,61,62,75]],[-1,[33,61,75,166]],[-1,[34,43,76,166]],[1,[34,57,59,116]],[-1,[34,57,63,116]],[1,[34,57,63,166]],[1,[34,59,79,116]],[-1,[34,63,76,116]],[1,[34,63,76,166]],[-1,[34,76,79,116]],[-1,[35,55,58,117]],[1,[35,55,77,117]],[-1,[35,58,59,117]],[-1,[35,59,80,117]],[1,[35,77,80,117]],[-1,[43,75,81,166]],[1,[43,76,81,166]],[1,[44,55,58,85]],[-1,[44,55,62,86]],[1,[44,55,85,86]],[-1,[44,57,58,85]],[-1,[44,57,85,89]],[1,[44,61,62,86]],[1,[44,61,86,89]],[-1,[44,85,86,89]],[1,[55,58,85,117]],[1,[55,62,75,86]],[1,[55,75,77,176]],[-1,[55,75,86,176]],[-1,[55,77,88,117]],[1,[55,77,88,176]],[1,[55,85,86,176]],[1,[55,85,88,117]],[-1,[55,85,88,176]],[1,[57,58,59,85]],[-1,[57,59,85,116]],[-1,[57,61,63,95]],[1,[57,61,63,166]],[1,[57,61,89,95]],[1,[57,63,95,116]],[-1,[57,85,89,95]],[-1,[57,85,95,116]],[1,[58,59,85,117]],[-1,[59,79,97,116]],[1,[59,80,97,117]],[1,[59,85,97,116]],[-1,[59,85,97,117]],[1,[61,63,81,95]],[-1,[61,63,81,166]],[1,[61,75,81,166]],[1,[63,76,81,95]],[-1,[63,76,81,166]],[1,[63,76,95,116]],[1,[75,76,77,176]],[-1,[75,76,81,95]],[-1,[75,76,95,176]],[1,[75,86,95,176]],[-1,[76,77,97,176]],[1,[76,79,97,116]],[1,[76,95,116,176]],[-1,[76,97,116,176]],[-1,[77,80,97,117]],[1,[77,88,97,117]],[-1,[77,88,97,176]],[-1,[85,86,89,95]],[-1,[85,86,95,176]],[-1,[85,88,97,117]],[1,[85,88,97,176]],[-1,[85,95,116,176]],[1,[85,97,116,176]]]},
   {"label":"00011010","cell":[104,108,124,170],"cycle":[[1,[0,1,7,8]],[-1,[0,1,7,14]],[1,[0,1,8,15]],[-1,[0,1,14,16]],[1,[0,1,15,17]],[-1,[0,1,16,17]],[-1,[0,7,8,17]],[1,[0,7,14,25]],[-1,[0,7,17,25]],[-1,[0,8,15,17]],[1,[0,14,16,25]],[1,[0,16,17,25]],[1,[1,7,8,29]],[-1,[1,7,14,33]],[1,[1,7,29,33]],[1,[1,8,15,34]],[-1,[1,8,29,31]],[-1,[1,8,31,34]],[-1,[1,14,16,43]],[1,[1,14,33,43]],[1,[1,15,17,43]],[-1,[1,15,34,43]],[-1,[1,16,17,43]],[-1,[1,28,29,33]],[1,[1,28,29,154]],[-1,[1,28,33,37]],[-1,[1,28,37,154]],[1,[1,29,31,154]],[1,[1,31,34,154]],[1,[1,33,37,154]],[-1,[1,33,43,154]],[1,[1,34,43,154]],[-1,[7,8,17,67]],[1,[7,8,29,67]],[1,[7,14,25,62]],[-1,[7,14,33,62]],[-1,[7,17,25,71]],[1,[7,17,67,71]],[1,[7,25,61,62]],[-1,[7,25,61,71]],[1,[7,29,33,160]],[-1,[7,29,67,160]],[-1,[7,33,61,62]],[1,[7,33,61,160]],[1,[7,61,71,160]],[-1,[7,67,71,160]],[-1,[8,15,17,79]],[1,[8,15,34,79]],[-1,[8,17,67,79]],[-1,[8,29,31,161]],[1,[8,29,67,161]],[-1,[8,31,34,161]],[-1,[8,34,79,161]],[1,[8,59,67,79]],[-1,[8,59,67,161]],[1,[8,59,79,161]],[1,[14,16,25,75]],[-1,[14,16,43,75]],[1,[14,25,62,75]],[1,[14,33,43,75]],[-1,[14,33,62,75]],[1,[15,17,43,79]],[-1,[15,34,43,79]],[1,[16,17,25,81]],[-1,[16,17,43,81]],[1,[16,25,75,81]],[-1,[16,43,75,81]],[-1,[17,25,71,81]],[1,[17,43,79,170]],[-1,[17,43,81,170]],[1,[17,67,71,170]],[-1,[17,67,79,170]],[1,[17,71,81,170]],[1,[25,61,62,75]],[-1,[25,61,71,81]],[1,[25,61,75,81]],[-1,[28,29,33,101]],[-1,[28,29,101,154]],[-1,[28,33,37,101]],[1,[28,37,101,103]],[1,[28,37,103,154]],[-1,[28,101,103,154]],[-1,[29,31,104,154]],[1,[29,31,104,161]],[-1,[29,33,101,160]],[1,[29,67,104,160]],[-1,[29,67,104,161]],[1,[29,101,104,154]],[-1,[29,101,104,160]],[-1,[31,34,108,154]],[1,[31,34,108,161]],[1,[31,103,104,108]],[-1,[31,103,104,154]],[1,[31,103,108,154]],[-1,[31,104,108,161]],[-1,[33,37,101,107]],[-1,[33,37,107,154]],[1,[33,43,75,107]],[1,[33,43,107,154]],[-1,[33,61,62,75]],[-1,[33,61,75,107]],[-1,[33,61,107,160]],[1,[33,101,107,160]],[-1,[34,43,79,108]],[-1,[34,43,108,154]],[1,[34,79,108,161]],[1,[37,101,103,107]],[-1,[37,103,107,154]],[-1,[43,75,81,107]],[-1,[43,79,108,170]],[1,[43,81,107,108]],[1,[43,81,108,170]],[-1,[43,107,108,154]],[1,[59,67,79,123]],[1,[59,67,123,161]],[-1,[59,79,123,161]],[-1,[61,71,81,107]],[-1,[61,71,107,160]],[1,[61,75,81,107]],[1,[67,71,104,160]],[-1,[67,71,104,170]],[1,[67,79,123,170]],[1,[67,104,123,161]],[-1,[67,104,123,170]],[-1,[71,81,107,124]],[-1,[71,81,124,170]],[1,[71,104,107,124]],[-1,[71,104,107,160]],[1,[71,104,124,170]],[-1,[79,108,123,161]],[1,[79,108,123,170]],[1,[81,107,108,124]],[-1,[81,108,124,170]],[-1,[101,103,104,107]],[1,[101,103,104,154]],[1,[101,104,107,160]],[-1,[103,104,107,124]],[1,[103,104,108,124]],[-1,[103,107,108,124]],[1,[103,107,108,154]],[1,[104,108,123,161]],[-1,[104,108,123,170]],[1,[104,108,124,170]]]},
   {"label":"01011010","cell":[105,118,125,169],"cycle":[[-1,[0,5,6,15]],[1,[0,5,6,23]],[-1,[0,5,15,23]],[1,[0,6,12,15]],[-1,[0,6,12,16]],[-1,[0,6,14,15]],[1,[0,6,14,16]],[1,[0,6,15,20]],[-1,[0,6,19,20]],[1,[0,6,19,23]],[-1,[0,12,15,16]],[1,[0,14,15,16]],[-1,[0,15,20,23]],[1,[0,18,19,20]],[-1,[0,18,19,23]],[1,[0,18,20,23]],[-1,[5,6,15,56]],[1,[5,6,23,60]],[1,[5,6,28,56]],[-1,[5,6,28,60]],[-1,[5,15,23,56]],[-1,[5,23,54,56]],[1,[5,23,54,60]],[-1,[5,28,34,54]],[1,[5,28,34,56]],[-1,[5,28,54,60]],[1,[5,34,54,56]],[1,[6,12,15,66]],[-1,[6,12,16,70]],[1,[6,12,66,70]],[-1,[6,14,15,35]],[1,[6,14,16,37]],[-1,[6,14,35,37]],[1,[6,15,20,66]],[1,[6,15,35,56]],[-1,[6,16,37,70]],[-1,[6,19,20,46]],[1,[6,19,23,88]],[-1,[6,19,46,88]],[1,[6,20,46,66]],[1,[6,23,60,88]],[1,[6,28,35,37]],[-1,[6,28,35,56]],[1,[6,28,37,60]],[1,[6,37,48,60]],[-1,[6,37,48,70]],[1,[6,46,48,64]],[-1,[6,46,48,88]],[1,[6,46,64,66]],[-1,[6,48,60,88]],[-1,[6,48,64,70]],[-1,[6,64,66,70]],[1,[8,12,52,65]],[-1,[8,12,52,72]],[1,[8,12,65,72]],[-1,[8,52,65,72]],[-1,[12,15,16,83]],[-1,[12,15,65,66]],[1,[12,15,65,83]],[1,[12,16,69,70]],[-1,[12,16,69,83]],[1,[12,52,65,66]],[1,[12,52,66,165]],[-1,[12,52,72,165]],[1,[12,65,72,83]],[1,[12,66,70,165]],[-1,[12,69,70,165]],[-1,[12,69,72,83]],[1,[12,69,72,165]],[1,[14,15,16,43]],[-1,[14,15,35,74]],[1,[14,15,43,152]],[-1,[14,15,74,152]],[1,[14,16,37,43]],[-1,[14,33,35,37]],[1,[14,33,35,74]],[-1,[14,33,37,43]],[-1,[14,33,43,74]],[1,[14,43,74,152]],[1,[15,16,43,83]],[-1,[15,20,23,97]],[1,[15,20,66,97]],[-1,[15,23,56,74]],[-1,[15,23,74,97]],[1,[15,34,35,56]],[-1,[15,34,35,74]],[1,[15,34,56,74]],[-1,[15,43,83,152]],[-1,[15,65,66,97]],[1,[15,65,83,97]],[1,[15,74,97,152]],[-1,[15,83,97,152]],[1,[16,37,43,169]],[1,[16,37,60,68]],[-1,[16,37,60,169]],[1,[16,37,68,70]],[1,[16,43,83,169]],[-1,[16,60,68,169]],[1,[16,68,69,70]],[-1,[16,68,69,169]],[-1,[16,69,83,169]],[1,[18,19,20,85]],[-1,[18,19,23,86]],[1,[18,19,85,86]],[1,[18,20,23,85]],[-1,[18,23,54,86]],[1,[18,23,54,95]],[-1,[18,23,85,95]],[1,[18,54,86,95]],[-1,[18,85,86,95]],[-1,[19,20,46,91]],[1,[19,20,85,91]],[-1,[19,23,86,88]],[-1,[19,46,88,91]],[1,[19,85,86,88]],[1,[19,85,88,91]],[1,[20,23,85,97]],[-1,[20,46,52,66]],[1,[20,46,52,91]],[1,[20,52,66,91]],[-1,[20,66,91,97]],[1,[20,85,91,97]],[-1,[23,54,56,74]],[1,[23,54,60,86]],[-1,[23,54,74,95]],[-1,[23,60,86,88]],[1,[23,74,95,97]],[-1,[23,85,95,97]],[1,[28,33,34,35]],[-1,[28,33,34,105]],[1,[28,33,35,37]],[1,[28,33,37,105]],[-1,[28,34,35,56]],[-1,[28,34,54,105]],[1,[28,37,60,105]],[-1,[28,54,60,105]],[1,[33,34,35,74]],[1,[33,34,74,105]],[-1,[33,37,43,105]],[-1,[33,43,74,105]],[1,[34,54,56,74]],[1,[34,54,74,116]],[-1,[34,54,105,116]],[1,[34,74,105,116]],[-1,[37,43,105,169]],[1,[37,48,60,68]],[1,[37,48,68,70]],[1,[37,60,105,169]],[-1,[43,74,105,125]],[-1,[43,74,125,152]],[1,[43,83,125,152]],[-1,[43,83,125,169]],[1,[43,105,125,169]],[1,[46,48,64,114]],[-1,[46,48,88,114]],[-1,[46,52,66,114]],[1,[46,52,91,114]],[1,[46,64,66,114]],[-1,[46,88,91,114]],[-1,[47,48,60,68]],[1,[47,48,60,86]],[-1,[47,48,68,174]],[1,[47,48,86,174]],[-1,[47,54,60,86]],[1,[47,54,60,118]],[-1,[47,54,86,118]],[1,[47,60,68,118]],[-1,[47,68,118,174]],[1,[47,86,118,174]],[1,[48,60,86,88]],[-1,[48,64,70,114]],[1,[48,68,70,174]],[1,[48,70,114,174]],[-1,[48,86,88,174]],[-1,[48,88,114,174]],[1,[52,65,66,123]],[-1,[52,65,72,123]],[1,[52,66,91,123]],[-1,[52,66,114,165]],[1,[52,72,123,165]],[1,[52,91,114,123]],[-1,[52,114,123,165]],[-1,[54,60,105,118]],[-1,[54,74,95,116]],[1,[54,86,95,118]],[1,[54,95,116,118]],[-1,[54,105,116,118]],[1,[60,68,118,169]],[-1,[60,105,118,169]],[-1,[64,66,70,114]],[-1,[65,66,97,123]],[1,[65,72,83,123]],[1,[65,83,97,123]],[-1,[66,70,114,165]],[-1,[66,91,97,123]],[1,[68,69,70,124]],[1,[68,69,124,169]],[-1,[68,70,124,174]],[-1,[68,118,124,169]],[1,[68,118,124,174]],[1,[69,70,124,165]],[-1,[69,72,83,124]],[-1,[69,72,124,165]],[1,[69,83,124,169]],[1,[70,114,124,165]],[-1,[70,114,124,174]],[1,[72,83,123,124]],[-1,[72,123,124,165]],[1,[74,95,97,125]],[-1,[74,95,116,125]],[-1,[74,97,125,152]],[1,[74,105,116,125]],[1,[83,97,123,125]],[1,[83,97,125,152]],[1,[83,123,124,125]],[-1,[83,124,125,169]],[1,[85,86,88,126]],[-1,[85,86,95,126]],[1,[85,88,91,126]],[1,[85,91,97,126]],[-1,[85,95,97,126]],[1,[86,88,126,174]],[1,[86,95,118,126]],[-1,[86,118,126,174]],[-1,[88,91,114,126]],[1,[88,114,126,174]],[-1,[91,97,123,126]],[1,[91,114,123,126]],[1,[95,97,125,126]],[1,[95,116,118,125]],[-1,[95,118,125,126]],[1,[97,123,125,126]],[-1,[105,116,118,125]],[1,[105,118,125,169]],[-1,[114,123,124,126]],[1,[114,123,124,165]],[1,[114,124,126,174]],[-1,[118,124,125,126]],[1,[118,124,125,169]],[-1,[118,124,126,174]],[1,[123,124,125,126]]]},
   {"label":"00111010","cell":[77,80,97,152],"cycle":[[-1,[0,1,5,12]],[1,[0,1,5,13]],[1,[0,1,8,12]],[-1,[0,1,8,13]],[-1,[0,5,8,12]],[1,[0,5,8,26]],[-1,[0,5,13,23]],[-1,[0,5,23,26]],[1,[0,8,13,24]],[1,[0,8,24,26]],[1,[0,13,23,24]],[-1,[0,23,24,26]],[-1,[1,5,12,38]],[1,[1,5,13,36]],[1,[1,5,36,38]],[1,[1,8,12,41]],[-1,[1,8,13,39]],[-1,[1,8,39,41]],[1,[1,12,38,41]],[-1,[1,13,36,43]],[1,[1,13,39,43]],[-1,[1,36,38,43]],[-1,[1,38,41,43]],[1,[1,39,41,43]],[-1,[5,8,12,65]],[1,[5,8,26,65]],[-1,[5,12,38,65]],[-1,[5,13,23,76]],[1,[5,13,36,76]],[-1,[5,23,26,76]],[-1,[5,26,65,76]],[1,[5,36,38,76]],[-1,[5,38,56,65]],[1,[5,38,56,76]],[1,[5,56,65,76]],[1,[6,38,56,66]],[-1,[6,38,56,77]],[1,[6,38,66,77]],[-1,[6,56,66,77]],[1,[8,12,41,150]],[-1,[8,12,65,150]],[1,[8,13,24,79]],[-1,[8,13,39,79]],[1,[8,24,26,150]],[-1,[8,24,79,150]],[1,[8,26,65,150]],[-1,[8,39,41,79]],[1,[8,41,79,150]],[1,[12,38,41,66]],[-1,[12,38,65,66]],[-1,[12,41,66,150]],[1,[12,65,66,150]],[1,[13,23,24,152]],[1,[13,23,75,76]],[-1,[13,23,75,152]],[1,[13,24,79,152]],[-1,[13,36,43,76]],[1,[13,39,43,79]],[-1,[13,43,75,76]],[1,[13,43,75,152]],[-1,[13,43,79,152]],[-1,[23,24,26,97]],[-1,[23,24,97,152]],[-1,[23,26,76,97]],[-1,[23,56,76,77]],[1,[23,56,76,97]],[-1,[23,56,77,97]],[1,[23,75,76,77]],[1,[23,75,77,152]],[1,[23,77,97,152]],[-1,[24,26,97,150]],[1,[24,79,80,150]],[-1,[24,79,80,152]],[1,[24,80,97,150]],[-1,[24,80,97,152]],[-1,[26,65,76,97]],[-1,[26,65,97,150]],[-1,[36,38,43,76]],[-1,[38,41,43,109]],[1,[38,41,66,109]],[-1,[38,43,76,77]],[-1,[38,43,77,109]],[-1,[38,56,65,66]],[1,[38,56,76,77]],[1,[38,66,77,109]],[1,[39,41,43,79]],[-1,[40,41,43,80]],[1,[40,41,43,109]],[-1,[40,41,80,109]],[1,[40,43,80,109]],[1,[41,43,79,80]],[-1,[41,66,80,109]],[1,[41,66,80,150]],[-1,[41,79,80,150]],[-1,[43,75,76,77]],[-1,[43,75,77,152]],[1,[43,77,80,109]],[-1,[43,77,80,152]],[1,[43,79,80,152]],[-1,[56,65,66,97]],[1,[56,65,76,97]],[-1,[56,66,77,97]],[-1,[65,66,97,150]],[1,[66,77,80,97]],[-1,[66,77,80,109]],[-1,[66,80,97,150]],[1,[77,80,97,152]]]},
   {"label":"00111010","cell":[100,108,116,166],"cycle":[[-1,[1,5,28,36]],[1,[1,5,28,38]],[-1,[1,5,36,38]],[-1,[1,28,31,36]],[1,[1,28,31,38]],[1,[1,31,36,38]],[1,[5,13,36,54]],[-1,[5,13,36,76]],[1,[5,13,54,76]],[-1,[5,28,36,54]],[1,[5,28,38,56]],[-1,[5,28,54,56]],[-1,[5,36,38,76]],[-1,[5,38,56,65]],[-1,[5,38,65,76]],[1,[5,54,56,76]],[1,[5,56,65,76]],[1,[13,36,54,166]],[-1,[13,36,76,166]],[1,[13,54,76,166]],[-1,[28,31,36,100]],[1,[28,31,38,102]],[-1,[28,31,100,102]],[-1,[28,36,54,100]],[1,[28,38,56,102]],[-1,[28,54,56,110]],[1,[28,54,100,110]],[-1,[28,56,102,110]],[1,[28,100,102,110]],[1,[31,36,38,108]],[-1,[31,36,100,108]],[-1,[31,38,65,102]],[1,[31,38,65,108]],[1,[31,65,102,108]],[-1,[31,100,102,108]],[-1,[36,38,76,108]],[-1,[36,54,100,166]],[1,[36,76,108,166]],[-1,[36,100,108,166]],[-1,[38,56,65,102]],[-1,[38,65,76,108]],[1,[54,56,76,116]],[-1,[54,56,110,116]],[-1,[54,76,116,166]],[1,[54,100,110,116]],[1,[54,100,116,166]],[1,[56,65,76,116]],[-1,[56,65,102,116]],[-1,[56,102,110,116]],[-1,[65,76,108,116]],[1,[65,102,108,116]],[-1,[76,108,116,166]],[-1,[100,102,108,116]],[1,[100,102,110,116]],[1,[100,108,116,166]]]},
   {"label":"00111010","cell":[110,113,118,171],"cycle":[[1,[0,1,5,8]],[-1,[0,1,5,12]],[1,[0,1,8,12]],[-1,[0,2,12,21]],[1,[0,2,12,22]],[-1,[0,2,21,22]],[-1,[0,5,8,26]],[1,[0,5,12,21]],[1,[0,5,21,26]],[-1,[0,8,12,22]],[1,[0,8,13,24]],[-1,[0,8,13,26]],[-1,[0,8,22,26]],[1,[0,8,24,26]],[-1,[0,13,24,26]],[1,[0,21,22,26]],[1,[1,5,8,31]],[-1,[1,5,12,31]],[1,[1,5,28,36]],[-1,[1,5,28,38]],[-1,[1,5,31,36]],[1,[1,5,31,38]],[1,[1,8,12,31]],[1,[1,28,31,36]],[-1,[1,28,31,38]],[-1,[2,12,21,53]],[1,[2,12,22,53]],[-1,[2,21,22,53]],[-1,[5,8,26,65]],[1,[5,8,31,65]],[1,[5,12,21,69]],[-1,[5,12,31,69]],[-1,[5,13,36,54]],[1,[5,13,36,76]],[-1,[5,13,54,76]],[1,[5,21,26,69]],[1,[5,26,65,76]],[-1,[5,26,69,76]],[1,[5,28,36,54]],[-1,[5,28,38,56]],[1,[5,28,54,56]],[-1,[5,31,36,69]],[1,[5,31,38,65]],[1,[5,36,69,76]],[1,[5,38,56,65]],[-1,[5,54,56,76]],[-1,[5,56,65,76]],[-1,[8,12,22,72]],[1,[8,12,31,72]],[1,[8,13,24,79]],[-1,[8,13,26,79]],[-1,[8,22,26,90]],[1,[8,22,72,90]],[1,[8,24,26,90]],[-1,[8,24,79,90]],[-1,[8,26,65,79]],[1,[8,31,65,72]],[-1,[8,65,72,90]],[1,[8,65,79,90]],[-1,[12,21,53,69]],[1,[12,22,53,72]],[1,[12,31,53,69]],[-1,[12,31,53,72]],[-1,[13,24,26,95]],[1,[13,24,79,95]],[1,[13,26,76,79]],[-1,[13,26,76,81]],[-1,[13,26,81,95]],[-1,[13,36,54,75]],[-1,[13,36,75,81]],[1,[13,36,76,81]],[1,[13,54,75,95]],[-1,[13,54,76,95]],[1,[13,75,81,95]],[-1,[13,76,79,95]],[1,[21,22,26,92]],[-1,[21,22,53,92]],[1,[21,26,69,92]],[-1,[21,53,69,92]],[-1,[22,26,90,92]],[1,[22,53,72,92]],[1,[22,72,90,92]],[1,[24,26,90,95]],[-1,[24,79,90,95]],[1,[26,65,76,79]],[-1,[26,69,76,81]],[-1,[26,69,81,92]],[1,[26,81,92,95]],[-1,[26,90,92,95]],[1,[28,31,36,100]],[-1,[28,31,38,102]],[1,[28,31,100,102]],[1,[28,36,54,100]],[-1,[28,38,56,102]],[1,[28,44,54,100]],[-1,[28,44,54,110]],[1,[28,44,100,110]],[1,[28,54,56,110]],[-2,[28,54,100,110]],[1,[28,56,102,110]],[-1,[28,100,102,110]],[-1,[31,36,69,108]],[1,[31,36,100,108]],[1,[31,38,65,102]],[1,[31,53,69,113]],[-1,[31,53,72,113]],[1,[31,65,72,113]],[-1,[31,65,102,113]],[1,[31,69,108,113]],[1,[31,100,102,113]],[-1,[31,100,108,113]],[-1,[36,54,75,118]],[1,[36,54,100,118]],[1,[36,68,69,81]],[-1,[36,68,69,118]],[1,[36,68,81,118]],[1,[36,69,76,81]],[-1,[36,69,108,118]],[-1,[36,75,81,118]],[1,[36,100,108,118]],[1,[38,56,65,102]],[1,[44,54,100,171]],[-1,[44,54,110,171]],[1,[44,100,110,171]],[-1,[53,69,92,113]],[1,[53,72,92,113]],[-1,[54,56,76,116]],[1,[54,56,110,116]],[1,[54,75,95,118]],[-1,[54,76,95,116]],[1,[54,95,116,171]],[-1,[54,95,118,171]],[-1,[54,100,110,116]],[-1,[54,100,110,118]],[-1,[54,100,116,171]],[1,[54,110,118,171]],[-1,[56,65,76,116]],[1,[56,65,102,116]],[1,[56,102,110,116]],[-1,[65,72,90,113]],[1,[65,76,79,116]],[1,[65,79,90,116]],[1,[65,90,113,116]],[-1,[65,102,113,116]],[1,[68,69,81,92]],[1,[68,69,92,118]],[-1,[68,81,92,118]],[-1,[69,92,113,118]],[1,[69,108,113,118]],[1,[72,90,92,113]],[1,[75,81,95,118]],[-1,[76,79,95,116]],[-1,[79,90,95,116]],[1,[81,92,95,118]],[-1,[90,92,95,171]],[1,[90,92,113,171]],[-1,[90,95,116,171]],[1,[90,111,113,116]],[-1,[90,111,113,171]],[1,[90,111,116,171]],[1,[92,95,118,171]],[-1,[92,113,118,171]],[-1,[100,102,110,116]],[1,[100,102,113,116]],[-1,[100,108,113,118]],[1,[100,110,113,118]],[-1,[100,110,113,171]],[-1,[100,111,113,116]],[1,[100,111,113,171]],[-1,[100,111,116,171]],[1,[110,113,118,171]]]},
   {"label":"00111010","cell":[110,113,118,174],"cycle":[[-1,[1,2,5,28]],[1,[1,2,5,31]],[-1,[1,2,28,31]],[1,[1,5,28,36]],[-1,[1,5,31,36]],[1,[1,28,31,36]],[-1,[2,5,28,49]],[1,[2,5,31,49]],[-1,[2,28,31,49]],[1,[5,21,49,60]],[-1,[5,21,49,69]],[1,[5,21,60,69]],[1,[5,28,36,54]],[-1,[5,28,49,60]],[1,[5,28,54,60]],[-1,[5,31,36,69]],[1,[5,31,49,69]],[-1,[5,36,54,60]],[-1,[5,36,60,69]],[1,[21,49,60,174]],[-1,[21,49,69,174]],[1,[21,60,69,174]],[1,[28,31,36,100]],[-1,[28,31,49,102]],[1,[28,31,100,102]],[1,[28,36,54,100]],[-1,[28,49,60,110]],[1,[28,49,102,110]],[1,[28,54,60,110]],[-1,[28,54,100,110]],[-1,[28,100,102,110]],[-1,[31,36,69,108]],[1,[31,36,100,108]],[1,[31,49,69,113]],[-1,[31,49,102,113]],[1,[31,69,108,113]],[1,[31,100,102,113]],[-1,[31,100,108,113]],[-1,[36,54,60,118]],[1,[36,54,100,118]],[-1,[36,60,69,118]],[-1,[36,69,108,118]],[1,[36,100,108,118]],[-1,[49,60,110,174]],[1,[49,69,113,174]],[1,[49,102,110,113]],[-1,[49,110,113,174]],[1,[54,60,110,118]],[-1,[54,100,110,118]],[-1,[60,69,118,174]],[1,[60,110,118,174]],[1,[69,108,113,118]],[-1,[69,113,118,174]],[-1,[100,102,110,113]],[-1,[100,108,113,118]],[1,[100,110,113,118]],[1,[110,113,118,174]]]},
   {"label":"01111010","cell":[103,113,124,163],"cycle":[[1,[2,7,8,29]],[-1,[2,7,8,50]],[1,[2,7,29,50]],[-1,[2,8,29,31]],[-1,[2,8,31,50]],[1,[2,28,29,31]],[-1,[2,28,29,46]],[1,[2,28,31,47]],[-1,[2,28,46,48]],[1,[2,28,47,48]],[1,[2,29,46,51]],[-1,[2,29,50,51]],[-1,[2,31,47,50]],[1,[2,46,48,51]],[-1,[2,47,48,139]],[1,[2,47,50,139]],[-1,[2,48,51,139]],[1,[2,50,51,139]],[1,[7,8,29,39]],[1,[7,8,39,50]],[-1,[7,29,39,50]],[-1,[8,29,31,39]],[1,[8,31,39,50]],[1,[28,29,31,154]],[-1,[28,29,46,101]],[-1,[28,29,101,154]],[1,[28,31,47,103]],[1,[28,31,103,154]],[-1,[28,46,48,101]],[1,[28,47,48,103]],[1,[28,48,101,103]],[-1,[28,101,103,154]],[-1,[29,31,39,104]],[-1,[29,31,104,154]],[-1,[29,39,50,104]],[1,[29,46,51,101]],[-1,[29,50,51,104]],[-1,[29,51,101,104]],[1,[29,101,104,154]],[1,[31,39,42,104]],[-1,[31,39,42,163]],[1,[31,39,50,163]],[1,[31,42,103,104]],[-1,[31,42,103,163]],[-1,[31,47,50,163]],[1,[31,47,103,113]],[1,[31,47,113,163]],[-1,[31,103,104,154]],[-1,[31,103,113,163]],[-1,[39,42,71,104]],[1,[39,42,71,163]],[1,[39,50,71,104]],[-1,[39,50,71,163]],[-1,[42,71,104,124]],[-1,[42,71,124,163]],[1,[42,103,104,124]],[1,[42,103,124,163]],[1,[46,48,51,101]],[1,[47,48,103,112]],[1,[47,48,112,139]],[-1,[47,50,92,112]],[1,[47,50,92,163]],[-1,[47,50,112,139]],[1,[47,92,112,113]],[1,[47,92,113,163]],[-1,[47,103,112,113]],[1,[48,51,101,112]],[1,[48,51,112,139]],[1,[48,101,103,112]],[-1,[50,51,104,112]],[-1,[50,51,112,139]],[-1,[50,71,92,112]],[1,[50,71,92,163]],[1,[50,71,104,112]],[-1,[51,101,104,112]],[-1,[71,92,112,124]],[-1,[71,92,124,163]],[1,[71,104,112,124]],[1,[92,112,113,124]],[-1,[92,113,124,163]],[-1,[101,103,104,112]],[1,[101,103,104,154]],[-1,[103,104,112,124]],[-1,[103,112,113,124]],[1,[103,113,124,163]]]},
   {"label":"01111010","cell":[110,116,118,171],"cycle":[[-1,[2,5,8,31]],[1,[2,5,8,45]],[-1,[2,5,18,45]],[1,[2,5,18,47]],[1,[2,5,28,31]],[-1,[2,5,28,47]],[-1,[2,8,29,31]],[1,[2,8,29,45]],[1,[2,18,45,47]],[1,[2,28,29,31]],[-1,[2,28,29,45]],[-1,[2,28,45,47]],[-1,[5,8,31,63]],[1,[5,8,45,63]],[-1,[5,18,45,63]],[1,[5,18,47,63]],[1,[5,28,31,36]],[1,[5,28,36,47]],[-1,[5,31,36,63]],[-1,[5,36,47,63]],[-1,[7,8,13,39]],[1,[7,8,13,57]],[1,[7,8,29,39]],[-1,[7,8,29,57]],[1,[7,13,39,78]],[-1,[7,13,57,78]],[-1,[7,29,39,57]],[1,[7,39,57,78]],[-1,[8,13,39,63]],[1,[8,13,57,63]],[-1,[8,29,31,39]],[1,[8,29,45,57]],[1,[8,31,39,63]],[-1,[8,45,57,63]],[1,[13,36,39,43]],[-1,[13,36,39,63]],[1,[13,36,43,166]],[-1,[13,36,63,166]],[-1,[13,39,43,78]],[-1,[13,43,74,78]],[1,[13,43,74,166]],[1,[13,57,63,166]],[1,[13,57,74,78]],[-1,[13,57,74,166]],[1,[18,45,47,171]],[-1,[18,45,63,171]],[1,[18,47,63,171]],[1,[28,29,31,154]],[-1,[28,29,45,156]],[-1,[28,29,46,101]],[1,[28,29,46,156]],[-1,[28,29,101,154]],[1,[28,31,36,154]],[1,[28,36,47,103]],[1,[28,36,103,105]],[1,[28,36,105,154]],[-1,[28,45,47,110]],[-1,[28,45,110,156]],[-1,[28,46,55,101]],[1,[28,46,55,156]],[-1,[28,47,103,110]],[1,[28,55,101,105]],[1,[28,55,105,156]],[-1,[28,101,105,154]],[-1,[28,103,105,110]],[1,[28,105,110,156]],[-1,[29,31,39,154]],[-1,[29,39,57,106]],[-1,[29,39,106,154]],[1,[29,45,57,156]],[1,[29,46,58,101]],[-1,[29,46,58,156]],[-1,[29,57,58,106]],[1,[29,57,58,156]],[-1,[29,58,101,106]],[1,[29,101,106,154]],[1,[31,36,39,63]],[-1,[31,36,39,154]],[1,[36,39,43,154]],[1,[36,43,105,154]],[-1,[36,43,105,166]],[-1,[36,47,63,118]],[1,[36,47,103,118]],[1,[36,63,118,166]],[1,[36,103,105,118]],[-1,[36,105,118,166]],[-1,[39,43,78,106]],[-1,[39,43,106,154]],[1,[39,57,78,106]],[-1,[43,74,78,106]],[1,[43,74,105,106]],[-1,[43,74,105,166]],[-1,[43,105,106,154]],[-1,[45,47,110,171]],[-1,[45,57,63,116]],[-1,[45,57,116,156]],[1,[45,63,116,171]],[1,[45,110,116,156]],[-1,[45,110,116,171]],[1,[46,55,58,117]],[-1,[46,55,58,156]],[-1,[46,55,101,117]],[1,[46,58,101,117]],[-1,[47,63,118,171]],[-1,[47,103,110,118]],[1,[47,110,118,171]],[-1,[55,58,74,117]],[1,[55,58,74,156]],[-1,[55,74,105,117]],[1,[55,74,105,156]],[1,[55,101,105,117]],[1,[57,58,74,106]],[-1,[57,58,74,156]],[-1,[57,63,116,166]],[1,[57,74,78,106]],[-1,[57,74,116,156]],[1,[57,74,116,166]],[1,[58,74,106,117]],[-1,[58,101,106,117]],[1,[63,116,118,166]],[-1,[63,116,118,171]],[1,[74,105,106,117]],[-1,[74,105,116,156]],[1,[74,105,116,166]],[-1,[101,105,106,117]],[1,[101,105,106,154]],[-1,[103,105,110,118]],[1,[105,110,116,118]],[-1,[105,110,116,156]],[-1,[105,116,118,166]],[1,[110,116,118,171]]]},
   {"label":"01111010","cell":[111,112,126,171],"cycle":[[1,[2,8,18,45]],[-1,[2,8,18,50]],[1,[2,8,45,50]],[-1,[2,18,45,50]],[1,[2,28,45,46]],[-1,[2,28,45,47]],[1,[2,28,46,48]],[-1,[2,28,47,48]],[-1,[2,29,45,46]],[1,[2,29,45,50]],[-1,[2,29,46,51]],[1,[2,29,50,51]],[1,[2,31,45,47]],[-1,[2,31,45,50]],[1,[2,31,47,50]],[-1,[2,46,48,51]],[1,[2,47,48,139]],[-1,[2,47,50,139]],[1,[2,48,51,139]],[-1,[2,50,51,139]],[1,[8,18,45,90]],[-1,[8,18,50,90]],[1,[8,45,50,90]],[-1,[18,45,50,171]],[1,[18,45,90,171]],[-1,[18,47,50,92]],[1,[18,47,50,171]],[-1,[18,47,92,171]],[-1,[18,50,90,92]],[1,[18,90,92,171]],[1,[28,45,46,110]],[-1,[28,45,47,110]],[1,[28,46,48,101]],[1,[28,46,101,110]],[-1,[28,47,48,110]],[-1,[28,48,101,110]],[-1,[29,45,46,111]],[1,[29,45,50,111]],[-1,[29,46,51,101]],[-1,[29,46,101,111]],[1,[29,50,51,111]],[1,[29,51,101,111]],[1,[31,45,47,113]],[-1,[31,45,50,113]],[1,[31,47,50,113]],[1,[45,46,110,111]],[-1,[45,47,110,113]],[1,[45,50,90,113]],[1,[45,50,111,171]],[1,[45,90,111,113]],[-1,[45,90,111,171]],[-1,[45,110,111,113]],[-1,[46,48,51,101]],[1,[46,101,110,111]],[-1,[47,48,110,112]],[-1,[47,48,112,139]],[-1,[47,50,92,113]],[1,[47,50,112,139]],[-1,[47,50,112,171]],[-1,[47,92,112,113]],[1,[47,92,112,171]],[1,[47,110,112,113]],[-1,[48,51,101,112]],[-1,[48,51,112,139]],[-1,[48,101,110,112]],[1,[50,51,111,112]],[1,[50,51,112,139]],[-1,[50,90,92,113]],[-1,[50,111,112,171]],[1,[51,101,111,112]],[-1,[90,92,113,126]],[-1,[90,92,126,171]],[1,[90,111,113,126]],[1,[90,111,126,171]],[-1,[92,112,113,126]],[-1,[92,112,126,171]],[1,[101,110,111,112]],[1,[110,111,112,126]],[-1,[110,111,113,126]],[1,[110,112,113,126]],[1,[111,112,126,171]]]},
   {"label":"00000110","cell":[109,122,125,170],"cycle":[[1,[1,28,29,31]],[-1,[1,28,29,32]],[1,[1,28,31,32]],[-1,[1,28,32,35]],[1,[1,28,32,37]],[-1,[1,28,35,37]],[-1,[1,29,31,32]],[1,[1,32,35,37]],[1,[6,28,49,56]],[-1,[6,28,49,60]],[1,[6,28,56,60]],[-1,[6,49,56,60]],[-1,[10,12,31,53]],[1,[10,12,31,72]],[-1,[10,12,53,72]],[1,[10,31,39,50]],[-1,[10,31,39,72]],[1,[10,31,50,63]],[1,[10,31,53,72]],[1,[10,31,63,72]],[-1,[10,39,50,63]],[-1,[10,39,63,72]],[1,[12,31,32,53]],[-1,[12,31,32,165]],[-1,[12,31,49,65]],[1,[12,31,49,165]],[-1,[12,31,65,72]],[-1,[12,32,53,73]],[-1,[12,32,73,165]],[1,[12,49,65,165]],[-1,[12,53,72,73]],[1,[12,65,72,83]],[1,[12,65,83,165]],[1,[12,72,73,83]],[-1,[12,73,83,165]],[-1,[20,45,49,56]],[1,[20,45,49,65]],[-1,[20,45,56,65]],[1,[20,49,56,65]],[1,[28,29,31,45]],[-1,[28,29,32,101]],[1,[28,29,45,100]],[1,[28,29,100,101]],[1,[28,31,32,103]],[-1,[28,31,45,49]],[-1,[28,31,49,103]],[-1,[28,32,35,101]],[1,[28,32,37,103]],[-1,[28,35,37,105]],[1,[28,35,101,105]],[-1,[28,37,103,105]],[1,[28,45,49,56]],[1,[28,45,56,110]],[-1,[28,45,100,110]],[-1,[28,49,60,103]],[1,[28,56,60,105]],[1,[28,56,105,110]],[1,[28,60,103,105]],[-1,[28,100,101,105]],[-1,[28,100,105,110]],[-1,[29,31,32,104]],[-1,[29,31,39,50]],[1,[29,31,39,104]],[1,[29,31,45,50]],[-1,[29,32,101,104]],[1,[29,39,50,57]],[1,[29,39,57,106]],[-1,[29,39,104,106]],[-1,[29,45,50,57]],[-1,[29,45,57,100]],[1,[29,57,100,106]],[1,[29,100,101,106]],[1,[29,101,104,106]],[1,[31,32,53,104]],[1,[31,32,103,165]],[-1,[31,39,72,104]],[-1,[31,45,49,65]],[1,[31,45,50,63]],[1,[31,45,63,65]],[-1,[31,49,103,165]],[1,[31,53,72,104]],[-1,[31,63,65,72]],[1,[32,35,37,109]],[-1,[32,35,101,109]],[1,[32,37,103,109]],[-1,[32,53,73,104]],[1,[32,73,104,109]],[1,[32,73,109,165]],[-1,[32,101,104,109]],[-1,[32,103,109,165]],[-1,[35,37,105,109]],[1,[35,101,105,106]],[1,[35,101,106,109]],[-1,[35,105,106,109]],[-1,[37,103,105,109]],[1,[39,50,57,63]],[-1,[39,57,63,79]],[-1,[39,57,79,106]],[-1,[39,63,72,79]],[1,[39,72,79,170]],[-1,[39,72,104,170]],[1,[39,79,106,170]],[-1,[39,104,106,170]],[-1,[45,50,57,63]],[-1,[45,56,65,116]],[1,[45,56,110,116]],[1,[45,57,63,116]],[-1,[45,57,100,116]],[1,[45,63,65,116]],[-1,[45,100,110,116]],[-1,[49,56,60,120]],[1,[49,56,65,120]],[-1,[49,60,103,120]],[-1,[49,65,120,165]],[1,[49,103,120,165]],[-1,[53,72,73,104]],[1,[56,60,105,120]],[1,[56,65,76,116]],[-1,[56,65,76,120]],[1,[56,76,105,116]],[-1,[56,76,105,120]],[1,[56,105,110,116]],[-1,[57,63,79,116]],[-1,[57,79,106,116]],[1,[57,100,106,116]],[1,[60,103,105,120]],[-1,[63,65,72,79]],[1,[63,65,76,79]],[-1,[63,65,76,116]],[-1,[63,76,79,116]],[-1,[65,72,79,83]],[1,[65,76,79,83]],[1,[65,76,83,120]],[-1,[65,83,120,165]],[1,[72,73,83,170]],[-1,[72,73,104,170]],[-1,[72,79,83,170]],[1,[73,83,109,165]],[-1,[73,83,109,170]],[1,[73,104,109,122]],[1,[73,104,122,170]],[-1,[73,109,122,170]],[1,[76,79,83,125]],[-1,[76,79,116,125]],[1,[76,83,120,125]],[1,[76,105,116,125]],[-1,[76,105,120,125]],[1,[79,83,125,170]],[-1,[79,106,116,125]],[-1,[79,106,125,170]],[1,[83,109,120,125]],[-1,[83,109,120,165]],[1,[83,109,125,170]],[-1,[100,101,105,106]],[1,[100,105,106,116]],[-1,[100,105,110,116]],[1,[101,104,106,122]],[-1,[101,104,109,122]],[1,[101,106,109,122]],[-1,[103,105,109,120]],[1,[103,109,120,165]],[1,[104,106,122,170]],[-1,[105,106,109,125]],[1,[105,106,116,125]],[-1,[105,109,120,125]],[1,[106,109,122,125]],[-1,[106,122,125,170]],[1,[109,122,125,170]]]},
   {"label":"01000110","cell":[82,93,122,149],"cycle":[[-1,[0,3,4,6]],[1,[0,3,4,18]],[-1,[0,3,6,23]],[1,[0,3,18,24]],[-1,[0,3,23,24]],[1,[0,4,6,21]],[-1,[0,4,18,21]],[-1,[0,6,21,27]],[1,[0,6,23,27]],[1,[0,18,21,22]],[1,[0,18,22,24]],[-1,[0,21,22,27]],[-1,[0,22,24,27]],[1,[0,23,24,27]],[-1,[3,4,6,28]],[1,[3,4,18,44]],[-1,[3,4,28,44]],[-1,[3,6,23,55]],[1,[3,6,28,46]],[-1,[3,6,35,46]],[1,[3,6,35,55]],[1,[3,18,24,85]],[-1,[3,18,44,85]],[-1,[3,23,24,74]],[1,[3,23,55,74]],[-1,[3,24,58,74]],[1,[3,24,58,85]],[1,[3,28,44,46]],[-1,[3,29,44,46]],[1,[3,29,44,58]],[-1,[3,29,46,58]],[1,[3,35,46,58]],[-1,[3,35,55,74]],[1,[3,35,58,74]],[-1,[3,44,58,85]],[1,[4,6,21,48]],[-1,[4,6,28,48]],[-1,[4,18,21,86]],[1,[4,18,44,86]],[-1,[4,21,48,86]],[-1,[4,28,44,48]],[1,[4,44,48,86]],[-1,[6,21,27,70]],[1,[6,21,48,70]],[1,[6,23,27,77]],[-1,[6,23,55,77]],[-1,[6,27,64,70]],[1,[6,27,64,77]],[1,[6,28,46,48]],[-1,[6,32,46,48]],[1,[6,32,46,64]],[-1,[6,32,48,64]],[-1,[6,35,46,64]],[1,[6,35,55,77]],[-1,[6,35,64,77]],[1,[6,48,64,70]],[1,[18,21,22,84]],[1,[18,21,84,86]],[1,[18,22,24,89]],[-1,[18,22,84,89]],[1,[18,24,85,89]],[-1,[18,44,84,86]],[1,[18,44,84,89]],[-1,[18,44,85,89]],[-1,[21,22,27,93]],[1,[21,22,84,93]],[-1,[21,27,70,93]],[1,[21,48,70,93]],[1,[21,48,84,86]],[-1,[21,48,84,93]],[-1,[22,24,27,149]],[-1,[22,24,67,89]],[1,[22,24,67,149]],[-1,[22,27,93,149]],[1,[22,51,67,89]],[-1,[22,51,67,149]],[-1,[22,51,84,89]],[1,[22,51,84,93]],[1,[22,51,93,149]],[1,[23,24,27,97]],[-1,[23,24,74,97]],[1,[23,27,77,97]],[1,[23,55,74,77]],[-1,[23,74,77,97]],[-1,[24,27,80,97]],[1,[24,27,80,149]],[-1,[24,58,67,89]],[1,[24,58,67,149]],[-1,[24,58,74,80]],[-1,[24,58,80,149]],[1,[24,58,85,89]],[1,[24,74,80,97]],[-1,[27,64,70,93]],[1,[27,64,77,80]],[1,[27,64,80,149]],[1,[27,64,82,93]],[-1,[27,64,82,149]],[-1,[27,77,80,97]],[-1,[27,82,93,149]],[1,[28,44,46,48]],[-1,[29,44,46,51]],[-1,[29,44,51,58]],[1,[29,46,51,58]],[-1,[32,46,48,51]],[-1,[32,46,51,64]],[1,[32,48,51,64]],[1,[35,46,58,64]],[-1,[35,55,74,77]],[-1,[35,58,64,80]],[1,[35,58,74,80]],[-1,[35,64,77,80]],[1,[35,74,77,80]],[1,[44,46,48,51]],[-1,[44,48,51,84]],[-1,[44,48,84,86]],[-1,[44,51,58,89]],[1,[44,51,84,89]],[-1,[44,58,85,89]],[1,[46,51,58,64]],[-1,[48,51,62,64]],[1,[48,51,62,93]],[-1,[48,51,84,93]],[1,[48,62,64,93]],[1,[48,64,70,93]],[1,[51,58,64,149]],[1,[51,58,67,89]],[-1,[51,58,67,149]],[-1,[51,62,64,149]],[1,[51,62,93,122]],[1,[51,62,122,149]],[-1,[51,93,122,149]],[-1,[58,64,80,149]],[-1,[62,64,82,93]],[1,[62,64,82,149]],[1,[62,82,93,122]],[1,[62,82,122,149]],[1,[74,77,80,97]],[1,[82,93,122,149]]]},
   {"label":"01000110","cell":[97,120,126,173],"cycle":[[-1,[0,3,18,23]],[1,[0,3,18,24]],[-1,[0,3,23,24]],[-1,[0,12,21,22]],[1,[0,12,21,26]],[-1,[0,12,22,27]],[1,[0,12,26,27]],[1,[0,18,21,22]],[-1,[0,18,21,26]],[1,[0,18,22,24]],[1,[0,18,23,26]],[-1,[0,22,24,27]],[1,[0,23,24,27]],[-1,[0,23,26,27]],[-1,[3,18,23,85]],[1,[3,18,24,85]],[-1,[3,23,24,85]],[-1,[3,24,58,59]],[1,[3,24,58,85]],[-1,[3,24,59,85]],[-1,[3,29,44,46]],[1,[3,29,44,58]],[-1,[3,29,46,59]],[1,[3,29,58,59]],[1,[3,44,46,85]],[-1,[3,44,58,85]],[1,[3,46,59,85]],[-1,[12,21,22,94]],[1,[12,21,26,94]],[-1,[12,22,27,150]],[-1,[12,22,52,94]],[1,[12,22,52,150]],[1,[12,26,27,94]],[1,[12,27,66,94]],[-1,[12,27,66,150]],[-1,[12,52,66,94]],[1,[12,52,66,150]],[1,[18,21,22,84]],[-1,[18,21,26,87]],[1,[18,21,84,87]],[1,[18,22,24,89]],[-1,[18,22,84,89]],[1,[18,23,26,87]],[-1,[18,23,85,87]],[1,[18,24,85,89]],[-1,[18,44,84,85]],[1,[18,44,84,89]],[-1,[18,44,85,89]],[1,[18,84,85,87]],[1,[21,22,84,94]],[-1,[21,26,87,94]],[1,[21,84,87,94]],[-1,[22,24,27,150]],[-1,[22,24,67,89]],[1,[22,24,67,150]],[1,[22,51,52,67]],[-1,[22,51,52,84]],[1,[22,51,67,89]],[-1,[22,51,84,89]],[-1,[22,52,67,150]],[1,[22,52,84,94]],[1,[23,24,27,97]],[-1,[23,24,85,97]],[-1,[23,26,27,97]],[1,[23,26,87,97]],[-1,[23,85,87,97]],[-1,[24,27,80,97]],[1,[24,27,80,150]],[-1,[24,58,59,67]],[-1,[24,58,67,89]],[1,[24,58,85,89]],[1,[24,59,67,150]],[1,[24,59,80,97]],[-1,[24,59,80,150]],[-1,[24,59,85,97]],[1,[26,27,94,97]],[-1,[26,87,94,97]],[-1,[27,66,80,97]],[1,[27,66,80,150]],[1,[27,66,94,97]],[-1,[29,44,46,51]],[-1,[29,44,51,58]],[1,[29,46,51,52]],[1,[29,46,52,59]],[-1,[29,51,52,67]],[1,[29,51,58,67]],[-1,[29,52,59,67]],[1,[29,58,59,67]],[-1,[44,46,51,84]],[-1,[44,46,84,85]],[-1,[44,51,58,89]],[1,[44,51,84,89]],[-1,[44,58,85,89]],[1,[46,51,52,84]],[1,[46,52,59,66]],[1,[46,52,66,173]],[-1,[46,52,84,173]],[-1,[46,59,66,173]],[1,[46,59,85,173]],[-1,[46,84,85,173]],[1,[51,58,67,89]],[1,[52,59,66,150]],[-1,[52,59,67,150]],[-1,[52,66,94,173]],[1,[52,84,94,173]],[1,[59,66,80,97]],[-1,[59,66,80,150]],[1,[59,66,97,173]],[-1,[59,85,97,173]],[1,[66,94,97,120]],[1,[66,94,120,173]],[-1,[66,97,120,173]],[1,[84,85,87,126]],[1,[84,85,126,173]],[1,[84,87,94,173]],[-1,[84,87,126,173]],[-1,[85,87,97,126]],[1,[85,97,126,173]],[-1,[87,94,97,120]],[-1,[87,94,120,173]],[1,[87,97,120,126]],[-1,[87,120,126,173]],[1,[97,120,126,173]]]},
   {"label":"01000110","cell":[114,120,126,174],"cycle":[[1,[0,3,4,6]],[-1,[0,3,4,18]],[1,[0,3,6,23]],[-1,[0,3,18,24]],[1,[0,3,23,24]],[-1,[0,4,6,21]],[1,[0,4,18,21]],[-1,[0,6,12,21]],[1,[0,6,12,27]],[-1,[0,6,23,27]],[1,[0,12,21,22]],[1,[0,12,22,27]],[-1,[0,18,21,22]],[-1,[0,18,22,24]],[1,[0,22,24,27]],[-1,[0,23,24,27]],[1,[3,4,6,28]],[-1,[3,4,18,44]],[1,[3,4,28,44]],[1,[3,6,23,55]],[-1,[3,6,28,46]],[1,[3,6,35,46]],[-1,[3,6,35,55]],[-1,[3,18,24,85]],[1,[3,18,44,85]],[1,[3,23,24,74]],[-1,[3,23,55,74]],[1,[3,24,58,74]],[-1,[3,24,58,85]],[-1,[3,28,44,46]],[1,[3,29,44,46]],[-1,[3,29,44,58]],[1,[3,29,46,59]],[-1,[3,29,58,59]],[-1,[3,35,46,59]],[1,[3,35,55,74]],[1,[3,35,58,59]],[-1,[3,35,58,74]],[1,[3,44,58,85]],[-1,[4,6,21,48]],[1,[4,6,28,48]],[1,[4,18,21,86]],[-1,[4,18,44,86]],[1,[4,21,48,86]],[1,[4,28,44,48]],[-1,[4,44,48,86]],[-1,[6,12,21,70]],[1,[6,12,27,66]],[1,[6,12,66,70]],[-1,[6,21,48,70]],[-1,[6,23,27,77]],[1,[6,23,55,77]],[1,[6,27,64,66]],[-1,[6,27,64,77]],[-1,[6,28,46,48]],[1,[6,32,46,48]],[-1,[6,32,46,66]],[1,[6,32,48,70]],[-1,[6,32,66,70]],[1,[6,35,46,66]],[-1,[6,35,55,77]],[-1,[6,35,64,66]],[1,[6,35,64,77]],[1,[12,21,22,94]],[-1,[12,21,70,94]],[1,[12,22,27,150]],[1,[12,22,52,94]],[-1,[12,22,52,150]],[1,[12,27,66,150]],[1,[12,52,66,94]],[-1,[12,52,66,150]],[1,[12,66,70,94]],[-1,[18,21,22,84]],[-1,[18,21,84,86]],[-1,[18,22,24,89]],[1,[18,22,84,89]],[-1,[18,24,85,89]],[1,[18,44,84,86]],[-1,[18,44,84,89]],[1,[18,44,85,89]],[-1,[21,22,84,94]],[-1,[21,48,70,174]],[-1,[21,48,84,86]],[1,[21,48,84,174]],[-1,[21,70,94,174]],[-1,[21,84,87,94]],[1,[21,84,87,174]],[1,[21,87,94,174]],[1,[22,24,27,150]],[1,[22,24,67,89]],[-1,[22,24,67,150]],[-1,[22,51,52,67]],[1,[22,51,52,84]],[-1,[22,51,67,89]],[1,[22,51,84,89]],[1,[22,52,67,150]],[-1,[22,52,84,94]],[-1,[23,24,27,97]],[1,[23,24,74,97]],[-1,[23,27,77,97]],[-1,[23,55,74,77]],[1,[23,74,77,97]],[1,[24,27,80,97]],[-1,[24,27,80,150]],[1,[24,58,59,67]],[-1,[24,58,59,80]],[1,[24,58,67,89]],[1,[24,58,74,80]],[-1,[24,58,85,89]],[-1,[24,59,67,150]],[1,[24,59,80,150]],[-1,[24,74,80,97]],[1,[27,64,66,80]],[-1,[27,64,77,80]],[-1,[27,66,80,150]],[1,[27,77,80,97]],[-1,[28,44,46,48]],[1,[29,44,46,51]],[1,[29,44,51,58]],[-1,[29,46,51,52]],[-1,[29,46,52,59]],[1,[29,51,52,67]],[-1,[29,51,58,67]],[1,[29,52,59,67]],[-1,[29,58,59,67]],[1,[32,46,48,114]],[1,[32,46,52,66]],[-1,[32,46,52,114]],[1,[32,48,70,114]],[-1,[32,52,66,114]],[-1,[32,66,70,114]],[-1,[35,46,59,66]],[1,[35,55,74,77]],[1,[35,58,59,80]],[-1,[35,58,74,80]],[1,[35,59,66,80]],[-1,[35,64,66,80]],[1,[35,64,77,80]],[-1,[35,74,77,80]],[-1,[44,46,48,84]],[1,[44,46,51,84]],[1,[44,48,84,86]],[1,[44,51,58,89]],[-1,[44,51,84,89]],[1,[44,58,85,89]],[-1,[46,48,84,114]],[-1,[46,51,52,84]],[-1,[46,52,59,66]],[1,[46,52,84,114]],[1,[48,70,114,174]],[-1,[48,84,114,174]],[-1,[51,58,67,89]],[-1,[52,59,66,150]],[1,[52,59,67,150]],[1,[52,66,94,114]],[-1,[52,84,94,114]],[1,[59,66,80,150]],[1,[66,70,94,120]],[-1,[66,70,114,120]],[1,[66,94,114,120]],[1,[70,94,120,174]],[-1,[70,114,120,174]],[-1,[74,77,80,97]],[-1,[84,87,94,126]],[-1,[84,87,126,174]],[-1,[84,94,114,126]],[1,[84,114,126,174]],[1,[87,94,120,126]],[-1,[87,94,120,174]],[-1,[87,120,126,174]],[1,[94,114,120,126]],[1,[114,120,126,174]]]},
   {"label":"01000110","cell":[119,120,126,176],"cycle":[[-1,[0,3,4,18]],[1,[0,3,4,23]],[-1,[0,3,18,24]],[1,[0,3,23,24]],[1,[0,4,18,23]],[1,[0,12,21,22]],[-1,[0,12,21,26]],[1,[0,12,22,27]],[-1,[0,12,26,27]],[-1,[0,18,21,22]],[1,[0,18,21,26]],[-1,[0,18,22,24]],[-1,[0,18,23,26]],[1,[0,22,24,27]],[-1,[0,23,24,27]],[1,[0,23,26,27]],[1,[3,4,6,28]],[-1,[3,4,6,55]],[-1,[3,4,18,44]],[1,[3,4,23,55]],[1,[3,4,28,44]],[-1,[3,6,28,46]],[1,[3,6,35,46]],[-1,[3,6,35,55]],[-1,[3,18,24,85]],[1,[3,18,44,85]],[1,[3,23,24,74]],[-1,[3,23,55,74]],[1,[3,24,58,74]],[-1,[3,24,58,85]],[-1,[3,28,44,46]],[1,[3,29,44,46]],[-1,[3,29,44,58]],[1,[3,29,46,59]],[-1,[3,29,58,59]],[-1,[3,35,46,59]],[1,[3,35,55,74]],[1,[3,35,58,59]],[-1,[3,35,58,74]],[1,[3,44,58,85]],[1,[4,6,28,48]],[-1,[4,6,37,48]],[1,[4,6,37,55]],[1,[4,18,23,86]],[-1,[4,18,44,86]],[1,[4,23,55,86]],[1,[4,28,44,48]],[1,[4,37,48,55]],[-1,[4,44,48,86]],[-1,[4,48,55,86]],[1,[6,27,64,66]],[-1,[6,27,64,77]],[1,[6,27,66,77]],[-1,[6,28,46,48]],[1,[6,32,46,48]],[-1,[6,32,46,66]],[1,[6,32,48,70]],[-1,[6,32,66,70]],[1,[6,35,46,66]],[-1,[6,35,55,77]],[-1,[6,35,64,66]],[1,[6,35,64,77]],[-1,[6,37,48,70]],[1,[6,37,55,77]],[-1,[6,37,70,77]],[1,[6,66,70,77]],[1,[12,21,22,94]],[-1,[12,21,26,94]],[1,[12,22,27,150]],[1,[12,22,52,94]],[-1,[12,22,52,150]],[-1,[12,26,27,94]],[-1,[12,27,66,94]],[1,[12,27,66,150]],[1,[12,52,66,94]],[-1,[12,52,66,150]],[-1,[18,21,22,84]],[1,[18,21,26,87]],[-1,[18,21,84,87]],[-1,[18,22,24,89]],[1,[18,22,84,89]],[-1,[18,23,26,87]],[-1,[18,23,85,86]],[1,[18,23,85,87]],[-1,[18,24,85,89]],[1,[18,44,84,86]],[-1,[18,44,84,89]],[1,[18,44,85,89]],[1,[18,84,85,86]],[-1,[18,84,85,87]],[-1,[21,22,84,94]],[1,[21,26,87,94]],[-1,[21,84,87,94]],[1,[22,24,27,150]],[1,[22,24,67,89]],[-1,[22,24,67,150]],[-1,[22,51,52,67]],[1,[22,51,52,84]],[-1,[22,51,67,89]],[1,[22,51,84,89]],[1,[22,52,67,150]],[-1,[22,52,84,94]],[-1,[23,24,27,97]],[1,[23,24,74,97]],[1,[23,26,27,97]],[-1,[23,26,87,97]],[-1,[23,55,74,77]],[-1,[23,55,77,176]],[1,[23,55,86,176]],[1,[23,74,77,97]],[-1,[23,77,97,176]],[-1,[23,85,86,176]],[1,[23,85,87,176]],[1,[23,87,97,176]],[1,[24,27,80,97]],[-1,[24,27,80,150]],[1,[24,58,59,67]],[-1,[24,58,59,80]],[1,[24,58,67,89]],[1,[24,58,74,80]],[-1,[24,58,85,89]],[-1,[24,59,67,150]],[1,[24,59,80,150]],[-1,[24,74,80,97]],[-1,[26,27,94,97]],[1,[26,87,94,97]],[1,[27,64,66,80]],[-1,[27,64,77,80]],[1,[27,66,77,97]],[-1,[27,66,80,150]],[-1,[27,66,94,97]],[1,[27,77,80,97]],[-1,[28,44,46,110]],[1,[28,44,48,110]],[-1,[28,46,48,110]],[1,[29,44,46,51]],[1,[29,44,51,58]],[-1,[29,46,51,52]],[-1,[29,46,52,59]],[1,[29,51,52,67]],[-1,[29,51,58,67]],[1,[29,52,59,67]],[-1,[29,58,59,67]],[1,[32,46,48,114]],[-1,[32,46,66,102]],[-1,[32,46,102,114]],[1,[32,48,70,114]],[-1,[32,66,70,114]],[1,[32,66,102,114]],[-1,[35,46,59,66]],[1,[35,55,74,77]],[1,[35,58,59,80]],[-1,[35,58,74,80]],[1,[35,59,66,80]],[-1,[35,64,66,80]],[1,[35,64,77,80]],[-1,[35,74,77,80]],[1,[37,48,55,119]],[-1,[37,48,70,119]],[1,[37,55,77,119]],[-1,[37,70,77,119]],[1,[44,46,51,84]],[1,[44,46,84,110]],[-1,[44,48,86,110]],[1,[44,51,58,89]],[-1,[44,51,84,89]],[1,[44,58,85,89]],[1,[44,84,86,110]],[-1,[46,48,110,114]],[-1,[46,51,52,84]],[-1,[46,52,59,66]],[-1,[46,52,66,173]],[1,[46,52,84,173]],[-1,[46,66,102,173]],[1,[46,84,110,173]],[1,[46,102,110,114]],[-1,[46,102,110,173]],[-1,[48,55,86,119]],[1,[48,70,114,119]],[-1,[48,86,110,119]],[-1,[48,110,114,119]],[-1,[51,58,67,89]],[-1,[52,59,66,150]],[1,[52,59,67,150]],[1,[52,66,94,173]],[-1,[52,84,94,173]],[1,[55,77,119,176]],[-1,[55,86,119,176]],[1,[59,66,80,150]],[1,[66,70,77,120]],[-1,[66,70,114,120]],[1,[66,77,97,120]],[-1,[66,94,97,120]],[-1,[66,94,120,173]],[1,[66,102,114,120]],[1,[66,102,120,173]],[-1,[70,77,119,120]],[1,[70,114,119,120]],[-1,[74,77,80,97]],[1,[77,97,120,176]],[-1,[77,119,120,176]],[1,[84,85,86,126]],[-1,[84,85,87,126]],[1,[84,86,110,126]],[-1,[84,87,94,173]],[-1,[84,87,110,126]],[1,[84,87,110,173]],[1,[85,86,126,176]],[-1,[85,87,126,176]],[-1,[86,110,119,126]],[1,[86,119,126,176]],[1,[87,94,97,120]],[1,[87,94,120,173]],[-1,[87,97,120,176]],[1,[87,110,120,126]],[-1,[87,110,120,173]],[-1,[87,120,126,176]],[1,[102,110,114,120]],[1,[102,110,120,173]],[-1,[110,114,119,120]],[1,[110,119,120,126]],[1,[119,120,126,176]]]},
   {"label":"00100110","cell":[59,66,102,173],"cycle":[[1,[0,1,2,3]],[-1,[0,1,2,6]],[1,[0,1,3,15]],[-1,[0,1,6,12]],[-1,[0,1,12,15]],[-1,[0,2,3,20]],[1,[0,2,6,20]],[-1,[0,3,15,20]],[1,[0,6,12,15]],[1,[0,6,15,20]],[1,[1,2,3,29]],[-1,[1,2,6,32]],[-1,[1,2,28,29]],[1,[1,2,28,32]],[1,[1,3,15,34]],[-1,[1,3,29,34]],[-1,[1,6,12,32]],[-1,[1,12,15,41]],[1,[1,12,32,41]],[-1,[1,15,34,41]],[1,[1,28,29,32]],[-1,[1,29,32,41]],[1,[1,29,34,41]],[-1,[2,3,20,45]],[1,[2,3,29,45]],[1,[2,6,20,49]],[-1,[2,6,32,49]],[1,[2,20,45,49]],[-1,[2,28,29,45]],[1,[2,28,32,49]],[-1,[2,28,45,49]],[-1,[3,15,20,59]],[1,[3,15,34,59]],[-1,[3,20,45,59]],[-1,[3,29,34,59]],[1,[3,29,45,59]],[1,[6,12,15,66]],[-1,[6,12,32,66]],[1,[6,15,20,66]],[1,[6,20,49,66]],[-1,[6,32,49,66]],[-1,[12,15,41,66]],[1,[12,32,41,66]],[-1,[15,20,59,66]],[-1,[15,34,41,59]],[1,[15,41,59,66]],[1,[20,45,49,173]],[-1,[20,45,59,173]],[1,[20,49,66,173]],[-1,[20,59,66,173]],[1,[28,29,32,102]],[-1,[28,29,45,102]],[1,[28,32,49,102]],[-1,[28,45,49,102]],[-1,[29,32,41,102]],[1,[29,34,41,59]],[-1,[29,41,59,102]],[1,[29,45,59,102]],[1,[32,41,66,102]],[-1,[32,49,66,102]],[1,[41,59,66,102]],[-1,[45,49,102,173]],[1,[45,59,102,173]],[-1,[49,66,102,173]],[1,[59,66,102,173]]]},
   {"label":"00100110","cell":[59,67,79,161],"cycle":[[-1,[0,1,3,14]],[1,[0,1,3,15]],[-1,[0,1,14,17]],[1,[0,1,15,17]],[1,[0,3,14,24]],[-1,[0,3,15,24]],[-1,[0,13,15,17]],[1,[0,13,15,24]],[-1,[0,13,17,24]],[1,[0,14,17,24]],[-1,[1,3,14,33]],[1,[1,3,15,34]],[1,[1,3,29,33]],[-1,[1,3,29,34]],[-1,[1,14,17,40]],[1,[1,14,33,40]],[1,[1,15,17,41]],[-1,[1,15,34,41]],[1,[1,17,40,41]],[-1,[1,29,33,40]],[1,[1,29,34,41]],[-1,[1,29,40,41]],[1,[3,14,24,58]],[-1,[3,14,33,58]],[-1,[3,15,24,59]],[1,[3,15,34,59]],[-1,[3,24,58,59]],[1,[3,29,33,58]],[-1,[3,29,34,59]],[1,[3,29,58,59]],[-1,[13,15,17,79]],[1,[13,15,24,79]],[-1,[13,17,24,79]],[1,[14,17,24,149]],[-1,[14,17,40,149]],[1,[14,24,58,149]],[1,[14,33,40,58]],[-1,[14,40,58,149]],[1,[15,17,41,79]],[-1,[15,24,59,79]],[-1,[15,34,41,79]],[1,[15,34,59,79]],[1,[17,24,67,79]],[-1,[17,24,67,149]],[1,[17,40,41,67]],[1,[17,40,67,149]],[-1,[17,41,67,79]],[-1,[24,58,59,67]],[-1,[24,58,67,149]],[1,[24,59,67,79]],[-1,[29,33,40,58]],[1,[29,34,41,161]],[-1,[29,34,59,161]],[-1,[29,40,41,67]],[1,[29,40,58,67]],[1,[29,41,67,161]],[1,[29,58,59,67]],[-1,[29,59,67,161]],[-1,[34,41,79,161]],[1,[34,59,79,161]],[1,[40,58,67,149]],[-1,[41,67,79,161]],[1,[59,67,79,161]]]},
   {"label":"00100110","cell":[102,116,120,173],"cycle":[[1,[0,1,2,3]],[-1,[0,1,2,6]],[1,[0,1,3,15]],[-1,[0,1,6,12]],[-1,[0,1,12,15]],[-1,[0,2,3,20]],[1,[0,2,6,20]],[-1,[0,3,15,20]],[1,[0,6,12,15]],[1,[0,6,15,20]],[1,[1,2,3,28]],[-1,[1,2,6,28]],[1,[1,3,15,34]],[-1,[1,3,28,34]],[-1,[1,6,12,38]],[1,[1,6,28,38]],[-1,[1,12,15,38]],[-1,[1,15,34,38]],[1,[1,28,34,38]],[-1,[2,3,20,45]],[1,[2,3,28,45]],[1,[2,6,20,49]],[-1,[2,6,28,49]],[1,[2,20,45,49]],[-1,[2,28,45,49]],[-1,[3,15,20,59]],[1,[3,15,34,59]],[-1,[3,20,45,59]],[-1,[3,28,34,45]],[1,[3,34,45,59]],[1,[6,12,15,66]],[-1,[6,12,38,66]],[1,[6,15,20,66]],[1,[6,20,49,66]],[1,[6,28,38,49]],[-1,[6,38,49,66]],[-1,[12,15,38,83]],[1,[12,15,66,83]],[-1,[12,38,66,83]],[1,[13,15,34,76]],[-1,[13,15,34,79]],[1,[13,15,76,79]],[-1,[13,34,76,79]],[-1,[15,20,59,97]],[1,[15,20,66,97]],[-1,[15,34,38,76]],[1,[15,34,59,79]],[1,[15,38,76,83]],[-1,[15,59,79,97]],[1,[15,66,83,97]],[1,[15,76,79,97]],[-1,[15,76,83,97]],[1,[20,45,49,173]],[-1,[20,45,59,173]],[1,[20,49,66,173]],[-1,[20,59,97,173]],[1,[20,66,97,173]],[1,[28,34,38,105]],[-1,[28,34,45,102]],[-1,[28,34,102,105]],[1,[28,38,49,102]],[1,[28,38,102,105]],[-1,[28,45,49,102]],[-1,[34,38,76,105]],[1,[34,45,59,116]],[-1,[34,45,102,116]],[1,[34,59,79,116]],[-1,[34,76,79,116]],[1,[34,76,105,116]],[-1,[34,102,105,116]],[-1,[38,49,66,120]],[1,[38,49,102,120]],[-1,[38,66,83,120]],[1,[38,76,83,120]],[-1,[38,76,105,120]],[1,[38,102,105,120]],[-1,[45,49,102,173]],[1,[45,59,116,173]],[-1,[45,102,116,173]],[-1,[49,66,120,173]],[1,[49,102,120,173]],[-1,[59,79,97,116]],[1,[59,97,116,173]],[1,[66,83,97,120]],[-1,[66,97,120,173]],[1,[76,79,97,116]],[-1,[76,83,97,120]],[-1,[76,97,116,120]],[1,[76,105,116,120]],[-1,[97,116,120,173]],[-1,[102,105,116,120]],[1,[102,116,120,173]]]},
   {"label":"00100110","cell":[118,119,120,176],"cycle":[[1,[0,1,3,6]],[-1,[0,1,3,13]],[1,[0,1,6,12]],[1,[0,1,12,15]],[-1,[0,1,13,15]],[-1,[0,3,6,23]],[1,[0,3,13,23]],[-1,[0,6,12,15]],[-1,[0,6,15,20]],[-1,[0,6,20,23]],[1,[0,13,15,23]],[1,[0,15,20,23]],[1,[1,3,6,28]],[-1,[1,3,13,34]],[1,[1,3,28,34]],[1,[1,6,12,38]],[-1,[1,6,28,38]],[1,[1,12,15,38]],[-1,[1,13,15,34]],[1,[1,15,34,38]],[-1,[1,28,34,38]],[-1,[3,4,23,54]],[1,[3,4,23,55]],[1,[3,4,33,54]],[-1,[3,4,33,55]],[-1,[3,6,23,55]],[1,[3,6,28,55]],[1,[3,13,23,54]],[-1,[3,13,34,54]],[-1,[3,28,33,54]],[1,[3,28,33,55]],[1,[3,28,34,54]],[-1,[4,23,54,75]],[1,[4,23,55,75]],[1,[4,33,54,75]],[-1,[4,33,55,75]],[-1,[6,12,15,66]],[1,[6,12,38,66]],[-1,[6,15,20,66]],[-1,[6,20,23,88]],[1,[6,20,66,88]],[-1,[6,23,55,88]],[-1,[6,28,38,159]],[1,[6,28,55,159]],[-1,[6,32,38,70]],[1,[6,32,38,159]],[1,[6,32,64,70]],[-1,[6,32,64,159]],[1,[6,38,49,66]],[-1,[6,38,49,70]],[-1,[6,49,66,88]],[1,[6,49,70,88]],[-1,[6,55,64,88]],[1,[6,55,64,159]],[-1,[6,64,70,88]],[1,[12,15,38,83]],[-1,[12,15,66,83]],[1,[12,38,66,83]],[1,[13,15,23,76]],[-1,[13,15,34,76]],[1,[13,23,54,76]],[-1,[13,34,54,76]],[1,[15,20,23,97]],[-1,[15,20,66,97]],[1,[15,23,76,97]],[1,[15,34,38,76]],[-1,[15,38,76,83]],[-1,[15,66,83,97]],[1,[15,76,83,97]],[-1,[20,23,88,97]],[1,[20,66,88,97]],[-1,[23,54,75,176]],[1,[23,54,76,176]],[1,[23,55,75,176]],[-1,[23,55,88,176]],[1,[23,76,97,176]],[-1,[23,88,97,176]],[-1,[28,33,54,105]],[1,[28,33,55,105]],[-1,[28,34,38,105]],[1,[28,34,54,105]],[1,[28,38,105,159]],[-1,[28,55,105,159]],[-1,[32,38,70,109]],[-1,[32,38,109,159]],[1,[32,64,70,109]],[1,[32,64,109,159]],[1,[33,54,75,105]],[-1,[33,55,75,105]],[1,[34,38,76,105]],[-1,[34,54,76,105]],[1,[38,49,66,120]],[-1,[38,49,70,120]],[1,[38,66,83,120]],[-1,[38,70,109,120]],[-1,[38,76,83,120]],[1,[38,76,105,120]],[1,[38,105,109,120]],[-1,[38,105,109,159]],[-1,[49,66,88,120]],[1,[49,70,88,120]],[1,[54,75,105,118]],[1,[54,75,118,176]],[-1,[54,76,105,118]],[-1,[54,76,118,176]],[-1,[55,64,88,119]],[-1,[55,64,119,159]],[-1,[55,75,105,119]],[-1,[55,75,119,176]],[1,[55,88,119,176]],[1,[55,105,119,159]],[-1,[64,70,88,119]],[1,[64,70,109,119]],[-1,[64,109,119,159]],[-1,[66,83,97,120]],[1,[66,88,97,120]],[-1,[70,88,119,120]],[1,[70,109,119,120]],[1,[75,105,118,119]],[-1,[75,118,119,176]],[1,[76,83,97,120]],[-1,[76,97,120,176]],[-1,[76,105,118,120]],[1,[76,118,120,176]],[1,[88,97,120,176]],[-1,[88,119,120,176]],[-1,[105,109,119,120]],[1,[105,109,119,159]],[1,[105,118,119,120]],[1,[118,119,120,176]]]},
   {"label":"01100110","cell":[34,63,108,135],"cycle":[[1,[0,2,3,4]],[-1,[0,2,3,6]],[1,[0,2,4,10]],[-1,[0,2,6,12]],[1,[0,2,10,12]],[-1,[0,3,4,13]],[1,[0,3,6,15]],[-1,[0,3,13,15]],[-1,[0,4,10,13]],[1,[0,6,12,15]],[-1,[0,10,12,16]],[1,[0,10,13,16]],[-1,[0,12,15,16]],[1,[0,13,15,16]],[1,[2,3,4,127]],[-1,[2,3,6,28]],[-1,[2,3,28,127]],[1,[2,4,10,127]],[-1,[2,6,12,32]],[1,[2,6,28,32]],[1,[2,10,12,31]],[1,[2,10,31,127]],[-1,[2,12,31,32]],[1,[2,28,31,32]],[-1,[2,28,31,127]],[-1,[3,4,13,127]],[1,[3,6,15,56]],[-1,[3,6,28,56]],[-1,[3,13,15,34]],[-1,[3,13,34,127]],[1,[3,15,34,56]],[-1,[3,28,34,56]],[1,[3,28,34,127]],[-1,[4,10,13,127]],[1,[6,12,15,38]],[-1,[6,12,32,38]],[-1,[6,15,38,56]],[1,[6,28,32,38]],[1,[6,28,38,56]],[-1,[10,12,16,135]],[1,[10,12,31,135]],[1,[10,13,16,135]],[1,[10,13,63,127]],[-1,[10,13,63,135]],[-1,[10,31,63,127]],[1,[10,31,63,135]],[-1,[12,15,16,135]],[1,[12,15,38,135]],[-1,[12,31,32,38]],[-1,[12,31,38,135]],[1,[13,15,16,135]],[-1,[13,15,34,135]],[1,[13,34,63,127]],[-1,[13,34,63,135]],[-1,[15,34,38,56]],[1,[15,34,38,135]],[1,[28,31,32,38]],[-1,[28,31,34,38]],[1,[28,31,34,127]],[1,[28,34,38,56]],[-1,[31,34,38,135]],[1,[31,34,63,108]],[-1,[31,34,63,127]],[1,[31,34,108,135]],[-1,[31,63,108,135]],[1,[34,63,108,135]]]},
   {"label":"00010110","cell":[103,114,120,124],"cycle":[[1,[0,1,4,11]],[-1,[0,1,4,16]],[-1,[0,1,6,11]],[1,[0,1,6,16]],[-1,[0,4,11,21]],[1,[0,4,16,21]],[1,[0,6,11,27]],[-1,[0,6,16,27]],[1,[0,11,21,22]],[1,[0,11,22,27]],[-1,[0,16,21,26]],[-1,[0,16,26,27]],[-1,[0,19,20,22]],[1,[0,19,20,27]],[-1,[0,19,22,27]],[-1,[0,20,21,22]],[1,[0,20,21,26]],[1,[0,20,26,27]],[1,[1,4,11,130]],[-1,[1,4,16,130]],[-1,[1,6,11,128]],[1,[1,6,16,38]],[-1,[1,6,35,38]],[1,[1,6,35,128]],[-1,[1,11,30,40]],[1,[1,11,30,130]],[-1,[1,11,40,128]],[-1,[1,16,38,130]],[1,[1,28,29,35]],[-1,[1,28,29,154]],[-1,[1,28,30,130]],[1,[1,28,30,154]],[1,[1,28,35,38]],[1,[1,28,38,130]],[1,[1,29,30,40]],[-1,[1,29,30,154]],[-1,[1,29,35,41]],[1,[1,29,40,41]],[-1,[1,35,40,41]],[1,[1,35,40,128]],[-1,[4,11,21,130]],[1,[4,16,21,130]],[1,[6,11,27,64]],[1,[6,11,64,128]],[-1,[6,16,27,77]],[1,[6,16,38,77]],[-1,[6,27,64,66]],[-1,[6,27,66,77]],[-1,[6,35,38,66]],[1,[6,35,64,66]],[-1,[6,35,64,128]],[1,[6,38,66,77]],[1,[11,21,22,53]],[1,[11,21,53,130]],[1,[11,22,27,73]],[1,[11,22,51,53]],[-1,[11,22,51,73]],[1,[11,27,64,73]],[-1,[11,30,40,51]],[-1,[11,30,51,53]],[-1,[11,30,53,130]],[1,[11,40,51,73]],[-1,[11,40,64,73]],[1,[11,40,64,128]],[-1,[16,21,26,69]],[-1,[16,21,69,130]],[-1,[16,26,27,83]],[1,[16,26,69,83]],[-1,[16,27,77,83]],[-1,[16,38,69,83]],[1,[16,38,69,130]],[1,[16,38,77,83]],[-1,[17,40,41,67]],[1,[17,40,41,80]],[-1,[17,40,67,73]],[-1,[17,40,73,80]],[1,[17,41,67,73]],[1,[17,41,73,80]],[-1,[19,20,22,91]],[1,[19,20,27,91]],[-1,[19,22,27,91]],[-1,[20,21,22,94]],[1,[20,21,26,94]],[1,[20,22,52,91]],[-1,[20,22,52,94]],[1,[20,26,27,94]],[-1,[20,27,66,91]],[1,[20,27,66,94]],[1,[20,52,66,91]],[-1,[20,52,66,94]],[1,[21,22,53,94]],[-1,[21,26,69,94]],[1,[21,53,69,94]],[-1,[21,53,69,130]],[1,[22,27,73,91]],[-1,[22,51,52,53]],[1,[22,51,52,67]],[1,[22,51,67,73]],[1,[22,52,53,94]],[-1,[22,52,67,73]],[-1,[22,52,73,91]],[-1,[26,27,83,94]],[1,[26,69,83,94]],[-1,[27,64,66,80]],[1,[27,64,73,80]],[-1,[27,66,73,80]],[1,[27,66,73,91]],[-1,[27,66,77,83]],[-1,[27,66,83,94]],[1,[28,29,35,102]],[1,[28,29,102,154]],[1,[28,30,103,130]],[-1,[28,30,103,154]],[1,[28,35,38,102]],[-1,[28,38,102,103]],[-1,[28,38,103,130]],[1,[28,102,103,154]],[1,[29,30,40,51]],[1,[29,30,51,104]],[1,[29,30,104,154]],[-1,[29,35,41,102]],[1,[29,40,41,67]],[-1,[29,40,51,67]],[1,[29,41,52,67]],[-1,[29,41,52,102]],[-1,[29,51,52,67]],[1,[29,51,52,104]],[1,[29,52,102,104]],[-1,[29,102,104,154]],[-1,[30,51,53,104]],[-1,[30,53,103,104]],[1,[30,53,103,130]],[1,[30,103,104,154]],[-1,[35,38,66,102]],[-1,[35,40,41,80]],[1,[35,40,64,80]],[-1,[35,40,64,128]],[-1,[35,41,66,80]],[1,[35,41,66,102]],[1,[35,64,66,80]],[1,[38,66,77,83]],[1,[38,66,83,120]],[-1,[38,66,102,120]],[-1,[38,69,83,120]],[1,[38,69,103,120]],[-1,[38,69,103,130]],[-1,[38,102,103,120]],[-1,[40,51,67,73]],[-1,[40,64,73,80]],[-1,[41,52,66,73]],[1,[41,52,66,102]],[1,[41,52,67,73]],[1,[41,66,73,80]],[-1,[51,52,53,114]],[1,[51,52,104,114]],[-1,[51,53,104,114]],[1,[52,53,94,114]],[-1,[52,66,73,91]],[-1,[52,66,94,114]],[1,[52,66,102,114]],[1,[52,102,104,114]],[1,[53,69,94,124]],[-1,[53,69,103,124]],[1,[53,69,103,130]],[1,[53,94,114,124]],[-1,[53,103,104,114]],[-1,[53,103,114,124]],[-1,[66,83,94,120]],[-1,[66,94,114,120]],[1,[66,102,114,120]],[1,[69,83,94,120]],[-1,[69,94,120,124]],[1,[69,103,120,124]],[-1,[94,114,120,124]],[1,[102,103,104,114]],[-1,[102,103,104,154]],[1,[102,103,114,120]],[1,[103,114,120,124]]]},
   {"label":"00010110","cell":[103,114,120,159],"cycle":[[-1,[0,1,4,6]],[1,[0,1,4,11]],[-1,[0,1,6,11]],[1,[0,4,6,11]],[-1,[1,4,6,28]],[1,[1,4,11,30]],[-1,[1,4,28,30]],[-1,[1,6,11,128]],[1,[1,6,28,38]],[-1,[1,6,35,38]],[1,[1,6,35,128]],[-1,[1,11,30,40]],[-1,[1,11,40,128]],[1,[1,28,29,35]],[-1,[1,28,29,154]],[1,[1,28,30,154]],[1,[1,28,35,38]],[1,[1,29,30,40]],[-1,[1,29,30,154]],[-1,[1,29,35,41]],[1,[1,29,40,41]],[-1,[1,35,40,41]],[1,[1,35,40,128]],[1,[4,6,11,48]],[-1,[4,6,28,48]],[1,[4,11,30,48]],[-1,[4,28,30,48]],[1,[6,11,48,64]],[1,[6,11,64,128]],[1,[6,28,38,159]],[-1,[6,28,48,159]],[-1,[6,35,38,66]],[1,[6,35,64,66]],[-1,[6,35,64,128]],[1,[6,38,66,159]],[-1,[6,48,64,159]],[-1,[6,64,66,159]],[-1,[11,30,40,51]],[1,[11,30,48,53]],[-1,[11,30,51,53]],[1,[11,40,51,73]],[-1,[11,40,64,73]],[1,[11,40,64,128]],[1,[11,48,51,53]],[-1,[11,48,51,64]],[1,[11,51,64,73]],[-1,[17,40,41,67]],[1,[17,40,41,80]],[-1,[17,40,67,73]],[-1,[17,40,73,80]],[1,[17,41,67,73]],[1,[17,41,73,80]],[1,[22,51,52,67]],[-1,[22,51,52,73]],[1,[22,51,67,73]],[-1,[22,52,67,73]],[1,[27,64,66,73]],[-1,[27,64,66,80]],[1,[27,64,73,80]],[-1,[27,66,73,80]],[1,[28,29,35,102]],[1,[28,29,102,154]],[-1,[28,30,48,103]],[-1,[28,30,103,154]],[1,[28,35,38,102]],[-1,[28,38,102,103]],[-1,[28,38,103,159]],[1,[28,48,103,159]],[1,[28,102,103,154]],[1,[29,30,40,51]],[1,[29,30,51,104]],[1,[29,30,104,154]],[-1,[29,35,41,102]],[1,[29,40,41,67]],[-1,[29,40,51,67]],[1,[29,41,52,67]],[-1,[29,41,52,102]],[-1,[29,51,52,67]],[1,[29,51,52,104]],[1,[29,52,102,104]],[-1,[29,102,104,154]],[1,[30,48,53,103]],[-1,[30,51,53,104]],[-1,[30,53,103,104]],[1,[30,103,104,154]],[-1,[35,38,66,102]],[-1,[35,40,41,80]],[1,[35,40,64,80]],[-1,[35,40,64,128]],[-1,[35,41,66,80]],[1,[35,41,66,102]],[1,[35,64,66,80]],[-1,[38,66,102,120]],[-1,[38,66,120,159]],[-1,[38,102,103,120]],[1,[38,103,120,159]],[-1,[40,51,67,73]],[-1,[40,64,73,80]],[-1,[41,52,66,73]],[1,[41,52,66,102]],[1,[41,52,67,73]],[1,[41,66,73,80]],[1,[48,51,53,114]],[-1,[48,51,64,114]],[1,[48,53,103,114]],[1,[48,64,114,159]],[-1,[48,103,114,159]],[-1,[51,52,73,114]],[1,[51,52,104,114]],[-1,[51,53,104,114]],[1,[51,64,73,114]],[-1,[52,66,73,114]],[1,[52,66,102,114]],[1,[52,102,104,114]],[-1,[53,103,104,114]],[1,[64,66,73,114]],[1,[64,66,114,159]],[1,[66,102,114,120]],[-1,[66,114,120,159]],[1,[102,103,104,114]],[-1,[102,103,104,154]],[1,[102,103,114,120]],[1,[103,114,120,159]]]},
   {"label":"00010110","cell":[114,120,124,165],"cycle":[[1,[0,1,6,11]],[-1,[0,1,6,16]],[1,[0,1,11,17]],[-1,[0,1,16,17]],[-1,[0,6,11,27]],[1,[0,6,16,27]],[-1,[0,11,17,22]],[-1,[0,11,22,27]],[1,[0,16,17,26]],[1,[0,16,26,27]],[1,[0,17,22,26]],[1,[0,19,20,22]],[-1,[0,19,20,27]],[1,[0,19,22,27]],[-1,[0,20,22,26]],[-1,[0,20,26,27]],[1,[1,6,11,128]],[-1,[1,6,16,38]],[1,[1,6,35,38]],[-1,[1,6,35,128]],[1,[1,11,17,40]],[1,[1,11,40,128]],[-1,[1,16,17,43]],[1,[1,16,38,43]],[-1,[1,17,40,41]],[-1,[1,17,41,43]],[-1,[1,35,38,41]],[1,[1,35,40,41]],[-1,[1,35,40,128]],[1,[1,38,41,43]],[-1,[6,11,27,64]],[-1,[6,11,64,128]],[1,[6,16,27,77]],[-1,[6,16,38,77]],[1,[6,27,64,66]],[1,[6,27,66,77]],[1,[6,35,38,66]],[-1,[6,35,64,66]],[1,[6,35,64,128]],[-1,[6,38,66,77]],[-1,[11,17,22,73]],[1,[11,17,40,73]],[-1,[11,22,27,73]],[-1,[11,27,64,73]],[1,[11,40,64,73]],[-1,[11,40,64,128]],[1,[16,17,26,83]],[-1,[16,17,43,83]],[1,[16,26,27,83]],[1,[16,27,77,83]],[1,[16,38,43,83]],[-1,[16,38,77,83]],[1,[17,22,26,72]],[-1,[17,22,67,72]],[1,[17,22,67,73]],[-1,[17,26,72,83]],[-1,[17,40,41,80]],[1,[17,40,73,80]],[-1,[17,41,43,83]],[1,[17,41,67,72]],[-1,[17,41,67,73]],[1,[17,41,72,83]],[-1,[17,41,73,80]],[1,[19,20,22,91]],[-1,[19,20,27,91]],[1,[19,22,27,91]],[-1,[20,22,26,94]],[-1,[20,22,52,91]],[1,[20,22,52,94]],[-1,[20,26,27,94]],[1,[20,27,66,91]],[-1,[20,27,66,94]],[-1,[20,52,66,91]],[1,[20,52,66,94]],[1,[22,26,72,94]],[-1,[22,27,73,91]],[1,[22,52,53,72]],[-1,[22,52,53,94]],[-1,[22,52,67,72]],[1,[22,52,67,73]],[1,[22,52,73,91]],[-1,[22,53,72,94]],[1,[26,27,83,94]],[-1,[26,69,72,83]],[1,[26,69,72,94]],[-1,[26,69,83,94]],[1,[27,64,66,80]],[-1,[27,64,73,80]],[1,[27,66,73,80]],[-1,[27,66,73,91]],[1,[27,66,77,83]],[1,[27,66,83,94]],[-1,[35,38,41,66]],[1,[35,40,41,80]],[-1,[35,40,64,80]],[1,[35,40,64,128]],[1,[35,41,66,80]],[-1,[35,64,66,80]],[1,[38,41,43,83]],[-1,[38,41,66,165]],[1,[38,41,83,165]],[-1,[38,66,77,83]],[-1,[38,66,83,120]],[-1,[38,66,120,165]],[1,[38,69,83,120]],[-1,[38,69,83,165]],[1,[38,69,120,165]],[1,[40,64,73,80]],[1,[41,52,66,73]],[-1,[41,52,66,165]],[1,[41,52,67,72]],[-1,[41,52,67,73]],[1,[41,52,72,165]],[-1,[41,66,73,80]],[1,[41,72,83,165]],[1,[52,53,72,165]],[-1,[52,53,94,114]],[-1,[52,53,114,165]],[1,[52,66,73,91]],[1,[52,66,94,114]],[1,[52,66,114,165]],[-1,[53,69,72,94]],[1,[53,69,72,165]],[-1,[53,69,94,124]],[-1,[53,69,124,165]],[-1,[53,94,114,124]],[1,[53,114,124,165]],[1,[66,83,94,120]],[1,[66,94,114,120]],[-1,[66,114,120,165]],[-1,[69,72,83,165]],[-1,[69,83,94,120]],[1,[69,94,120,124]],[-1,[69,120,124,165]],[1,[94,114,120,124]],[1,[114,120,124,165]]]},
   {"label":"00110110","cell":[71,78,122,160],"cycle":[[-1,[0,1,4,13]],[1,[0,1,4,14]],[-1,[0,1,13,14]],[1,[0,2,4,11]],[-1,[0,2,4,19]],[1,[0,2,11,22]],[-1,[0,2,19,22]],[-1,[0,4,11,25]],[1,[0,4,13,25]],[-1,[0,4,14,19]],[-1,[0,11,22,25]],[1,[0,13,14,24]],[1,[0,13,24,25]],[1,[0,14,19,24]],[1,[0,19,22,25]],[-1,[0,19,24,25]],[-1,[1,2,4,30]],[1,[1,2,4,128]],[1,[1,2,29,30]],[-1,[1,2,29,128]],[-1,[1,4,13,33]],[1,[1,4,14,128]],[1,[1,4,30,33]],[-1,[1,13,14,33]],[1,[1,14,33,128]],[-1,[1,29,30,39]],[1,[1,29,33,39]],[-1,[1,29,33,128]],[-1,[1,30,33,39]],[1,[2,4,11,139]],[-1,[2,4,19,128]],[-1,[2,4,30,139]],[1,[2,11,22,51]],[-1,[2,11,30,51]],[1,[2,11,30,139]],[-1,[2,19,22,51]],[-1,[2,19,51,128]],[1,[2,29,30,51]],[1,[2,29,51,128]],[-1,[4,11,25,139]],[1,[4,13,25,61]],[-1,[4,13,33,61]],[-1,[4,14,19,128]],[-1,[4,25,61,139]],[1,[4,30,33,61]],[1,[4,30,61,139]],[-1,[11,22,25,71]],[1,[11,22,51,71]],[1,[11,25,71,139]],[-1,[11,30,51,71]],[-1,[11,30,71,139]],[1,[13,14,24,78]],[-1,[13,14,33,78]],[1,[13,24,25,78]],[1,[13,25,61,78]],[1,[13,33,39,61]],[-1,[13,33,39,78]],[-1,[13,39,61,78]],[1,[14,19,24,58]],[1,[14,19,58,128]],[-1,[14,24,58,78]],[1,[14,33,58,78]],[-1,[14,33,58,128]],[1,[19,22,25,89]],[-1,[19,22,51,89]],[-1,[19,24,25,89]],[1,[19,24,58,89]],[-1,[19,51,58,89]],[1,[19,51,58,128]],[-1,[22,25,71,89]],[1,[22,51,71,89]],[1,[24,25,78,89]],[-1,[24,58,78,89]],[-1,[25,61,71,78]],[1,[25,61,71,139]],[1,[25,71,78,89]],[-1,[29,30,39,160]],[1,[29,30,51,160]],[1,[29,33,39,160]],[1,[29,33,58,128]],[-1,[29,33,58,160]],[-1,[29,51,58,128]],[1,[29,51,58,160]],[-1,[30,33,39,61]],[1,[30,39,61,71]],[1,[30,39,71,160]],[-1,[30,51,71,160]],[-1,[30,61,71,139]],[-1,[33,39,78,160]],[1,[33,58,78,160]],[1,[39,61,71,78]],[-1,[39,71,78,160]],[-1,[51,58,89,122]],[-1,[51,58,122,160]],[1,[51,71,89,122]],[1,[51,71,122,160]],[-1,[58,78,89,122]],[-1,[58,78,122,160]],[1,[71,78,89,122]],[1,[71,78,122,160]]]},
   {"label":"00110110","cell":[86,96,115,178],"cycle":[[-1,[0,1,4,13]],[1,[0,1,4,14]],[-1,[0,1,13,14]],[1,[0,4,13,25]],[-1,[0,4,14,19]],[-1,[0,4,19,25]],[1,[0,13,14,25]],[1,[0,14,19,25]],[-1,[1,4,13,33]],[1,[1,4,14,33]],[-1,[1,13,14,33]],[1,[4,13,25,61]],[-1,[4,13,33,61]],[-1,[4,14,19,55]],[1,[4,14,33,55]],[-1,[4,19,25,86]],[1,[4,19,55,86]],[-1,[4,25,61,86]],[1,[4,33,54,55]],[-1,[4,33,54,61]],[-1,[4,54,55,86]],[1,[4,54,61,86]],[1,[13,14,25,78]],[-1,[13,14,33,78]],[1,[13,25,61,78]],[-1,[13,33,61,78]],[1,[14,19,25,96]],[-1,[14,19,55,96]],[1,[14,25,78,96]],[1,[14,33,55,58]],[1,[14,33,58,78]],[-1,[14,55,58,96]],[-1,[14,58,78,96]],[-1,[19,25,86,96]],[1,[19,55,86,96]],[1,[25,61,78,178]],[-1,[25,61,86,178]],[1,[25,78,96,178]],[-1,[25,86,96,178]],[1,[33,54,55,115]],[-1,[33,54,61,115]],[1,[33,55,58,115]],[1,[33,58,78,115]],[-1,[33,61,78,115]],[-1,[54,55,86,115]],[1,[54,61,86,115]],[-1,[55,58,96,115]],[1,[55,86,96,115]],[-1,[58,78,96,115]],[-1,[61,78,115,178]],[1,[61,86,115,178]],[-1,[78,96,115,178]],[1,[86,96,115,178]]]},
   {"label":"00110110","cell":[118,120,124,174],"cycle":[[1,[0,1,2,4]],[-1,[0,1,2,11]],[1,[0,1,4,6]],[1,[0,1,6,11]],[-1,[0,2,4,11]],[1,[0,2,11,21]],[-1,[0,2,11,22]],[1,[0,2,21,22]],[-1,[0,4,6,21]],[1,[0,4,11,25]],[-1,[0,4,21,25]],[-1,[0,6,11,21]],[1,[0,11,22,25]],[-1,[0,21,22,25]],[1,[1,2,4,30]],[-1,[1,2,11,30]],[1,[1,4,6,37]],[1,[1,4,13,33]],[-1,[1,4,13,36]],[-1,[1,4,30,33]],[-1,[1,4,36,37]],[1,[1,6,11,37]],[1,[1,11,30,42]],[-1,[1,11,37,42]],[-1,[1,13,33,39]],[1,[1,13,36,39]],[1,[1,30,33,39]],[1,[1,30,39,42]],[1,[1,36,37,42]],[-1,[1,36,39,42]],[-1,[2,4,11,139]],[1,[2,4,30,139]],[1,[2,11,21,53]],[-1,[2,11,22,53]],[-1,[2,11,30,139]],[1,[2,21,22,53]],[-1,[4,6,21,60]],[1,[4,6,37,60]],[1,[4,11,25,139]],[1,[4,13,33,61]],[-1,[4,13,36,61]],[-1,[4,21,25,86]],[1,[4,21,60,86]],[-1,[4,25,61,86]],[1,[4,25,61,139]],[-1,[4,30,33,61]],[-1,[4,30,61,139]],[-1,[4,36,37,60]],[1,[4,36,54,60]],[-1,[4,36,54,61]],[-1,[4,54,60,86]],[1,[4,54,61,86]],[-1,[6,11,21,70]],[1,[6,11,37,70]],[-1,[6,21,60,70]],[1,[6,37,60,70]],[1,[11,21,53,70]],[1,[11,22,25,71]],[-1,[11,22,53,71]],[-1,[11,25,71,139]],[1,[11,30,42,71]],[1,[11,30,71,139]],[-1,[11,37,42,70]],[-1,[11,42,53,70]],[1,[11,42,53,71]],[-1,[13,33,39,61]],[1,[13,36,39,81]],[-1,[13,36,61,81]],[1,[13,39,61,81]],[-1,[21,22,25,92]],[1,[21,22,53,92]],[-1,[21,25,86,92]],[1,[21,53,70,174]],[-1,[21,53,92,174]],[-1,[21,60,70,174]],[1,[21,60,86,174]],[1,[21,86,92,174]],[1,[22,25,71,92]],[-1,[22,53,71,92]],[1,[25,61,71,81]],[-1,[25,61,71,139]],[1,[25,61,81,92]],[-1,[25,61,86,92]],[-1,[25,71,81,92]],[1,[30,33,39,61]],[1,[30,39,42,71]],[-1,[30,39,61,71]],[1,[30,61,71,139]],[1,[36,37,42,169]],[-1,[36,37,60,169]],[-1,[36,39,42,81]],[1,[36,42,81,169]],[1,[36,54,60,118]],[-1,[36,54,61,118]],[-1,[36,60,118,169]],[-1,[36,61,81,118]],[1,[36,81,118,169]],[-1,[37,42,70,169]],[1,[37,60,70,119]],[1,[37,60,119,169]],[-1,[37,70,119,169]],[1,[39,42,71,81]],[-1,[39,61,71,81]],[-1,[42,53,70,124]],[1,[42,53,71,124]],[1,[42,70,124,169]],[1,[42,71,81,124]],[-1,[42,81,124,169]],[-1,[53,70,124,174]],[-1,[53,71,92,124]],[1,[53,92,124,174]],[-1,[54,60,86,118]],[1,[54,61,86,118]],[1,[60,70,119,120]],[1,[60,70,120,174]],[-1,[60,86,118,174]],[-1,[60,118,119,120]],[1,[60,118,119,169]],[-1,[60,118,120,174]],[1,[61,81,92,118]],[-1,[61,86,92,118]],[1,[70,119,120,124]],[1,[70,119,124,169]],[-1,[70,120,124,174]],[-1,[71,81,92,124]],[1,[81,92,118,124]],[-1,[81,118,124,169]],[-1,[86,92,118,174]],[1,[92,118,124,174]],[-1,[118,119,120,124]],[-1,[118,119,124,169]],[1,[118,120,124,174]]]},
   {"label":"00110110","cell":[119,122,124,178],"cycle":[[1,[0,1,4,6]],[-1,[0,1,4,13]],[1,[0,1,6,14]],[-1,[0,1,13,14]],[-1,[0,4,6,14]],[1,[0,4,13,25]],[-1,[0,4,14,19]],[-1,[0,4,19,25]],[1,[0,13,14,25]],[1,[0,14,19,25]],[1,[1,4,6,37]],[-1,[1,4,13,36]],[-1,[1,4,36,37]],[1,[1,6,14,37]],[-1,[1,13,14,43]],[1,[1,13,36,39]],[1,[1,13,39,43]],[-1,[1,14,37,43]],[1,[1,36,37,42]],[-1,[1,36,39,42]],[-1,[1,37,42,43]],[1,[1,39,42,43]],[-1,[4,6,14,55]],[1,[4,6,37,55]],[1,[4,13,25,61]],[-1,[4,13,36,61]],[-1,[4,14,19,55]],[-1,[4,19,25,86]],[1,[4,19,55,86]],[-1,[4,25,61,86]],[-1,[4,36,37,60]],[1,[4,36,54,60]],[-1,[4,36,54,61]],[1,[4,37,48,55]],[-1,[4,37,48,60]],[-1,[4,48,55,86]],[1,[4,48,60,86]],[-1,[4,54,60,86]],[1,[4,54,61,86]],[1,[6,14,37,77]],[-1,[6,14,55,77]],[1,[6,37,55,77]],[1,[13,14,25,78]],[-1,[13,14,43,78]],[1,[13,25,61,78]],[1,[13,36,39,81]],[-1,[13,36,61,81]],[1,[13,39,43,78]],[-1,[13,39,61,78]],[1,[13,39,61,81]],[1,[14,19,25,96]],[-1,[14,19,55,96]],[1,[14,25,78,96]],[-1,[14,37,43,77]],[1,[14,43,77,80]],[-1,[14,43,78,80]],[-1,[14,55,77,96]],[1,[14,58,78,80]],[-1,[14,58,78,96]],[1,[14,58,80,96]],[-1,[14,77,80,96]],[-1,[19,25,86,96]],[1,[19,55,86,96]],[-1,[25,61,71,78]],[1,[25,61,71,81]],[1,[25,61,81,178]],[-1,[25,61,86,178]],[1,[25,71,78,178]],[-1,[25,71,81,178]],[1,[25,78,96,178]],[-1,[25,86,96,178]],[-1,[33,55,58,101]],[1,[33,55,58,115]],[-1,[33,55,101,115]],[1,[33,58,101,115]],[1,[36,37,42,169]],[-1,[36,37,60,169]],[-1,[36,39,42,81]],[1,[36,42,81,169]],[1,[36,54,60,118]],[-1,[36,54,61,118]],[-1,[36,60,118,169]],[-1,[36,61,81,118]],[1,[36,81,118,169]],[-1,[37,42,43,109]],[1,[37,42,70,109]],[-1,[37,42,70,169]],[-1,[37,43,77,109]],[1,[37,48,55,119]],[-1,[37,48,60,119]],[1,[37,55,77,119]],[1,[37,60,119,169]],[-1,[37,70,109,119]],[-1,[37,70,119,169]],[1,[37,77,109,119]],[1,[39,42,43,170]],[1,[39,42,71,81]],[-1,[39,42,71,170]],[1,[39,43,78,170]],[1,[39,61,71,78]],[-1,[39,61,71,81]],[-1,[39,71,78,170]],[-1,[42,43,109,170]],[1,[42,70,109,124]],[1,[42,70,124,169]],[1,[42,71,81,124]],[1,[42,71,124,170]],[-1,[42,81,124,169]],[-1,[42,109,124,170]],[1,[43,77,80,109]],[-1,[43,78,80,170]],[-1,[43,80,109,170]],[-1,[48,55,86,119]],[1,[48,60,86,119]],[-1,[54,60,86,118]],[1,[54,61,86,118]],[-1,[55,58,96,115]],[1,[55,58,96,117]],[-1,[55,58,101,117]],[-1,[55,77,96,117]],[-1,[55,77,117,119]],[1,[55,86,96,119]],[1,[55,96,115,119]],[-1,[55,101,115,119]],[1,[55,101,117,119]],[1,[58,78,80,122]],[-1,[58,78,96,122]],[1,[58,80,96,117]],[1,[58,80,117,122]],[-1,[58,96,115,122]],[1,[58,101,115,122]],[-1,[58,101,117,122]],[-1,[60,86,118,119]],[1,[60,118,119,169]],[-1,[61,81,118,178]],[1,[61,86,118,178]],[-1,[70,109,119,124]],[1,[70,119,124,169]],[1,[71,78,122,170]],[-1,[71,78,122,178]],[1,[71,81,124,178]],[1,[71,122,124,170]],[-1,[71,122,124,178]],[-1,[77,80,96,117]],[1,[77,80,109,117]],[-1,[77,109,117,119]],[1,[78,80,122,170]],[-1,[78,96,122,178]],[1,[80,109,117,122]],[1,[80,109,122,170]],[-1,[81,118,124,169]],[1,[81,118,124,178]],[1,[86,96,119,178]],[-1,[86,118,119,178]],[1,[96,115,119,122]],[-1,[96,119,122,178]],[1,[101,109,117,119]],[-1,[101,109,117,122]],[1,[101,109,119,122]],[-1,[101,115,119,122]],[1,[109,119,122,124]],[-1,[109,122,124,170]],[-1,[118,119,124,169]],[1,[118,119,124,178]],[1,[119,122,124,178]]]},
   {"label":"01110110","cell":[89,95,115,126],"cycle":[[1,[2,4,18,44]],[-1,[2,4,18,127]],[-1,[2,4,28,44]],[1,[2,4,28,127]],[-1,[2,18,44,127]],[-1,[2,28,29,44]],[1,[2,28,29,127]],[1,[2,29,44,127]],[-1,[4,13,18,127]],[1,[4,13,18,145]],[-1,[4,13,33,75]],[1,[4,13,33,127]],[-1,[4,13,75,145]],[1,[4,18,44,86]],[1,[4,18,86,145]],[1,[4,28,33,44]],[-1,[4,28,33,127]],[-1,[4,33,44,62]],[-1,[4,33,62,75]],[1,[4,44,62,86]],[1,[4,62,75,86]],[-1,[4,75,86,145]],[-1,[13,18,57,95]],[1,[13,18,57,127]],[-1,[13,18,95,145]],[1,[13,33,57,74]],[-1,[13,33,57,127]],[1,[13,33,74,75]],[-1,[13,57,74,95]],[-1,[13,74,75,95]],[1,[13,75,95,145]],[-1,[18,44,57,89]],[1,[18,44,57,127]],[1,[18,44,86,89]],[1,[18,57,89,95]],[-1,[18,86,89,95]],[-1,[18,86,95,145]],[1,[28,29,33,44]],[-1,[28,29,33,127]],[1,[29,33,44,57]],[1,[29,33,57,127]],[-1,[29,44,57,127]],[1,[33,44,57,115]],[-1,[33,44,62,115]],[1,[33,57,74,115]],[-1,[33,62,75,115]],[1,[33,74,75,115]],[-1,[44,57,89,115]],[1,[44,62,86,115]],[1,[44,86,89,115]],[-1,[57,74,95,115]],[1,[57,89,95,115]],[1,[62,75,86,115]],[-1,[74,75,95,115]],[-1,[75,86,95,115]],[1,[75,86,95,145]],[-1,[86,89,95,126]],[1,[86,89,115,126]],[-1,[86,95,115,126]],[1,[89,95,115,126]]]},
   {"label":"01110110","cell":[111,117,122,126],"cycle":[[-1,[2,4,28,30]],[1,[2,4,28,47]],[-1,[2,4,30,44]],[-1,[2,4,44,47]],[-1,[2,28,29,30]],[1,[2,28,29,46]],[-1,[2,28,44,46]],[1,[2,28,44,47]],[1,[2,29,30,44]],[1,[2,29,44,46]],[-1,[4,28,30,33]],[-1,[4,28,33,36]],[-1,[4,28,36,47]],[1,[4,30,33,62]],[-1,[4,30,44,62]],[1,[4,33,36,75]],[-1,[4,33,62,75]],[1,[4,36,47,68]],[1,[4,36,68,75]],[-1,[4,44,47,86]],[1,[4,44,62,86]],[-1,[4,47,68,86]],[1,[4,62,75,86]],[-1,[4,68,75,86]],[-1,[28,29,30,33]],[-1,[28,29,33,34]],[-1,[28,29,34,102]],[1,[28,29,46,102]],[1,[28,33,34,105]],[-1,[28,33,36,105]],[1,[28,34,102,105]],[-1,[28,36,47,103]],[-1,[28,36,103,105]],[-1,[28,44,46,110]],[1,[28,44,47,110]],[1,[28,46,56,102]],[-1,[28,46,56,110]],[1,[28,47,103,110]],[-1,[28,56,102,105]],[-1,[28,56,105,110]],[1,[28,103,105,110]],[-1,[29,30,33,39]],[-1,[29,30,39,104]],[1,[29,30,44,160]],[-1,[29,30,104,160]],[-1,[29,33,34,106]],[1,[29,33,39,106]],[-1,[29,34,102,106]],[1,[29,39,104,106]],[1,[29,44,46,111]],[-1,[29,44,50,111]],[1,[29,44,50,160]],[1,[29,46,102,111]],[-1,[29,50,67,111]],[1,[29,50,67,160]],[-1,[29,67,104,106]],[1,[29,67,104,160]],[-1,[29,67,106,111]],[1,[29,102,106,111]],[-1,[30,33,39,107]],[1,[30,33,62,107]],[-1,[30,39,104,107]],[-1,[30,44,62,160]],[-1,[30,62,107,160]],[1,[30,104,107,160]],[1,[33,34,105,106]],[1,[33,36,75,105]],[1,[33,39,106,107]],[-1,[33,62,75,115]],[1,[33,62,107,115]],[-1,[33,74,105,106]],[1,[33,74,105,115]],[-1,[33,74,106,115]],[-1,[33,75,105,115]],[-1,[33,106,107,115]],[1,[34,102,105,106]],[1,[36,47,68,118]],[-1,[36,47,103,118]],[1,[36,68,75,118]],[1,[36,75,105,118]],[-1,[36,103,105,118]],[1,[39,104,106,107]],[-1,[44,46,110,111]],[-1,[44,47,86,110]],[1,[44,50,89,111]],[-1,[44,50,89,160]],[1,[44,62,86,89]],[1,[44,62,89,160]],[-1,[44,86,89,115]],[1,[44,86,110,115]],[-1,[44,89,111,115]],[1,[44,110,111,115]],[1,[46,56,102,117]],[-1,[46,56,110,117]],[1,[46,102,111,117]],[-1,[46,110,111,117]],[-1,[47,68,86,118]],[-1,[47,86,110,118]],[1,[47,103,110,118]],[1,[50,67,89,111]],[-1,[50,67,89,160]],[-1,[56,102,105,117]],[-1,[56,105,110,117]],[1,[62,75,86,115]],[1,[62,86,89,96]],[1,[62,86,96,115]],[-1,[62,89,96,122]],[-1,[62,89,122,160]],[-1,[62,96,115,122]],[1,[62,107,115,122]],[1,[62,107,122,160]],[1,[67,89,111,122]],[1,[67,89,122,160]],[-1,[67,104,106,122]],[-1,[67,104,122,160]],[-1,[67,106,111,122]],[-1,[68,75,86,118]],[-1,[74,105,106,117]],[1,[74,105,115,117]],[-1,[74,106,115,117]],[1,[75,86,115,118]],[-1,[75,105,115,118]],[1,[86,89,96,126]],[-1,[86,89,115,126]],[1,[86,96,115,126]],[1,[86,110,115,118]],[-1,[89,96,122,126]],[-1,[89,111,115,126]],[1,[89,111,122,126]],[1,[96,115,117,122]],[-1,[96,115,117,126]],[-1,[96,117,122,126]],[1,[102,105,106,117]],[1,[102,106,111,117]],[1,[103,105,110,118]],[1,[104,106,107,122]],[-1,[104,107,122,160]],[1,[105,110,115,117]],[-1,[105,110,115,118]],[-1,[106,107,115,122]],[1,[106,111,117,122]],[-1,[106,115,117,122]],[1,[110,111,115,126]],[-1,[110,111,117,126]],[1,[110,115,117,126]],[1,[111,117,122,126]]]},
   {"label":"00001110","cell":[77,98,125,152],"cycle":[[1,[0,1,6,9]],[-1,[0,1,6,15]],[1,[0,1,9,17]],[-1,[0,1,15,17]],[-1,[0,6,9,27]],[1,[0,6,15,27]],[-1,[0,9,17,27]],[1,[0,15,17,27]],[1,[1,6,9,128]],[-1,[1,6,15,38]],[1,[1,6,37,38]],[-1,[1,6,37,128]],[1,[1,9,17,40]],[1,[1,9,40,128]],[-1,[1,15,17,43]],[1,[1,15,38,43]],[-1,[1,17,40,43]],[-1,[1,37,38,43]],[1,[1,37,40,43]],[-1,[1,37,40,128]],[-1,[6,9,27,64]],[-1,[6,9,64,128]],[1,[6,15,27,77]],[-1,[6,15,38,77]],[1,[6,27,64,70]],[1,[6,27,70,77]],[1,[6,37,38,77]],[1,[6,37,60,70]],[-1,[6,37,60,77]],[-1,[6,37,64,70]],[1,[6,37,64,128]],[-1,[6,60,70,77]],[-1,[9,17,27,73]],[1,[9,17,40,73]],[-1,[9,27,64,73]],[1,[9,40,64,73]],[-1,[9,40,64,128]],[1,[15,17,27,152]],[-1,[15,17,43,152]],[1,[15,27,77,152]],[1,[15,38,43,77]],[-1,[15,43,77,152]],[-1,[17,25,27,82]],[1,[17,25,27,152]],[1,[17,25,78,82]],[-1,[17,25,78,152]],[-1,[17,27,73,82]],[-1,[17,40,43,82]],[1,[17,40,73,82]],[-1,[17,43,78,82]],[1,[17,43,78,152]],[-1,[25,27,82,98]],[-1,[25,27,98,152]],[1,[25,68,75,82]],[-1,[25,68,75,98]],[1,[25,68,82,98]],[1,[25,75,78,82]],[-1,[25,75,78,152]],[1,[25,75,98,152]],[1,[27,64,70,82]],[-1,[27,64,73,82]],[1,[27,70,77,98]],[-1,[27,70,82,98]],[-1,[27,77,98,152]],[-1,[36,37,60,68]],[1,[36,37,60,75]],[-1,[36,37,68,75]],[1,[36,60,68,75]],[-1,[37,38,43,77]],[1,[37,40,43,82]],[-1,[37,40,64,82]],[1,[37,40,64,128]],[-1,[37,43,75,77]],[1,[37,43,75,82]],[-1,[37,60,68,70]],[1,[37,60,75,77]],[-1,[37,64,70,82]],[1,[37,68,70,82]],[-1,[37,68,75,82]],[1,[40,64,73,82]],[-1,[43,75,77,125]],[-1,[43,75,78,82]],[1,[43,75,78,152]],[-1,[43,75,125,152]],[1,[43,77,125,152]],[-1,[60,68,70,98]],[1,[60,68,75,98]],[-1,[60,70,77,98]],[1,[60,75,77,98]],[1,[68,70,82,98]],[1,[75,77,98,125]],[-1,[75,98,125,152]],[1,[77,98,125,152]]]},
   {"label":"01001110","cell":[108,113,120,123],"cycle":[[1,[0,3,8,18]],[-1,[0,3,8,20]],[1,[0,3,15,20]],[-1,[0,3,15,23]],[1,[0,3,18,23]],[-1,[0,6,20,21]],[1,[0,6,20,23]],[-1,[0,6,21,23]],[-1,[0,8,18,20]],[-1,[0,15,20,23]],[1,[0,18,20,21]],[1,[0,18,21,23]],[1,[3,8,18,45]],[-1,[3,8,20,45]],[1,[3,15,20,56]],[-1,[3,15,23,56]],[1,[3,18,23,54]],[-1,[3,18,45,54]],[1,[3,20,45,56]],[-1,[3,23,54,56]],[-1,[3,28,34,45]],[1,[3,28,34,56]],[-1,[3,28,45,56]],[1,[3,34,45,54]],[1,[3,34,54,56]],[-1,[6,20,21,88]],[1,[6,20,23,88]],[-1,[6,20,49,56]],[1,[6,20,49,88]],[-1,[6,20,56,88]],[-1,[6,21,23,88]],[1,[6,28,38,49]],[-1,[6,28,38,56]],[1,[6,28,49,56]],[-1,[6,38,49,56]],[1,[6,49,56,88]],[1,[8,10,18,63]],[-1,[8,10,18,140]],[-1,[8,10,50,63]],[1,[8,10,50,140]],[-1,[8,18,20,140]],[1,[8,18,45,63]],[-1,[8,20,45,52]],[-1,[8,20,52,140]],[-1,[8,45,50,52]],[1,[8,45,50,63]],[1,[8,50,52,140]],[1,[10,18,21,140]],[-1,[10,18,21,145]],[1,[10,18,63,145]],[-1,[10,21,53,69]],[1,[10,21,53,140]],[-1,[10,21,69,145]],[1,[10,36,63,69]],[-1,[10,36,63,145]],[1,[10,36,69,145]],[1,[10,50,53,92]],[-1,[10,50,53,140]],[-1,[10,50,63,92]],[1,[10,53,69,92]],[-1,[10,63,69,92]],[-1,[15,20,23,97]],[1,[15,20,56,97]],[-1,[15,23,56,76]],[-1,[15,23,76,97]],[1,[15,34,38,56]],[-1,[15,34,38,76]],[1,[15,34,56,76]],[-1,[15,38,56,76]],[1,[15,56,76,97]],[1,[18,20,21,140]],[1,[18,21,23,145]],[1,[18,23,54,145]],[-1,[18,45,54,63]],[1,[18,54,63,145]],[1,[20,21,49,94]],[-1,[20,21,49,140]],[-1,[20,21,88,94]],[1,[20,23,88,97]],[1,[20,45,49,52]],[-1,[20,45,49,56]],[-1,[20,49,52,66]],[1,[20,49,52,94]],[-1,[20,49,52,140]],[-1,[20,49,66,94]],[1,[20,49,88,94]],[1,[20,52,66,94]],[-1,[20,56,88,97]],[-1,[21,23,88,98]],[-1,[21,23,98,145]],[-1,[21,49,53,69]],[1,[21,49,53,140]],[-1,[21,49,69,94]],[1,[21,69,94,98]],[1,[21,69,98,145]],[-1,[21,88,94,98]],[-1,[23,54,56,76]],[-1,[23,54,76,145]],[-1,[23,76,97,98]],[-1,[23,76,98,145]],[1,[23,88,97,98]],[-1,[28,34,38,56]],[1,[28,34,38,102]],[-1,[28,34,45,100]],[-1,[28,34,100,102]],[1,[28,38,49,102]],[1,[28,45,49,56]],[-1,[28,45,49,102]],[1,[28,45,100,102]],[-1,[34,36,38,76]],[1,[34,36,38,108]],[-1,[34,36,54,63]],[1,[34,36,54,76]],[-1,[34,36,63,108]],[1,[34,38,102,108]],[1,[34,45,54,63]],[1,[34,45,63,100]],[1,[34,54,56,76]],[-1,[34,63,100,108]],[-1,[34,100,102,108]],[1,[36,38,69,76]],[-1,[36,38,69,108]],[-1,[36,54,63,145]],[1,[36,54,76,145]],[1,[36,63,69,108]],[-1,[36,69,76,145]],[-1,[38,49,56,120]],[-1,[38,49,66,102]],[1,[38,49,66,120]],[-1,[38,56,76,120]],[1,[38,66,102,120]],[1,[38,69,76,120]],[-1,[38,69,108,120]],[1,[38,102,108,120]],[1,[45,49,52,102]],[-1,[45,50,52,113]],[1,[45,50,63,113]],[-1,[45,52,102,113]],[1,[45,63,100,113]],[1,[45,100,102,113]],[-1,[49,52,53,113]],[1,[49,52,53,140]],[-1,[49,52,66,102]],[1,[49,52,94,113]],[-1,[49,53,69,113]],[1,[49,56,88,120]],[-1,[49,66,94,120]],[-1,[49,69,94,120]],[1,[49,69,113,120]],[1,[49,88,94,120]],[-1,[49,94,113,120]],[1,[50,52,53,113]],[-1,[50,52,53,140]],[1,[50,53,92,113]],[-1,[50,63,92,113]],[1,[52,66,94,123]],[-1,[52,66,102,123]],[1,[52,94,113,123]],[-1,[52,102,113,123]],[1,[53,69,92,113]],[1,[56,76,97,120]],[-1,[56,88,97,120]],[-1,[63,69,92,113]],[1,[63,69,108,113]],[-1,[63,100,108,113]],[-1,[66,94,120,123]],[1,[66,102,120,123]],[-1,[69,76,98,120]],[1,[69,76,98,145]],[1,[69,94,98,120]],[1,[69,108,113,120]],[-1,[76,97,98,120]],[-1,[88,94,98,120]],[1,[88,97,98,120]],[-1,[94,113,120,123]],[-1,[100,102,108,113]],[-1,[102,108,113,123]],[1,[102,108,120,123]],[1,[108,113,120,123]]]},
   {"label":"01001110","cell":[113,116,126,173],"cycle":[[-1,[0,3,8,18]],[1,[0,3,8,20]],[-1,[0,3,15,20]],[1,[0,3,15,23]],[-1,[0,3,18,23]],[1,[0,6,20,21]],[-1,[0,6,20,23]],[1,[0,6,21,23]],[1,[0,8,18,20]],[1,[0,15,20,23]],[-1,[0,18,20,21]],[-1,[0,18,21,23]],[-1,[3,8,18,45]],[1,[3,8,20,45]],[-1,[3,15,20,56]],[1,[3,15,23,56]],[-1,[3,18,23,54]],[-1,[3,18,44,45]],[1,[3,18,44,54]],[-1,[3,20,45,56]],[1,[3,23,54,56]],[1,[3,34,45,56]],[-1,[3,34,45,57]],[-1,[3,34,54,56]],[1,[3,34,54,57]],[1,[3,44,45,57]],[-1,[3,44,54,57]],[1,[6,20,21,88]],[-1,[6,20,23,88]],[1,[6,21,23,88]],[-1,[8,10,18,50]],[1,[8,10,18,140]],[-1,[8,10,50,140]],[1,[8,18,20,140]],[-1,[8,18,45,50]],[1,[8,20,45,52]],[1,[8,20,52,140]],[1,[8,45,50,52]],[-1,[8,50,52,140]],[1,[10,18,21,92]],[-1,[10,18,21,140]],[-1,[10,18,50,92]],[1,[10,21,53,92]],[-1,[10,21,53,140]],[-1,[10,50,53,92]],[1,[10,50,53,140]],[1,[15,20,23,97]],[-1,[15,20,56,97]],[1,[15,23,56,76]],[1,[15,23,76,97]],[-1,[15,56,76,97]],[-1,[18,20,21,140]],[-1,[18,21,23,86]],[-1,[18,21,86,92]],[-1,[18,23,54,95]],[1,[18,23,86,95]],[-1,[18,44,45,171]],[1,[18,44,54,86]],[1,[18,44,86,171]],[-1,[18,45,50,171]],[-1,[18,50,92,171]],[-1,[18,54,86,95]],[1,[18,86,92,171]],[-1,[20,21,49,94]],[1,[20,21,49,140]],[1,[20,21,88,94]],[-1,[20,23,88,97]],[-1,[20,45,49,52]],[1,[20,45,49,173]],[-1,[20,45,56,173]],[1,[20,49,52,140]],[1,[20,49,94,173]],[-1,[20,56,97,173]],[-1,[20,88,94,173]],[1,[20,88,97,173]],[-1,[21,23,86,88]],[1,[21,49,53,94]],[-1,[21,49,53,140]],[1,[21,53,92,94]],[1,[21,86,88,98]],[-1,[21,86,92,98]],[1,[21,88,94,98]],[-1,[21,92,94,98]],[1,[23,54,56,76]],[1,[23,54,76,95]],[-1,[23,76,95,97]],[-1,[23,86,88,96]],[1,[23,86,95,96]],[1,[23,88,96,97]],[-1,[23,95,96,97]],[1,[34,45,56,116]],[-1,[34,45,57,116]],[-1,[34,54,56,76]],[1,[34,54,57,116]],[-1,[34,54,76,116]],[1,[34,56,76,116]],[1,[44,45,57,111]],[1,[44,45,111,171]],[-1,[44,54,57,115]],[1,[44,54,86,115]],[-1,[44,57,111,115]],[-1,[44,86,115,171]],[1,[44,111,115,171]],[-1,[45,49,52,113]],[-1,[45,49,113,173]],[1,[45,50,52,113]],[1,[45,50,113,171]],[1,[45,56,116,173]],[1,[45,57,111,116]],[1,[45,111,113,116]],[-1,[45,111,113,171]],[-1,[45,113,116,173]],[1,[49,52,53,113]],[-1,[49,52,53,140]],[1,[49,53,94,113]],[-1,[49,94,113,173]],[-1,[50,52,53,113]],[1,[50,52,53,140]],[-1,[50,53,92,113]],[1,[50,92,113,171]],[1,[53,92,94,113]],[-1,[54,57,115,116]],[1,[54,76,95,116]],[-1,[54,86,95,115]],[1,[54,95,115,116]],[-1,[56,76,97,116]],[1,[56,97,116,173]],[-1,[57,111,115,116]],[-1,[76,95,97,116]],[-1,[86,88,96,126]],[1,[86,88,98,126]],[-1,[86,92,98,126]],[-1,[86,92,126,171]],[1,[86,95,96,126]],[-1,[86,95,115,126]],[1,[86,115,126,171]],[1,[88,94,98,126]],[1,[88,94,126,173]],[1,[88,96,97,126]],[-1,[88,97,126,173]],[-1,[92,94,98,126]],[1,[92,94,113,126]],[-1,[92,113,126,171]],[1,[94,113,126,173]],[-1,[95,96,97,126]],[-1,[95,97,116,126]],[1,[95,115,116,126]],[-1,[97,116,126,173]],[1,[111,113,116,126]],[1,[111,113,126,171]],[-1,[111,115,116,126]],[-1,[111,115,126,171]],[1,[113,116,126,173]]]},
   {"label":"00101110","cell":[59,74,106,116],"cycle":[[-1,[0,1,3,9]],[1,[0,1,3,13]],[1,[0,1,8,9]],[-1,[0,1,8,13]],[-1,[0,3,8,9]],[1,[0,3,8,13]],[-1,[1,3,9,35]],[1,[1,3,13,33]],[1,[1,3,33,35]],[1,[1,8,9,41]],[-1,[1,8,13,39]],[-1,[1,8,39,41]],[1,[1,9,35,41]],[-1,[1,13,33,39]],[-1,[1,33,35,43]],[1,[1,33,39,43]],[-1,[1,35,41,43]],[1,[1,39,41,43]],[-1,[3,8,9,59]],[1,[3,8,13,57]],[1,[3,8,57,59]],[-1,[3,9,35,59]],[1,[3,13,33,57]],[1,[3,33,35,74]],[-1,[3,33,57,74]],[1,[3,35,59,74]],[-1,[3,57,59,74]],[1,[8,9,41,59]],[-1,[8,13,39,57]],[-1,[8,39,41,67]],[1,[8,39,57,67]],[-1,[8,41,59,67]],[1,[8,57,59,67]],[1,[9,35,41,59]],[-1,[13,33,39,57]],[-1,[33,35,43,106]],[1,[33,35,74,106]],[1,[33,39,43,106]],[-1,[33,39,57,106]],[-1,[33,57,74,106]],[-1,[35,41,43,106]],[1,[35,41,59,106]],[1,[35,59,74,106]],[1,[39,41,43,106]],[-1,[39,41,67,106]],[1,[39,57,67,106]],[-1,[41,59,67,106]],[1,[57,59,67,106]],[-1,[57,59,74,116]],[1,[57,59,106,116]],[-1,[57,74,106,116]],[1,[59,74,106,116]]]},
   {"label":"00101110","cell":[79,83,97,152],"cycle":[[-1,[0,1,3,6]],[1,[0,1,3,9]],[-1,[0,1,6,14]],[-1,[0,1,8,9]],[1,[0,1,8,13]],[1,[0,1,13,16]],[-1,[0,1,14,16]],[1,[0,3,6,23]],[1,[0,3,8,9]],[-1,[0,3,8,13]],[-1,[0,3,13,23]],[1,[0,6,14,23]],[1,[0,13,14,16]],[-1,[0,13,14,23]],[-1,[1,3,6,35]],[1,[1,3,9,35]],[-1,[1,6,14,35]],[-1,[1,8,9,41]],[1,[1,8,13,39]],[1,[1,8,39,41]],[-1,[1,9,35,41]],[1,[1,13,16,43]],[-1,[1,13,39,43]],[-1,[1,14,16,43]],[1,[1,14,35,43]],[1,[1,35,41,43]],[-1,[1,39,41,43]],[1,[3,6,23,56]],[-1,[3,6,35,56]],[1,[3,8,9,59]],[-1,[3,8,13,57]],[-1,[3,8,57,59]],[1,[3,9,35,59]],[-1,[3,13,23,74]],[1,[3,13,57,74]],[-1,[3,23,56,74]],[1,[3,35,56,59]],[-1,[3,56,59,74]],[1,[3,57,59,74]],[1,[6,14,23,77]],[-1,[6,14,35,77]],[1,[6,23,56,77]],[-1,[6,35,56,66]],[-1,[6,35,66,77]],[1,[6,56,66,77]],[-1,[8,9,41,59]],[1,[8,13,39,79]],[-1,[8,13,57,79]],[1,[8,39,41,79]],[1,[8,41,59,79]],[-1,[8,57,59,79]],[-1,[9,35,41,66]],[1,[9,35,59,66]],[-1,[9,41,59,66]],[1,[13,14,16,152]],[-1,[13,14,23,152]],[1,[13,16,43,152]],[-1,[13,23,74,152]],[-1,[13,39,43,79]],[1,[13,43,79,152]],[1,[13,57,74,79]],[-1,[13,74,79,152]],[-1,[14,16,43,77]],[-1,[14,16,77,152]],[1,[14,23,77,152]],[1,[14,35,43,77]],[-1,[16,43,77,83]],[-1,[16,43,83,152]],[1,[16,77,83,152]],[-1,[23,56,74,97]],[1,[23,56,77,97]],[1,[23,74,97,152]],[-1,[23,77,97,152]],[1,[35,41,43,109]],[-1,[35,41,66,109]],[1,[35,43,77,109]],[1,[35,56,59,66]],[-1,[35,66,77,109]],[-1,[39,41,43,79]],[-1,[41,43,79,83]],[-1,[41,43,83,109]],[-1,[41,59,66,123]],[1,[41,59,79,123]],[1,[41,66,83,109]],[-1,[41,66,83,123]],[1,[41,79,83,123]],[-1,[43,77,83,109]],[-1,[43,79,83,152]],[1,[56,59,66,97]],[-1,[56,59,74,97]],[1,[56,66,77,97]],[1,[57,59,74,79]],[1,[59,66,97,123]],[1,[59,74,79,97]],[-1,[59,79,97,123]],[-1,[66,77,83,97]],[1,[66,77,83,109]],[1,[66,83,97,123]],[1,[74,79,97,152]],[-1,[77,83,97,152]],[-1,[79,83,97,123]],[1,[79,83,97,152]]]},
   {"label":"01101110","cell":[105,115,116,166],"cycle":[[-1,[0,2,3,6]],[1,[0,2,3,8]],[-1,[0,2,6,21]],[1,[0,2,8,10]],[1,[0,2,10,18]],[1,[0,2,18,20]],[1,[0,2,20,21]],[1,[0,3,6,14]],[-1,[0,3,8,13]],[-1,[0,3,13,14]],[-1,[0,6,14,16]],[-1,[0,6,16,21]],[-1,[0,8,10,13]],[1,[0,10,13,18]],[1,[0,13,14,16]],[1,[0,13,16,26]],[-1,[0,13,18,26]],[1,[0,16,21,26]],[-1,[0,18,20,21]],[-1,[0,18,21,26]],[-1,[2,3,6,28]],[1,[2,3,8,127]],[-1,[2,3,18,44]],[1,[2,3,18,45]],[-1,[2,3,28,44]],[-1,[2,3,44,45]],[-1,[2,3,44,127]],[-1,[2,6,21,49]],[1,[2,6,28,49]],[1,[2,8,10,127]],[1,[2,10,18,127]],[1,[2,18,20,45]],[1,[2,18,44,127]],[1,[2,20,21,49]],[-1,[2,20,45,49]],[1,[2,28,44,45]],[1,[2,28,45,49]],[1,[3,6,14,132]],[-1,[3,6,28,132]],[-1,[3,8,13,127]],[-1,[3,13,14,132]],[-1,[3,13,33,127]],[1,[3,13,33,132]],[-1,[3,18,44,85]],[1,[3,18,45,85]],[-1,[3,28,33,132]],[1,[3,28,33,156]],[-1,[3,28,44,156]],[-1,[3,33,44,127]],[1,[3,33,44,156]],[-1,[3,44,45,85]],[-1,[6,14,16,132]],[-1,[6,16,21,60]],[-1,[6,16,60,132]],[-1,[6,21,49,60]],[1,[6,28,49,60]],[1,[6,28,60,132]],[-1,[8,10,13,127]],[1,[10,13,18,61]],[1,[10,13,61,127]],[-1,[10,18,61,127]],[1,[13,14,16,132]],[1,[13,16,26,76]],[1,[13,16,76,132]],[-1,[13,18,26,95]],[1,[13,18,61,95]],[-1,[13,26,76,95]],[-1,[13,33,43,132]],[1,[13,33,43,166]],[1,[13,33,61,127]],[-1,[13,33,61,166]],[-1,[13,43,76,132]],[1,[13,43,76,166]],[-1,[13,61,95,166]],[1,[13,76,95,166]],[1,[16,21,26,98]],[-1,[16,21,60,98]],[1,[16,26,76,98]],[-1,[16,60,76,98]],[1,[16,60,76,132]],[-1,[18,20,21,87]],[1,[18,20,45,87]],[-1,[18,21,26,87]],[1,[18,26,87,95]],[1,[18,44,61,89]],[-1,[18,44,61,127]],[-1,[18,44,85,89]],[1,[18,45,85,87]],[-1,[18,61,89,95]],[-1,[18,85,87,95]],[1,[18,85,89,95]],[1,[20,21,49,87]],[-1,[20,45,49,87]],[-1,[21,26,87,98]],[-1,[21,49,60,87]],[1,[21,60,87,98]],[1,[26,76,87,95]],[-1,[26,76,87,98]],[1,[28,33,105,132]],[-1,[28,33,105,156]],[1,[28,44,45,110]],[1,[28,44,110,156]],[1,[28,45,49,110]],[1,[28,49,60,110]],[1,[28,60,105,110]],[-1,[28,60,105,132]],[-1,[28,105,110,156]],[1,[33,43,105,132]],[-1,[33,43,105,166]],[-1,[33,44,61,115]],[1,[33,44,61,127]],[-1,[33,44,115,156]],[1,[33,61,115,166]],[1,[33,105,115,156]],[-1,[33,105,115,166]],[1,[43,76,105,132]],[-1,[43,76,105,166]],[-1,[44,45,85,110]],[1,[44,61,89,115]],[-1,[44,85,89,115]],[1,[44,85,110,115]],[-1,[44,110,115,156]],[-1,[45,49,87,110]],[1,[45,85,87,116]],[-1,[45,85,110,116]],[1,[45,87,110,116]],[-1,[49,60,87,120]],[1,[49,60,110,120]],[-1,[49,87,110,120]],[1,[60,76,87,98]],[-1,[60,76,87,120]],[1,[60,76,105,120]],[-1,[60,76,105,132]],[1,[60,105,110,120]],[-1,[61,89,95,115]],[1,[61,95,115,166]],[-1,[65,76,87,116]],[1,[65,76,87,120]],[-1,[65,76,116,120]],[1,[65,87,116,120]],[1,[76,87,95,116]],[-1,[76,95,116,166]],[-1,[76,105,116,120]],[1,[76,105,116,166]],[-1,[85,87,95,116]],[1,[85,89,95,115]],[-1,[85,95,115,116]],[1,[85,110,115,116]],[1,[87,110,116,120]],[-1,[95,115,116,166]],[-1,[105,110,115,116]],[1,[105,110,115,156]],[-1,[105,110,116,120]],[1,[105,115,116,166]]]},
   {"label":"01101110","cell":[110,112,126,174],"cycle":[[1,[0,2,10,18]],[-1,[0,2,10,21]],[1,[0,2,18,20]],[1,[0,2,20,21]],[-1,[0,10,18,25]],[1,[0,10,21,25]],[1,[0,13,18,24]],[-1,[0,13,18,26]],[1,[0,13,24,25]],[1,[0,13,25,26]],[-1,[0,16,21,25]],[1,[0,16,21,26]],[-1,[0,16,25,26]],[-1,[0,18,20,21]],[-1,[0,18,21,26]],[-1,[0,18,24,25]],[-1,[2,3,18,44]],[1,[2,3,18,45]],[-1,[2,3,44,45]],[1,[2,10,18,50]],[-1,[2,10,21,53]],[1,[2,10,50,53]],[1,[2,18,20,45]],[1,[2,18,44,50]],[1,[2,20,21,49]],[-1,[2,20,45,49]],[1,[2,21,48,49]],[-1,[2,21,48,53]],[1,[2,28,44,45]],[-1,[2,28,44,48]],[1,[2,28,45,49]],[-1,[2,28,48,49]],[1,[2,44,48,139]],[-1,[2,44,50,139]],[1,[2,48,53,139]],[-1,[2,50,53,139]],[-1,[3,18,44,85]],[1,[3,18,45,85]],[-1,[3,44,45,85]],[-1,[10,18,25,61]],[1,[10,18,50,61]],[1,[10,21,25,68]],[-1,[10,21,53,68]],[1,[10,25,61,71]],[-1,[10,25,68,71]],[1,[10,50,53,71]],[-1,[10,50,61,71]],[1,[10,53,68,71]],[1,[13,18,24,95]],[-1,[13,18,26,95]],[1,[13,24,25,95]],[1,[13,25,26,95]],[-1,[16,21,25,98]],[1,[16,21,26,98]],[-1,[16,25,26,98]],[-1,[18,20,21,87]],[1,[18,20,45,87]],[-1,[18,21,26,87]],[-1,[18,24,25,89]],[1,[18,24,85,89]],[-1,[18,24,85,95]],[-1,[18,25,61,89]],[1,[18,26,87,95]],[1,[18,44,50,89]],[-1,[18,44,85,89]],[1,[18,45,85,87]],[1,[18,50,61,89]],[-1,[18,85,87,95]],[1,[20,21,49,87]],[-1,[20,45,49,87]],[1,[21,25,68,93]],[1,[21,25,93,98]],[-1,[21,26,87,98]],[1,[21,48,49,174]],[-1,[21,48,53,93]],[-1,[21,48,93,174]],[1,[21,49,87,174]],[-1,[21,53,68,93]],[1,[21,87,98,174]],[-1,[21,93,98,174]],[-1,[24,25,89,96]],[1,[24,25,95,96]],[1,[24,85,89,96]],[-1,[24,85,95,96]],[1,[25,26,95,98]],[1,[25,61,71,89]],[-1,[25,68,71,93]],[-1,[25,71,89,93]],[1,[25,89,93,96]],[-1,[25,93,96,98]],[1,[25,95,96,98]],[1,[26,87,95,98]],[1,[28,44,45,110]],[-1,[28,44,48,110]],[1,[28,45,49,110]],[-1,[28,48,49,110]],[-1,[44,45,85,110]],[-1,[44,48,110,112]],[-1,[44,48,112,139]],[1,[44,50,89,112]],[1,[44,50,112,139]],[-1,[44,85,89,115]],[1,[44,85,110,115]],[-1,[44,89,112,115]],[1,[44,110,112,115]],[-1,[45,49,87,110]],[1,[45,85,87,110]],[-1,[48,49,110,174]],[-1,[48,53,93,112]],[-1,[48,53,112,139]],[1,[48,93,112,174]],[-1,[48,110,112,174]],[-1,[49,87,110,174]],[1,[50,53,71,112]],[1,[50,53,112,139]],[-1,[50,61,71,89]],[1,[50,71,89,112]],[1,[53,68,71,93]],[-1,[53,71,93,112]],[-1,[71,89,93,112]],[-1,[85,87,95,126]],[1,[85,87,110,126]],[1,[85,89,96,126]],[-1,[85,89,115,126]],[-1,[85,95,96,126]],[1,[85,110,115,126]],[1,[87,95,98,126]],[-1,[87,98,126,174]],[1,[87,110,126,174]],[1,[89,93,96,126]],[-1,[89,93,112,126]],[-1,[89,112,115,126]],[-1,[93,96,98,126]],[1,[93,98,126,174]],[-1,[93,112,126,174]],[1,[95,96,98,126]],[1,[110,112,115,126]],[1,[110,112,126,174]]]},
   {"label":"00011110","cell":[101,114,117,122],"cycle":[[-1,[0,1,6,9]],[1,[0,1,6,11]],[-1,[0,1,9,12]],[1,[0,1,11,12]],[1,[0,6,9,19]],[-1,[0,6,11,19]],[-1,[0,9,11,12]],[1,[0,9,11,19]],[-1,[1,6,9,32]],[1,[1,6,11,128]],[1,[1,6,28,32]],[-1,[1,6,28,128]],[-1,[1,8,12,31]],[1,[1,8,12,41]],[-1,[1,8,31,39]],[-1,[1,8,39,41]],[-1,[1,9,12,41]],[1,[1,9,32,41]],[1,[1,11,12,42]],[-1,[1,11,30,42]],[1,[1,11,30,128]],[1,[1,12,31,42]],[1,[1,28,30,32]],[-1,[1,28,30,128]],[1,[1,30,31,32]],[-1,[1,30,31,39]],[-1,[1,30,39,42]],[-1,[1,31,32,41]],[1,[1,31,39,41]],[1,[1,31,39,42]],[1,[6,9,19,128]],[-1,[6,9,32,46]],[-1,[6,9,46,128]],[-1,[6,11,19,128]],[1,[6,28,32,46]],[1,[6,28,46,128]],[-1,[8,12,31,72]],[1,[8,12,41,72]],[-1,[8,31,39,72]],[-1,[8,39,41,67]],[-1,[8,39,67,72]],[1,[8,41,67,72]],[-1,[9,11,12,73]],[1,[9,11,19,149]],[-1,[9,11,73,149]],[-1,[9,12,41,73]],[-1,[9,19,24,58]],[1,[9,19,24,149]],[-1,[9,19,58,128]],[1,[9,24,58,67]],[1,[9,24,67,149]],[1,[9,32,41,73]],[-1,[9,32,46,52]],[-1,[9,32,52,73]],[1,[9,46,52,91]],[-1,[9,46,58,91]],[1,[9,46,58,128]],[1,[9,52,73,91]],[-1,[9,58,67,91]],[-1,[9,67,73,91]],[1,[9,67,73,149]],[1,[11,12,42,73]],[1,[11,19,62,128]],[-1,[11,19,62,149]],[-1,[11,30,42,71]],[1,[11,30,62,71]],[-1,[11,30,62,128]],[1,[11,42,71,73]],[-1,[11,62,71,149]],[-1,[11,71,73,149]],[1,[12,31,42,72]],[1,[12,41,72,73]],[-1,[12,42,72,73]],[-1,[19,24,58,89]],[-1,[19,24,89,149]],[-1,[19,58,62,89]],[1,[19,58,62,128]],[1,[19,62,89,149]],[1,[24,58,67,89]],[-1,[24,67,89,149]],[1,[28,30,32,101]],[1,[28,30,101,128]],[1,[28,32,46,101]],[-1,[28,46,101,128]],[1,[30,31,32,104]],[-1,[30,31,39,104]],[1,[30,32,101,104]],[-1,[30,39,42,71]],[-1,[30,39,71,104]],[1,[30,62,71,107]],[-1,[30,62,101,107]],[1,[30,62,101,128]],[1,[30,71,104,107]],[-1,[30,101,104,107]],[-1,[31,32,41,104]],[1,[31,39,41,104]],[1,[31,39,42,72]],[1,[32,41,73,104]],[-1,[32,46,52,114]],[1,[32,46,101,114]],[-1,[32,52,73,114]],[-1,[32,73,104,114]],[1,[32,101,104,114]],[-1,[39,41,67,104]],[-1,[39,42,71,72]],[1,[39,67,71,72]],[-1,[39,67,71,104]],[1,[41,67,72,73]],[1,[41,67,73,104]],[-1,[42,71,72,73]],[1,[46,52,91,114]],[-1,[46,58,91,117]],[1,[46,58,101,117]],[-1,[46,58,101,128]],[-1,[46,91,114,117]],[1,[46,101,114,117]],[1,[52,73,91,114]],[-1,[58,62,89,122]],[1,[58,62,101,122]],[-1,[58,62,101,128]],[1,[58,67,89,122]],[-1,[58,67,91,122]],[-1,[58,91,117,122]],[1,[58,101,117,122]],[-1,[62,71,89,122]],[1,[62,71,89,149]],[1,[62,71,107,122]],[-1,[62,101,107,122]],[1,[67,71,72,73]],[1,[67,71,73,149]],[1,[67,71,89,122]],[-1,[67,71,89,149]],[-1,[67,71,104,122]],[-1,[67,73,91,122]],[1,[67,73,104,122]],[1,[71,104,107,122]],[1,[73,91,114,122]],[-1,[73,104,114,122]],[-1,[91,114,117,122]],[-1,[101,104,107,122]],[1,[101,104,114,122]],[1,[101,114,117,122]]]},
   {"label":"00011110","cell":[113,120,124,174],"cycle":[[-1,[0,1,6,9]],[1,[0,1,6,12]],[-1,[0,1,8,9]],[1,[0,1,8,12]],[-2,[0,1,9,12]],[1,[0,6,9,19]],[1,[0,6,11,12]],[-1,[0,6,11,21]],[1,[0,6,19,21]],[1,[0,8,9,12]],[-1,[0,9,11,12]],[1,[0,9,11,19]],[-1,[0,11,19,21]],[-1,[1,6,9,32]],[1,[1,6,12,32]],[-1,[1,8,9,41]],[1,[1,8,12,41]],[-1,[1,9,12,32]],[-1,[1,9,12,41]],[1,[6,9,19,46]],[-1,[6,9,32,46]],[1,[6,11,12,70]],[-1,[6,11,21,70]],[1,[6,12,32,49]],[1,[6,12,49,70]],[1,[6,19,21,48]],[-1,[6,19,46,48]],[-1,[6,21,48,49]],[-1,[6,21,49,70]],[1,[6,32,46,49]],[1,[6,46,48,49]],[1,[8,9,12,52]],[-1,[8,9,41,67]],[1,[8,9,52,67]],[1,[8,12,41,72]],[-1,[8,12,52,72]],[1,[8,31,50,52]],[-1,[8,31,50,72]],[1,[8,31,52,72]],[-1,[8,39,50,67]],[1,[8,39,50,72]],[-1,[8,39,67,72]],[1,[8,41,67,72]],[-1,[8,50,52,90]],[1,[8,50,67,90]],[-1,[8,52,67,90]],[-1,[9,11,12,73]],[1,[9,11,19,149]],[-1,[9,11,73,149]],[-1,[9,12,32,52]],[-1,[9,12,41,73]],[-1,[9,19,24,91]],[1,[9,19,24,149]],[1,[9,19,46,91]],[-1,[9,24,67,91]],[1,[9,24,67,149]],[-1,[9,32,46,52]],[-1,[9,41,67,73]],[1,[9,46,52,91]],[1,[9,52,67,91]],[1,[9,67,73,149]],[1,[11,12,70,73]],[-1,[11,19,21,139]],[1,[11,19,62,139]],[-1,[11,19,62,149]],[1,[11,21,68,70]],[-1,[11,21,68,139]],[-1,[11,42,68,70]],[1,[11,42,68,71]],[-1,[11,42,70,73]],[1,[11,42,71,73]],[1,[11,62,71,139]],[-1,[11,62,71,149]],[-1,[11,68,71,139]],[-1,[11,71,73,149]],[1,[12,32,49,52]],[1,[12,41,72,73]],[-1,[12,49,52,94]],[1,[12,49,70,94]],[-1,[12,52,72,94]],[1,[12,70,73,94]],[-1,[12,72,73,94]],[1,[19,21,48,84]],[1,[19,21,84,139]],[1,[19,24,89,91]],[-1,[19,24,89,149]],[-1,[19,46,48,84]],[-1,[19,46,84,91]],[-1,[19,62,89,139]],[1,[19,62,89,149]],[-1,[19,84,89,91]],[1,[19,84,89,139]],[-1,[21,48,49,84]],[-1,[21,49,70,174]],[1,[21,49,84,174]],[1,[21,68,70,174]],[1,[21,68,92,139]],[-1,[21,68,92,174]],[-1,[21,84,92,139]],[1,[21,84,92,174]],[1,[24,67,89,90]],[-1,[24,67,89,149]],[1,[24,67,90,91]],[-1,[24,89,90,91]],[1,[31,50,52,113]],[-1,[31,50,72,113]],[1,[31,52,72,113]],[1,[32,46,49,52]],[-1,[39,50,67,71]],[-1,[39,50,71,72]],[1,[39,67,71,72]],[1,[41,67,72,73]],[-1,[42,68,70,124]],[1,[42,68,71,124]],[-1,[42,70,73,124]],[-1,[42,71,72,73]],[1,[42,71,72,124]],[1,[42,72,73,124]],[1,[46,48,49,84]],[1,[46,49,52,84]],[-1,[46,52,84,91]],[1,[49,52,84,113]],[-1,[49,52,94,113]],[1,[49,70,94,120]],[1,[49,70,120,174]],[-1,[49,84,113,174]],[1,[49,94,113,120]],[-1,[49,113,120,174]],[1,[50,52,84,90]],[-1,[50,52,84,113]],[-1,[50,67,71,89]],[-1,[50,67,89,90]],[-1,[50,71,72,92]],[1,[50,71,89,139]],[-1,[50,71,92,139]],[1,[50,72,92,113]],[1,[50,84,89,90]],[-1,[50,84,89,139]],[-1,[50,84,92,113]],[1,[50,84,92,139]],[-1,[52,67,90,91]],[-1,[52,72,94,113]],[1,[52,84,90,91]],[-1,[62,71,89,139]],[1,[62,71,89,149]],[1,[67,71,72,73]],[1,[67,71,73,149]],[-1,[67,71,89,149]],[-1,[68,70,124,174]],[-1,[68,71,92,124]],[1,[68,71,92,139]],[1,[68,92,124,174]],[1,[70,73,94,124]],[1,[70,94,120,124]],[-1,[70,120,124,174]],[-1,[71,72,92,124]],[-1,[72,73,94,124]],[1,[72,92,113,124]],[-1,[72,94,113,124]],[1,[84,89,90,91]],[-1,[84,92,113,174]],[1,[92,113,124,174]],[1,[94,113,120,124]],[1,[113,120,124,174]]]},
   {"label":"00111110","cell":[69,76,98,169],"cycle":[[1,[0,1,2,6]],[-1,[0,1,2,12]],[1,[0,1,6,14]],[1,[0,1,8,12]],[-1,[0,1,8,13]],[-1,[0,1,13,14]],[-1,[0,2,6,21]],[1,[0,2,12,21]],[-1,[0,6,14,23]],[1,[0,6,21,23]],[-1,[0,8,12,26]],[1,[0,8,13,26]],[-1,[0,12,21,26]],[1,[0,13,14,23]],[1,[0,13,23,26]],[-1,[0,21,23,26]],[1,[1,2,6,130]],[-1,[1,2,12,130]],[1,[1,6,14,132]],[1,[1,6,28,130]],[-1,[1,6,28,132]],[1,[1,8,12,135]],[-1,[1,8,13,135]],[-1,[1,12,31,130]],[1,[1,12,31,135]],[-1,[1,13,14,132]],[-1,[1,13,33,36]],[1,[1,13,33,132]],[-1,[1,13,36,135]],[1,[1,28,33,36]],[-1,[1,28,33,132]],[1,[1,28,36,130]],[-1,[1,31,36,130]],[1,[1,31,36,135]],[-1,[2,6,21,130]],[1,[2,12,21,130]],[-1,[6,14,23,132]],[1,[6,21,23,60]],[1,[6,21,60,130]],[1,[6,23,55,60]],[-1,[6,23,55,132]],[-1,[6,28,55,60]],[1,[6,28,55,132]],[-1,[6,28,60,130]],[-1,[8,12,26,135]],[1,[8,13,26,135]],[-1,[12,21,26,69]],[-1,[12,21,69,130]],[1,[12,26,69,135]],[1,[12,31,69,130]],[-1,[12,31,69,135]],[1,[13,14,23,132]],[1,[13,23,26,76]],[-1,[13,23,54,76]],[1,[13,23,54,132]],[-1,[13,26,76,135]],[-1,[13,33,36,54]],[-1,[13,33,54,132]],[1,[13,36,54,76]],[1,[13,36,76,135]],[-1,[21,23,26,98]],[1,[21,23,60,98]],[-1,[21,26,69,98]],[1,[21,60,69,98]],[-1,[21,60,69,130]],[1,[23,26,76,98]],[1,[23,54,55,60]],[-1,[23,54,55,132]],[1,[23,54,60,76]],[-1,[23,60,76,98]],[1,[26,69,76,98]],[-1,[26,69,76,135]],[1,[28,33,36,54]],[1,[28,33,54,132]],[-1,[28,36,54,60]],[-1,[28,36,60,130]],[-1,[28,54,55,60]],[1,[28,54,55,132]],[1,[31,36,69,130]],[-1,[31,36,69,135]],[-1,[36,54,60,76]],[1,[36,60,69,130]],[-1,[36,60,69,169]],[1,[36,60,76,169]],[1,[36,69,76,135]],[-1,[36,69,76,169]],[1,[60,69,98,169]],[-1,[60,76,98,169]],[1,[69,76,98,169]]]},
   {"label":"01111110","cell":[100,106,108,166],"cycle":[[1,[8,17,67,72]],[-1,[8,17,67,79]],[1,[8,17,72,79]],[1,[8,31,63,72]],[-1,[8,31,63,161]],[1,[8,31,72,161]],[-1,[8,63,72,79]],[-1,[8,63,79,161]],[-1,[8,67,72,161]],[1,[8,67,79,161]],[-1,[11,14,37,40]],[1,[11,14,37,62]],[-1,[11,14,40,62]],[1,[11,30,37,40]],[-1,[11,30,37,68]],[1,[11,30,40,71]],[-1,[11,30,68,71]],[-1,[11,37,62,68]],[1,[11,40,62,71]],[1,[11,62,68,71]],[-1,[13,14,33,75]],[1,[13,14,33,78]],[-1,[13,14,75,78]],[1,[13,17,78,79]],[-1,[13,17,78,81]],[1,[13,17,79,81]],[-1,[13,33,36,75]],[1,[13,33,36,166]],[-1,[13,33,78,166]],[-1,[13,36,63,81]],[1,[13,36,63,166]],[1,[13,36,75,81]],[-1,[13,63,79,81]],[1,[13,63,79,166]],[1,[13,75,78,81]],[-1,[13,78,79,166]],[-1,[14,33,37,40]],[1,[14,33,37,75]],[-1,[14,33,40,78]],[1,[14,37,62,75]],[-1,[14,40,62,78]],[-1,[14,62,75,78]],[1,[17,40,67,71]],[-1,[17,40,67,78]],[1,[17,40,71,78]],[-1,[17,67,71,72]],[1,[17,67,78,79]],[1,[17,71,72,81]],[-1,[17,71,78,81]],[1,[17,72,79,81]],[-1,[28,30,31,36]],[1,[28,30,31,100]],[1,[28,30,33,37]],[-1,[28,30,33,101]],[-1,[28,30,36,37]],[1,[28,30,100,101]],[1,[28,31,36,100]],[1,[28,33,36,37]],[-1,[28,33,36,100]],[-1,[28,33,100,101]],[-1,[30,31,36,163]],[-1,[30,31,53,104]],[1,[30,31,53,163]],[1,[30,31,100,104]],[1,[30,33,37,40]],[1,[30,33,40,101]],[-1,[30,36,37,68]],[-1,[30,36,68,163]],[1,[30,40,71,104]],[-1,[30,40,101,104]],[-1,[30,53,71,104]],[1,[30,53,71,163]],[-1,[30,68,71,163]],[1,[30,100,101,104]],[-1,[31,36,63,108]],[1,[31,36,63,163]],[1,[31,36,100,108]],[1,[31,53,72,104]],[-1,[31,53,72,163]],[1,[31,63,72,163]],[1,[31,63,108,161]],[-1,[31,72,104,161]],[1,[31,100,104,161]],[-1,[31,100,108,161]],[1,[33,36,37,75]],[-1,[33,36,100,166]],[-1,[33,40,78,106]],[1,[33,40,101,106]],[1,[33,78,106,166]],[-1,[33,100,101,106]],[-1,[33,100,106,166]],[-1,[36,37,68,75]],[-1,[36,63,81,163]],[-1,[36,63,108,166]],[1,[36,68,75,81]],[1,[36,68,81,163]],[1,[36,100,108,166]],[-1,[37,62,68,75]],[1,[40,62,71,78]],[1,[40,67,71,104]],[-1,[40,67,78,106]],[1,[40,67,104,106]],[-1,[40,101,104,106]],[1,[53,71,72,104]],[-1,[53,71,72,163]],[1,[62,68,71,178]],[-1,[62,68,75,178]],[1,[62,71,78,178]],[-1,[62,75,78,178]],[-1,[63,72,79,81]],[-1,[63,72,81,163]],[1,[63,79,108,161]],[-1,[63,79,108,166]],[-1,[67,71,72,104]],[1,[67,72,104,161]],[1,[67,78,79,106]],[-1,[67,79,106,161]],[1,[67,104,106,161]],[1,[68,71,81,163]],[-1,[68,71,81,178]],[1,[68,75,81,178]],[1,[71,72,81,163]],[-1,[71,78,81,178]],[1,[75,78,81,178]],[1,[78,79,106,166]],[1,[79,106,108,161]],[-1,[79,106,108,166]],[1,[100,101,104,106]],[-1,[100,104,106,161]],[-1,[100,106,108,161]],[1,[100,106,108,166]]]},
   {"label":"01111110","cell":[108,120,124,169],"cycle":[[-1,[0,2,6,11]],[1,[0,2,6,12]],[-1,[0,2,11,12]],[1,[0,6,11,12]],[-1,[2,6,11,32]],[1,[2,6,12,32]],[-1,[2,11,12,53]],[-1,[2,11,30,32]],[1,[2,11,30,53]],[1,[2,12,31,32]],[-1,[2,12,31,53]],[-1,[2,28,30,31]],[1,[2,28,30,32]],[-1,[2,28,31,32]],[1,[2,30,31,53]],[1,[6,11,12,70]],[-1,[6,11,32,37]],[-1,[6,11,37,70]],[1,[6,12,32,38]],[1,[6,12,38,70]],[1,[6,28,32,37]],[-1,[6,28,32,38]],[1,[6,28,37,38]],[-1,[6,37,38,70]],[-1,[11,12,53,70]],[-1,[11,30,32,37]],[-1,[11,30,37,68]],[1,[11,30,53,71]],[-1,[11,30,68,71]],[1,[11,37,68,70]],[-1,[11,53,68,70]],[1,[11,53,68,71]],[1,[12,31,32,38]],[1,[12,31,38,165]],[-1,[12,31,53,72]],[-1,[12,31,72,165]],[1,[12,38,70,165]],[-1,[12,53,70,165]],[1,[12,53,72,165]],[-1,[28,30,31,36]],[1,[28,30,32,37]],[-1,[28,30,36,37]],[-1,[28,31,32,38]],[1,[28,31,36,38]],[1,[28,36,37,38]],[-1,[30,31,36,163]],[1,[30,31,53,163]],[-1,[30,36,37,68]],[-1,[30,36,68,163]],[1,[30,53,71,163]],[-1,[30,68,71,163]],[1,[31,36,38,108]],[-1,[31,36,63,108]],[1,[31,36,63,163]],[-1,[31,38,108,165]],[-1,[31,53,72,163]],[-1,[31,63,72,108]],[1,[31,63,72,163]],[1,[31,72,108,165]],[1,[36,37,38,169]],[-1,[36,37,68,169]],[1,[36,38,108,169]],[1,[36,63,81,108]],[-1,[36,63,81,163]],[1,[36,68,81,163]],[-1,[36,68,81,169]],[-1,[36,81,108,169]],[-1,[37,38,70,169]],[1,[37,68,70,169]],[-1,[38,70,120,165]],[1,[38,70,120,169]],[1,[38,108,120,165]],[-1,[38,108,120,169]],[-1,[53,68,70,124]],[1,[53,68,71,124]],[1,[53,70,124,165]],[1,[53,71,72,124]],[-1,[53,71,72,163]],[-1,[53,72,124,165]],[1,[63,72,81,108]],[-1,[63,72,81,163]],[-1,[68,70,124,169]],[-1,[68,71,81,124]],[1,[68,71,81,163]],[1,[68,81,124,169]],[1,[70,120,124,165]],[-1,[70,120,124,169]],[-1,[71,72,81,124]],[1,[71,72,81,163]],[1,[72,81,108,124]],[-1,[72,108,124,165]],[1,[81,108,124,169]],[-1,[108,120,124,165]],[1,[108,120,124,169]]]},
   {"label":"00000001","cell":[107,118,125,166],"cycle":[[1,[0,1,3,4]],[-1,[0,1,3,5]],[1,[0,1,4,7]],[-1,[0,1,5,15]],[1,[0,1,7,10]],[1,[0,1,10,16]],[-1,[0,1,15,16]],[-1,[0,3,4,5]],[1,[0,4,5,10]],[-1,[0,4,7,10]],[-1,[0,5,10,16]],[1,[0,5,15,16]],[1,[1,3,4,127]],[-1,[1,3,5,34]],[1,[1,3,7,29]],[-1,[1,3,7,127]],[1,[1,3,29,34]],[1,[1,4,7,127]],[-1,[1,5,15,34]],[1,[1,7,10,39]],[-1,[1,7,29,39]],[1,[1,10,16,42]],[-1,[1,10,39,42]],[-1,[1,15,16,43]],[1,[1,15,34,43]],[-1,[1,16,42,43]],[-1,[1,29,34,39]],[1,[1,34,39,43]],[1,[1,39,42,43]],[-1,[3,4,5,54]],[-1,[3,4,54,127]],[-1,[3,5,34,54]],[1,[3,7,29,57]],[1,[3,7,57,127]],[1,[3,29,34,57]],[1,[3,34,54,57]],[-1,[3,54,57,127]],[1,[4,5,10,145]],[-1,[4,5,54,60]],[-1,[4,5,60,145]],[-1,[4,7,10,61]],[-1,[4,7,61,127]],[1,[4,10,61,145]],[1,[4,54,60,145]],[1,[4,54,61,127]],[-1,[4,54,61,145]],[-1,[5,10,16,69]],[-1,[5,10,69,145]],[1,[5,15,16,76]],[-1,[5,15,34,76]],[-1,[5,16,60,69]],[1,[5,16,60,76]],[-1,[5,34,54,76]],[-1,[5,54,60,76]],[1,[5,60,69,145]],[1,[7,10,39,61]],[-1,[7,29,39,57]],[1,[7,39,57,61]],[-1,[7,57,61,127]],[1,[10,16,42,69]],[-1,[10,39,42,163]],[1,[10,39,61,163]],[-1,[10,42,69,163]],[-1,[10,61,92,145]],[1,[10,61,92,163]],[1,[10,69,92,145]],[-1,[10,69,92,163]],[-1,[15,16,43,76]],[1,[15,34,43,76]],[-1,[16,42,43,169]],[1,[16,42,69,169]],[-1,[16,43,76,169]],[-1,[16,60,69,169]],[1,[16,60,76,169]],[-1,[29,34,39,57]],[1,[34,39,43,166]],[-1,[34,39,57,166]],[1,[34,43,76,166]],[1,[34,54,57,166]],[-1,[34,54,76,166]],[1,[39,42,43,107]],[1,[39,42,107,163]],[-1,[39,43,107,166]],[1,[39,57,61,166]],[-1,[39,61,107,163]],[1,[39,61,107,166]],[1,[42,43,107,169]],[1,[42,69,103,163]],[-1,[42,69,103,169]],[1,[42,103,107,163]],[-1,[42,103,107,169]],[-1,[43,76,105,125]],[1,[43,76,105,169]],[-1,[43,76,125,166]],[-1,[43,105,107,125]],[1,[43,105,107,169]],[1,[43,107,125,166]],[1,[54,57,61,127]],[-1,[54,57,61,166]],[-1,[54,60,76,105]],[-1,[54,60,105,118]],[-1,[54,60,118,145]],[1,[54,61,118,145]],[-1,[54,61,118,166]],[1,[54,76,105,118]],[1,[54,76,118,166]],[-1,[60,69,103,118]],[1,[60,69,103,169]],[-1,[60,69,118,145]],[-1,[60,76,105,169]],[-1,[60,103,105,118]],[1,[60,103,105,169]],[1,[61,92,118,145]],[-1,[61,92,118,163]],[1,[61,107,118,163]],[-1,[61,107,118,166]],[-1,[69,92,118,145]],[1,[69,92,118,163]],[-1,[69,103,118,163]],[1,[76,105,118,125]],[-1,[76,118,125,166]],[1,[103,105,107,118]],[-1,[103,105,107,169]],[-1,[103,107,118,163]],[1,[105,107,118,125]],[1,[107,118,125,166]]]},
   {"label":"01000001","cell":[110,115,118,171],"cycle":[[1,[0,3,4,5]],[-1,[0,3,4,7]],[1,[0,3,5,18]],[-1,[0,3,7,18]],[-1,[0,4,5,10]],[1,[0,4,7,10]],[1,[0,5,10,18]],[-1,[0,7,10,22]],[1,[0,7,18,24]],[-1,[0,7,22,24]],[-1,[0,10,18,22]],[1,[0,18,22,24]],[1,[3,4,5,127]],[-1,[3,4,7,127]],[1,[3,5,18,45]],[-1,[3,5,34,45]],[1,[3,5,34,127]],[-1,[3,7,18,44]],[1,[3,7,29,58]],[-1,[3,7,29,127]],[-1,[3,7,44,58]],[1,[3,18,44,45]],[1,[3,29,34,45]],[-1,[3,29,34,127]],[-1,[3,29,44,45]],[1,[3,29,44,58]],[-1,[4,5,10,127]],[1,[4,7,10,127]],[1,[5,10,18,63]],[1,[5,10,63,127]],[1,[5,18,45,47]],[1,[5,18,47,63]],[-1,[5,34,45,63]],[-1,[5,34,63,127]],[-1,[5,45,47,63]],[-1,[7,10,22,71]],[1,[7,10,39,71]],[-1,[7,10,39,127]],[1,[7,18,24,89]],[-1,[7,18,44,89]],[-1,[7,22,24,67]],[-1,[7,22,67,71]],[1,[7,24,67,78]],[1,[7,24,78,89]],[-1,[7,29,39,67]],[1,[7,29,39,127]],[1,[7,29,58,67]],[1,[7,39,67,71]],[-1,[7,44,58,89]],[-1,[7,58,67,78]],[-1,[7,58,78,89]],[-1,[10,18,22,92]],[1,[10,18,63,92]],[-1,[10,22,71,72]],[-1,[10,22,72,92]],[-1,[10,39,63,72]],[1,[10,39,63,127]],[1,[10,39,71,72]],[1,[10,63,72,92]],[1,[18,22,24,90]],[1,[18,22,90,92]],[1,[18,24,89,95]],[-1,[18,24,90,95]],[1,[18,44,45,47]],[1,[18,44,47,171]],[-1,[18,44,89,171]],[1,[18,47,63,171]],[-1,[18,63,90,92]],[1,[18,63,90,95]],[1,[18,63,95,171]],[-1,[18,89,95,171]],[-1,[22,24,67,90]],[-1,[22,67,71,72]],[-1,[22,67,72,90]],[1,[22,72,90,92]],[1,[24,67,78,79]],[1,[24,67,79,90]],[-1,[24,78,79,95]],[1,[24,78,89,95]],[-1,[24,79,90,95]],[-1,[29,34,39,100]],[1,[29,34,39,127]],[1,[29,34,45,100]],[-1,[29,39,67,106]],[1,[29,39,100,106]],[-1,[29,44,45,100]],[1,[29,44,58,101]],[-1,[29,44,100,101]],[1,[29,58,67,106]],[-1,[29,58,101,106]],[1,[29,100,101,106]],[1,[34,39,63,100]],[-1,[34,39,63,127]],[-1,[34,45,63,100]],[-1,[39,63,72,79]],[-1,[39,63,79,121]],[1,[39,63,100,121]],[1,[39,67,71,72]],[1,[39,67,72,79]],[-1,[39,67,78,79]],[1,[39,67,78,106]],[1,[39,78,79,121]],[-1,[39,78,106,121]],[1,[39,100,106,121]],[1,[44,45,47,100]],[-1,[44,47,100,110]],[-1,[44,47,110,171]],[-1,[44,58,89,115]],[1,[44,58,101,115]],[1,[44,89,115,171]],[-1,[44,100,101,115]],[1,[44,100,110,115]],[-1,[44,110,115,171]],[-1,[45,47,63,100]],[-1,[47,63,100,118]],[-1,[47,63,118,171]],[-1,[47,100,110,118]],[1,[47,110,118,171]],[-1,[58,67,78,106]],[-1,[58,78,89,115]],[1,[58,78,106,115]],[-1,[58,101,106,115]],[-1,[63,72,79,90]],[-1,[63,72,90,92]],[1,[63,79,90,95]],[1,[63,79,95,121]],[-1,[63,95,116,118]],[1,[63,95,116,121]],[-1,[63,95,118,171]],[1,[63,100,116,118]],[-1,[63,100,116,121]],[1,[67,72,79,90]],[-1,[78,79,95,121]],[1,[78,89,95,115]],[-1,[78,95,115,121]],[1,[78,106,115,121]],[1,[89,95,115,171]],[-1,[95,115,116,118]],[1,[95,115,116,121]],[-1,[95,115,118,171]],[1,[100,101,106,115]],[-1,[100,106,115,121]],[1,[100,110,115,118]],[1,[100,115,116,118]],[-1,[100,115,116,121]],[1,[110,115,118,171]]]},
   {"label":"00100001","cell":[100,107,121,163],"cycle":[[-1,[0,1,2,7]],[1,[0,1,2,10]],[1,[0,1,4,7]],[-1,[0,1,4,10]],[-1,[0,2,4,7]],[1,[0,2,4,10]],[-1,[1,2,7,29]],[1,[1,2,10,127]],[-1,[1,2,29,127]],[1,[1,4,7,33]],[-1,[1,4,10,36]],[1,[1,4,33,37]],[-1,[1,4,36,37]],[1,[1,5,10,36]],[-1,[1,5,10,127]],[1,[1,5,36,127]],[1,[1,7,29,40]],[-1,[1,7,33,40]],[1,[1,29,33,40]],[-1,[1,29,33,127]],[1,[1,33,36,37]],[-1,[1,33,36,127]],[-1,[2,4,7,139]],[1,[2,4,10,139]],[1,[2,7,10,50]],[-1,[2,7,10,139]],[-1,[2,7,29,50]],[-1,[2,10,50,127]],[1,[2,29,50,127]],[1,[4,7,33,62]],[1,[4,7,62,139]],[-1,[4,10,36,68]],[-1,[4,10,68,139]],[1,[4,33,37,62]],[-1,[4,36,37,68]],[-1,[4,37,62,68]],[1,[4,62,68,139]],[1,[5,10,36,63]],[1,[5,10,63,127]],[-1,[5,36,63,127]],[1,[7,10,50,71]],[1,[7,10,71,139]],[1,[7,29,40,67]],[-1,[7,29,50,67]],[-1,[7,33,40,62]],[1,[7,40,62,71]],[-1,[7,40,67,71]],[1,[7,50,67,71]],[-1,[7,62,71,139]],[1,[10,36,63,163]],[-1,[10,36,68,163]],[1,[10,50,63,127]],[-1,[10,50,63,163]],[1,[10,50,71,163]],[1,[10,68,71,139]],[-1,[10,68,71,163]],[1,[29,33,40,101]],[-1,[29,33,100,101]],[1,[29,33,100,127]],[1,[29,40,67,104]],[-1,[29,40,101,104]],[-1,[29,50,67,104]],[1,[29,50,100,104]],[-1,[29,50,100,127]],[1,[29,100,101,104]],[1,[33,36,37,107]],[-1,[33,36,100,107]],[1,[33,36,100,127]],[1,[33,37,62,107]],[-1,[33,40,62,107]],[1,[33,40,101,107]],[-1,[33,100,101,107]],[-1,[36,37,68,107]],[1,[36,63,100,127]],[-1,[36,63,100,163]],[1,[36,68,107,163]],[-1,[36,100,107,163]],[-1,[37,62,68,107]],[1,[40,62,71,107]],[-1,[40,67,71,104]],[1,[40,71,104,107]],[-1,[40,101,104,107]],[-1,[50,63,100,127]],[1,[50,63,100,163]],[1,[50,67,71,104]],[-1,[50,71,104,121]],[-1,[50,71,121,163]],[1,[50,100,104,121]],[1,[50,100,121,163]],[1,[62,68,71,107]],[-1,[62,68,71,139]],[1,[68,71,107,163]],[1,[71,104,107,121]],[-1,[71,107,121,163]],[1,[100,101,104,107]],[-1,[100,104,107,121]],[1,[100,107,121,163]]]},
   {"label":"00010001","cell":[106,109,117,125],"cycle":[[-1,[1,4,5,36]],[1,[1,4,5,132]],[-1,[1,4,36,37]],[-1,[1,4,37,132]],[-1,[1,5,15,38]],[1,[1,5,15,132]],[-1,[1,5,34,36]],[1,[1,5,34,38]],[1,[1,15,38,132]],[-1,[1,29,30,31]],[1,[1,29,30,40]],[-1,[1,29,31,32]],[-1,[1,29,32,40]],[1,[1,30,31,36]],[1,[1,30,36,37]],[1,[1,30,37,40]],[1,[1,31,32,38]],[1,[1,31,34,36]],[-1,[1,31,34,38]],[1,[1,32,37,38]],[-1,[1,32,37,40]],[-1,[1,37,38,132]],[1,[4,5,23,54]],[-1,[4,5,23,132]],[-1,[4,5,36,54]],[-1,[4,23,54,75]],[1,[4,23,55,75]],[-1,[4,23,55,132]],[-1,[4,36,37,75]],[1,[4,36,54,75]],[-1,[4,37,55,75]],[1,[4,37,55,132]],[1,[5,15,23,56]],[-1,[5,15,23,132]],[-1,[5,15,38,56]],[1,[5,23,54,56]],[-1,[5,34,36,54]],[1,[5,34,38,56]],[-1,[5,34,54,56]],[1,[15,23,56,77]],[1,[15,23,77,132]],[1,[15,34,56,59]],[-1,[15,34,56,74]],[1,[15,34,59,74]],[-1,[15,38,56,66]],[-1,[15,38,66,77]],[-1,[15,38,77,132]],[-1,[15,56,59,74]],[1,[15,56,66,77]],[1,[23,54,56,74]],[1,[23,54,74,75]],[-1,[23,55,56,74]],[1,[23,55,56,77]],[-1,[23,55,74,77]],[1,[23,55,75,77]],[1,[23,55,77,132]],[-1,[23,74,75,77]],[-1,[29,30,31,100]],[1,[29,30,40,101]],[-1,[29,30,100,101]],[-1,[29,31,32,102]],[-1,[29,31,34,100]],[1,[29,31,34,102]],[-1,[29,32,40,101]],[-1,[29,32,101,102]],[1,[29,34,59,102]],[-1,[29,34,59,106]],[1,[29,34,100,106]],[-1,[29,59,102,106]],[1,[29,100,101,106]],[1,[29,101,102,106]],[1,[30,31,36,100]],[1,[30,36,37,107]],[-1,[30,36,100,107]],[1,[30,37,40,107]],[1,[30,40,101,107]],[-1,[30,100,101,107]],[1,[31,32,38,102]],[1,[31,34,36,100]],[-1,[31,34,38,102]],[1,[32,37,38,109]],[-1,[32,37,40,109]],[-1,[32,38,66,102]],[1,[32,38,66,109]],[-1,[32,40,101,109]],[1,[32,66,102,109]],[-1,[32,101,102,109]],[-1,[34,36,54,166]],[1,[34,36,100,166]],[1,[34,38,56,102]],[-1,[34,54,56,74]],[-1,[34,54,74,166]],[1,[34,56,59,102]],[-1,[34,57,74,106]],[1,[34,57,74,166]],[-1,[34,57,106,166]],[1,[34,59,74,106]],[1,[34,100,106,166]],[-1,[36,37,75,107]],[1,[36,54,75,166]],[1,[36,75,107,166]],[-1,[36,100,107,166]],[-1,[37,38,77,109]],[1,[37,38,77,132]],[1,[37,40,107,109]],[-1,[37,55,75,77]],[-1,[37,55,77,132]],[1,[37,75,77,82]],[1,[37,75,82,107]],[-1,[37,77,82,109]],[-1,[37,82,107,109]],[-1,[38,56,66,102]],[-1,[38,66,77,109]],[-1,[40,101,106,107]],[1,[40,101,106,109]],[1,[40,106,107,109]],[-1,[46,56,59,102]],[1,[46,56,59,117]],[1,[46,56,66,102]],[-1,[46,56,66,117]],[1,[46,59,102,117]],[-1,[46,66,102,117]],[1,[54,74,75,166]],[-1,[55,56,74,117]],[1,[55,56,77,117]],[-1,[55,74,77,117]],[-1,[56,59,74,117]],[1,[56,66,77,117]],[1,[57,74,78,106]],[-1,[57,74,78,166]],[-1,[57,78,106,166]],[1,[59,74,106,117]],[-1,[59,102,106,117]],[-1,[66,77,109,117]],[1,[66,102,109,117]],[-1,[74,75,77,125]],[1,[74,75,78,125]],[-1,[74,75,78,166]],[-1,[74,77,117,125]],[1,[74,78,106,125]],[1,[74,106,117,125]],[1,[75,77,82,125]],[-1,[75,78,107,125]],[1,[75,78,107,166]],[1,[75,82,107,125]],[-1,[77,82,109,125]],[-1,[77,109,117,125]],[-1,[78,106,107,125]],[1,[78,106,107,166]],[-1,[82,107,109,125]],[1,[100,101,106,107]],[-1,[100,106,107,166]],[1,[101,102,106,117]],[-1,[101,102,109,117]],[1,[101,106,109,117]],[1,[106,107,109,125]],[1,[106,109,117,125]]]},
   {"label":"01010001","cell":[71,92,124,178],"cycle":[[-1,[0,4,5,18]],[1,[0,4,5,21]],[-1,[0,4,7,11]],[1,[0,4,7,25]],[-1,[0,4,11,25]],[-1,[0,4,18,25]],[1,[0,4,21,25]],[1,[0,5,18,20]],[1,[0,5,20,21]],[1,[0,7,11,25]],[-1,[0,18,20,21]],[-1,[0,18,21,25]],[-1,[4,5,18,127]],[1,[4,5,21,130]],[1,[4,5,36,127]],[-1,[4,5,36,130]],[-1,[4,7,11,30]],[1,[4,7,18,44]],[-1,[4,7,18,61]],[1,[4,7,25,61]],[-1,[4,7,30,127]],[1,[4,7,44,127]],[1,[4,11,21,68]],[-1,[4,11,21,130]],[-1,[4,11,25,68]],[1,[4,11,30,130]],[-1,[4,18,25,61]],[-1,[4,18,44,127]],[1,[4,21,25,68]],[-1,[4,30,36,127]],[1,[4,30,36,130]],[-1,[5,12,21,49]],[1,[5,12,21,130]],[1,[5,12,31,49]],[-1,[5,12,31,130]],[1,[5,18,20,45]],[1,[5,18,45,127]],[1,[5,20,21,49]],[-1,[5,20,45,49]],[1,[5,31,36,127]],[-1,[5,31,36,130]],[1,[5,31,45,49]],[-1,[5,31,45,127]],[1,[7,11,25,71]],[-1,[7,11,30,71]],[1,[7,18,44,50]],[1,[7,18,50,61]],[1,[7,25,61,71]],[1,[7,29,30,50]],[-1,[7,29,30,127]],[-1,[7,29,44,50]],[1,[7,29,44,127]],[-1,[7,30,50,71]],[-1,[7,50,61,71]],[1,[11,12,21,53]],[-1,[11,12,21,130]],[-1,[11,12,32,53]],[1,[11,12,32,130]],[-1,[11,21,53,68]],[-1,[11,25,68,71]],[1,[11,30,32,53]],[-1,[11,30,32,130]],[1,[11,30,53,71]],[1,[11,42,53,68]],[-1,[11,42,53,71]],[1,[11,42,68,71]],[-1,[12,21,49,53]],[-1,[12,31,32,53]],[1,[12,31,32,130]],[1,[12,31,49,52]],[1,[12,31,52,53]],[-1,[12,49,52,53]],[-1,[18,20,21,84]],[1,[18,20,45,84]],[-1,[18,21,25,92]],[1,[18,21,84,92]],[-1,[18,25,61,92]],[-1,[18,44,45,50]],[1,[18,44,45,127]],[1,[18,45,50,84]],[1,[18,50,61,92]],[-1,[18,50,84,92]],[1,[20,21,49,84]],[-1,[20,45,49,52]],[-1,[20,45,52,84]],[1,[20,49,52,84]],[1,[21,25,68,92]],[-1,[21,49,53,84]],[-1,[21,53,68,92]],[1,[21,53,84,92]],[1,[25,61,71,92]],[-1,[25,68,71,178]],[1,[25,68,92,178]],[-1,[25,71,92,178]],[-1,[29,30,31,50]],[1,[29,30,31,127]],[-1,[29,31,45,52]],[1,[29,31,45,127]],[1,[29,31,50,52]],[1,[29,44,45,50]],[-1,[29,44,45,127]],[-1,[29,45,50,52]],[1,[30,31,32,53]],[-1,[30,31,32,130]],[-1,[30,31,36,127]],[1,[30,31,36,130]],[-1,[30,31,50,53]],[1,[30,50,53,71]],[1,[31,45,49,52]],[1,[31,50,52,53]],[1,[42,53,68,124]],[-1,[42,53,71,124]],[1,[42,68,71,124]],[-1,[45,50,52,84]],[-1,[49,52,53,84]],[1,[50,52,53,84]],[1,[50,53,71,92]],[-1,[50,53,84,92]],[-1,[50,61,71,92]],[-1,[53,68,92,124]],[1,[53,71,92,124]],[1,[68,71,124,178]],[-1,[68,92,124,178]],[1,[71,92,124,178]]]},
   {"label":"01010001","cell":[72,81,92,124],"cycle":[[-1,[0,4,5,18]],[1,[0,4,5,21]],[-1,[0,4,18,25]],[1,[0,4,21,25]],[1,[0,5,18,20]],[1,[0,5,20,21]],[-1,[0,18,20,21]],[-1,[0,18,21,25]],[-1,[4,5,18,145]],[1,[4,5,21,130]],[-1,[4,5,36,130]],[1,[4,5,36,145]],[1,[4,11,21,68]],[-1,[4,11,21,130]],[-1,[4,11,30,68]],[1,[4,11,30,130]],[-1,[4,18,25,145]],[1,[4,21,25,68]],[1,[4,25,61,68]],[-1,[4,25,61,145]],[-1,[4,30,36,68]],[1,[4,30,36,130]],[-1,[4,36,61,68]],[1,[4,36,61,145]],[-1,[5,12,21,49]],[1,[5,12,21,130]],[-1,[5,12,26,135]],[1,[5,12,26,140]],[1,[5,12,31,49]],[-1,[5,12,31,130]],[1,[5,12,31,135]],[-1,[5,12,31,140]],[1,[5,18,20,45]],[-1,[5,18,26,140]],[1,[5,18,26,145]],[1,[5,18,45,140]],[1,[5,20,21,49]],[-1,[5,20,45,49]],[-1,[5,26,76,135]],[1,[5,26,76,145]],[-1,[5,31,36,130]],[1,[5,31,36,135]],[1,[5,31,45,49]],[-1,[5,31,45,140]],[1,[5,36,76,135]],[-1,[5,36,76,145]],[1,[11,12,21,53]],[-1,[11,12,21,130]],[-1,[11,12,32,42]],[1,[11,12,32,130]],[-1,[11,12,42,53]],[-1,[11,21,53,68]],[1,[11,30,32,42]],[-1,[11,30,32,130]],[1,[11,30,42,68]],[1,[11,42,53,68]],[1,[12,17,26,72]],[-1,[12,17,26,135]],[-1,[12,17,42,72]],[1,[12,17,42,135]],[-1,[12,21,49,53]],[-1,[12,26,72,140]],[-1,[12,31,32,42]],[1,[12,31,32,130]],[-1,[12,31,42,135]],[1,[12,31,49,52]],[1,[12,31,52,53]],[1,[12,31,53,72]],[1,[12,31,72,140]],[-1,[12,42,53,72]],[-1,[12,49,52,53]],[1,[17,26,72,81]],[1,[17,26,81,135]],[-1,[17,42,72,81]],[-1,[17,42,81,135]],[-1,[18,20,21,84]],[1,[18,20,45,84]],[-1,[18,21,25,92]],[1,[18,21,84,92]],[-1,[18,25,26,92]],[1,[18,25,26,145]],[1,[18,26,92,140]],[1,[18,45,50,84]],[-1,[18,45,50,140]],[-1,[18,50,84,92]],[-1,[18,50,92,140]],[1,[20,21,49,84]],[-1,[20,45,49,52]],[-1,[20,45,52,84]],[1,[20,49,52,84]],[1,[21,25,68,92]],[-1,[21,49,53,84]],[-1,[21,53,68,92]],[1,[21,53,84,92]],[1,[25,26,81,92]],[-1,[25,26,81,145]],[1,[25,61,68,81]],[1,[25,61,81,145]],[-1,[25,68,81,92]],[1,[26,72,81,92]],[1,[26,72,92,140]],[1,[26,76,81,135]],[-1,[26,76,81,145]],[1,[29,31,45,50]],[-1,[29,31,45,52]],[1,[29,31,50,52]],[-1,[29,45,50,52]],[1,[30,31,32,42]],[-1,[30,31,32,130]],[-1,[30,31,36,42]],[1,[30,31,36,130]],[1,[30,36,42,68]],[-1,[31,36,42,135]],[1,[31,45,49,52]],[1,[31,45,50,140]],[1,[31,50,52,53]],[1,[31,50,53,72]],[1,[31,50,72,140]],[1,[36,42,68,81]],[1,[36,42,81,135]],[-1,[36,61,68,81]],[-1,[36,61,81,145]],[-1,[36,76,81,135]],[1,[36,76,81,145]],[1,[42,53,68,124]],[-1,[42,53,72,124]],[1,[42,68,81,124]],[-1,[42,72,81,124]],[-1,[45,50,52,84]],[-1,[49,52,53,84]],[1,[50,52,53,84]],[1,[50,53,72,92]],[-1,[50,53,84,92]],[-1,[50,72,92,140]],[-1,[53,68,92,124]],[1,[53,72,92,124]],[-1,[68,81,92,124]],[1,[72,81,92,124]]]},
   {"label":"01010001","cell":[92,118,121,124],"cycle":[[2,[0,4,5,18]],[-2,[0,4,5,21]],[1,[0,4,7,11]],[-1,[0,4,7,25]],[1,[0,4,11,21]],[2,[0,4,18,25]],[-1,[0,4,21,25]],[-1,[0,5,12,21]],[1,[0,5,12,26]],[-1,[0,5,18,20]],[-1,[0,5,18,26]],[-1,[0,5,20,21]],[-1,[0,7,11,17]],[-1,[0,7,17,25]],[-1,[0,11,12,17]],[1,[0,11,12,21]],[1,[0,12,17,26]],[1,[0,17,25,26]],[1,[0,18,20,21]],[1,[0,18,21,25]],[-1,[0,18,25,26]],[1,[4,5,18,127]],[1,[4,5,18,145]],[-2,[4,5,21,130]],[-1,[4,5,36,127]],[2,[4,5,36,130]],[-1,[4,5,36,145]],[1,[4,7,11,30]],[-1,[4,7,18,44]],[1,[4,7,18,61]],[-1,[4,7,25,61]],[1,[4,7,30,127]],[-1,[4,7,44,127]],[-1,[4,11,21,68]],[2,[4,11,21,130]],[1,[4,11,30,68]],[-2,[4,11,30,130]],[1,[4,18,25,61]],[1,[4,18,25,145]],[1,[4,18,44,127]],[-1,[4,21,25,68]],[-1,[4,25,61,68]],[1,[4,25,61,145]],[1,[4,30,36,68]],[1,[4,30,36,127]],[-2,[4,30,36,130]],[1,[4,36,61,68]],[-1,[4,36,61,145]],[1,[5,12,21,49]],[-2,[5,12,21,130]],[1,[5,12,26,135]],[-1,[5,12,31,49]],[2,[5,12,31,130]],[-1,[5,12,31,135]],[-1,[5,18,20,45]],[-1,[5,18,26,145]],[-1,[5,18,45,127]],[-1,[5,20,21,49]],[1,[5,20,45,49]],[1,[5,26,76,135]],[-1,[5,26,76,145]],[-1,[5,31,36,127]],[2,[5,31,36,130]],[-1,[5,31,36,135]],[-1,[5,31,45,49]],[1,[5,31,45,127]],[-1,[5,36,76,135]],[1,[5,36,76,145]],[-1,[7,11,17,71]],[1,[7,11,30,71]],[-1,[7,17,25,71]],[-1,[7,18,44,50]],[-1,[7,18,50,61]],[-1,[7,25,61,71]],[-1,[7,29,30,50]],[1,[7,29,30,127]],[1,[7,29,44,50]],[-1,[7,29,44,127]],[1,[7,30,50,71]],[1,[7,50,61,71]],[-1,[11,12,17,42]],[-1,[11,12,21,53]],[2,[11,12,21,130]],[1,[11,12,32,42]],[1,[11,12,32,53]],[-2,[11,12,32,130]],[1,[11,17,42,71]],[1,[11,21,53,68]],[-1,[11,30,32,42]],[-1,[11,30,32,53]],[2,[11,30,32,130]],[-1,[11,30,42,68]],[-1,[11,30,53,71]],[-1,[11,42,53,68]],[1,[11,42,53,71]],[1,[12,17,26,135]],[-1,[12,17,42,135]],[1,[12,21,49,53]],[1,[12,31,32,42]],[1,[12,31,32,53]],[-2,[12,31,32,130]],[1,[12,31,42,135]],[-1,[12,31,49,52]],[-1,[12,31,52,53]],[1,[12,49,52,53]],[1,[17,25,26,81]],[-1,[17,25,71,81]],[-1,[17,26,81,135]],[1,[17,42,71,81]],[1,[17,42,81,135]],[1,[18,20,21,84]],[-1,[18,20,45,84]],[1,[18,21,25,92]],[-1,[18,21,84,92]],[-1,[18,25,26,145]],[1,[18,25,61,92]],[1,[18,44,45,50]],[-1,[18,44,45,127]],[-1,[18,45,50,84]],[-1,[18,50,61,92]],[1,[18,50,84,92]],[-1,[20,21,49,84]],[1,[20,45,49,52]],[1,[20,45,52,84]],[-1,[20,49,52,84]],[-1,[21,25,68,92]],[1,[21,49,53,84]],[1,[21,53,68,92]],[-1,[21,53,84,92]],[1,[25,26,81,145]],[-1,[25,61,68,92]],[-1,[25,61,71,81]],[-1,[25,61,81,145]],[-1,[26,76,81,135]],[1,[26,76,81,145]],[1,[29,30,31,50]],[-1,[29,30,31,127]],[1,[29,31,45,52]],[-1,[29,31,45,127]],[-1,[29,31,50,52]],[-1,[29,44,45,50]],[1,[29,44,45,127]],[1,[29,45,50,52]],[-1,[30,31,32,42]],[-1,[30,31,32,53]],[2,[30,31,32,130]],[1,[30,31,36,42]],[1,[30,31,36,127]],[-2,[30,31,36,130]],[1,[30,31,50,53]],[-1,[30,36,42,68]],[-1,[30,50,53,71]],[1,[31,36,42,135]],[-1,[31,45,49,52]],[-1,[31,50,52,53]],[-1,[36,42,68,81]],[-1,[36,42,81,135]],[1,[36,61,68,118]],[-1,[36,61,81,118]],[1,[36,61,81,145]],[1,[36,68,81,118]],[1,[36,76,81,135]],[-1,[36,76,81,145]],[-1,[42,53,68,124]],[1,[42,53,71,124]],[-1,[42,68,81,124]],[1,[42,71,81,124]],[1,[45,50,52,84]],[1,[49,52,53,84]],[-1,[50,52,53,84]],[-1,[50,53,71,92]],[1,[50,53,84,92]],[1,[50,61,71,121]],[-1,[50,61,92,121]],[1,[50,71,92,121]],[1,[53,68,92,124]],[-1,[53,71,92,124]],[-1,[61,68,92,118]],[-1,[61,71,81,121]],[-1,[61,81,118,121]],[1,[61,92,118,121]],[1,[68,81,118,124]],[-1,[68,92,118,124]],[-1,[71,81,121,124]],[1,[71,92,121,124]],[-1,[81,118,121,124]],[1,[92,118,121,124]]]},
   {"label":"00110001","cell":[78,79,99,170],"cycle":[[-1,[0,1,2,7]],[1,[0,1,2,11]],[-1,[0,1,5,12]],[1,[0,1,5,13]],[-1,[0,1,7,13]],[1,[0,1,11,12]],[1,[0,2,7,11]],[1,[0,5,12,26]],[-1,[0,5,13,26]],[-1,[0,7,11,22]],[1,[0,7,13,24]],[-1,[0,7,22,25]],[1,[0,7,24,25]],[-1,[0,11,12,22]],[1,[0,12,22,26]],[-1,[0,13,24,26]],[-1,[0,22,24,25]],[1,[0,22,24,26]],[-1,[1,2,7,30]],[1,[1,2,11,32]],[1,[1,2,29,30]],[-1,[1,2,29,32]],[-1,[1,5,12,135]],[1,[1,5,13,135]],[-1,[1,7,13,39]],[1,[1,7,30,39]],[1,[1,11,12,32]],[1,[1,12,31,41]],[-1,[1,12,31,135]],[-1,[1,12,32,41]],[1,[1,13,39,135]],[-1,[1,29,30,39]],[1,[1,29,31,39]],[-1,[1,29,31,41]],[1,[1,29,32,41]],[-1,[1,31,39,135]],[1,[2,7,11,51]],[-1,[2,7,30,51]],[1,[2,11,32,51]],[1,[2,29,30,51]],[-1,[2,29,32,51]],[1,[5,12,26,135]],[-1,[5,13,26,135]],[-1,[7,11,22,71]],[1,[7,11,51,71]],[1,[7,13,24,78]],[-1,[7,13,39,78]],[-1,[7,22,25,71]],[1,[7,24,25,78]],[1,[7,25,71,78]],[1,[7,30,39,71]],[-1,[7,30,51,71]],[-1,[7,39,71,78]],[-1,[11,12,22,73]],[1,[11,12,32,73]],[-1,[11,22,71,73]],[1,[11,32,51,73]],[1,[11,51,71,73]],[1,[12,22,26,72]],[1,[12,22,72,73]],[-1,[12,26,72,135]],[1,[12,31,41,72]],[1,[12,31,72,135]],[-1,[12,32,41,73]],[-1,[12,41,72,73]],[-1,[13,24,26,79]],[1,[13,24,78,79]],[1,[13,26,79,135]],[-1,[13,39,78,79]],[-1,[13,39,79,135]],[-1,[22,24,25,99]],[1,[22,24,26,99]],[-1,[22,25,71,99]],[1,[22,26,72,99]],[1,[22,71,72,73]],[-1,[22,71,72,99]],[1,[24,25,78,99]],[-1,[24,26,79,99]],[1,[24,78,79,99]],[1,[25,71,78,99]],[-1,[26,72,79,99]],[1,[26,72,79,135]],[-1,[29,30,39,104]],[1,[29,30,51,104]],[1,[29,31,39,104]],[-1,[29,31,41,104]],[1,[29,32,41,104]],[-1,[29,32,51,104]],[1,[30,39,71,104]],[-1,[30,51,71,104]],[-1,[31,39,72,104]],[1,[31,39,72,135]],[1,[31,41,72,104]],[-1,[32,41,73,104]],[1,[32,51,73,104]],[-1,[39,71,72,104]],[1,[39,71,72,170]],[-1,[39,71,78,170]],[-1,[39,72,79,135]],[1,[39,72,79,170]],[-1,[39,78,79,170]],[-1,[41,72,73,104]],[1,[51,71,73,104]],[1,[71,72,73,104]],[-1,[71,72,99,170]],[1,[71,78,99,170]],[-1,[72,79,99,170]],[1,[78,79,99,170]]]},
   {"label":"01110001","cell":[102,105,110,159],"cycle":[[-1,[2,29,30,32]],[1,[2,29,30,44]],[1,[2,29,31,32]],[-1,[2,29,31,45]],[1,[2,29,44,45]],[1,[2,30,32,48]],[-1,[2,30,44,48]],[-1,[2,31,32,49]],[1,[2,31,45,49]],[-1,[2,32,48,49]],[-1,[2,44,45,84]],[1,[2,44,48,84]],[-1,[2,45,49,84]],[1,[2,48,49,84]],[-1,[4,33,44,54]],[1,[4,33,44,55]],[-1,[4,33,54,55]],[1,[4,44,54,55]],[-1,[29,30,32,101]],[1,[29,30,44,101]],[1,[29,31,32,102]],[-1,[29,31,45,102]],[-1,[29,32,35,101]],[1,[29,32,35,102]],[1,[29,33,35,101]],[-1,[29,33,35,156]],[-1,[29,33,44,101]],[1,[29,33,44,156]],[1,[29,35,59,102]],[-1,[29,35,59,156]],[1,[29,44,45,156]],[-1,[29,45,59,102]],[1,[29,45,59,156]],[1,[30,32,48,101]],[-1,[30,44,48,101]],[-1,[31,32,49,102]],[1,[31,45,49,102]],[-1,[32,35,101,159]],[1,[32,35,102,159]],[-1,[32,48,49,159]],[1,[32,48,101,159]],[-1,[32,49,102,159]],[-1,[33,35,55,101]],[1,[33,35,55,156]],[-1,[33,44,54,156]],[1,[33,44,55,101]],[-1,[33,54,55,156]],[1,[35,55,56,105]],[-1,[35,55,56,156]],[-1,[35,55,101,159]],[1,[35,55,105,159]],[1,[35,56,59,102]],[-1,[35,56,59,156]],[1,[35,56,102,105]],[-1,[35,102,105,159]],[1,[44,45,54,110]],[-1,[44,45,54,156]],[-1,[44,45,84,110]],[1,[44,48,55,101]],[-1,[44,48,55,110]],[1,[44,48,84,110]],[1,[44,54,55,110]],[-1,[45,49,84,110]],[1,[45,49,102,110]],[-1,[45,54,56,110]],[1,[45,54,56,156]],[-1,[45,56,59,102]],[1,[45,56,59,156]],[-1,[45,56,102,110]],[1,[48,49,84,110]],[1,[48,49,110,159]],[1,[48,55,101,159]],[-1,[48,55,110,159]],[1,[49,102,110,159]],[-1,[54,55,56,105]],[1,[54,55,56,156]],[-1,[54,55,105,110]],[1,[54,56,105,110]],[-1,[55,105,110,159]],[1,[56,102,105,110]],[1,[102,105,110,159]]]},
   {"label":"01110001","cell":[118,119,126,174],"cycle":[[-1,[0,2,5,18]],[1,[0,2,5,21]],[-1,[0,2,18,21]],[1,[0,5,18,21]],[-1,[2,5,18,45]],[1,[2,5,21,49]],[1,[2,5,31,45]],[-1,[2,5,31,49]],[-1,[2,18,21,84]],[1,[2,18,45,84]],[1,[2,21,48,49]],[-1,[2,21,48,84]],[-1,[2,29,30,31]],[1,[2,29,30,44]],[-1,[2,29,31,45]],[1,[2,29,44,45]],[1,[2,30,31,32]],[1,[2,30,32,48]],[-1,[2,30,44,48]],[-1,[2,31,32,49]],[-1,[2,32,48,49]],[-1,[2,44,45,84]],[1,[2,44,48,84]],[1,[5,18,21,87]],[-1,[5,18,45,87]],[1,[5,21,49,69]],[1,[5,21,69,87]],[1,[5,31,45,63]],[-1,[5,31,49,69]],[1,[5,31,63,69]],[1,[5,45,54,63]],[-1,[5,45,54,87]],[-1,[5,54,63,87]],[-1,[5,63,69,87]],[-1,[18,21,84,87]],[1,[18,45,84,87]],[1,[21,48,49,174]],[-1,[21,48,84,93]],[-1,[21,48,93,174]],[1,[21,49,69,174]],[1,[21,69,87,174]],[-1,[21,84,87,174]],[1,[21,84,93,174]],[-1,[29,30,31,100]],[1,[29,30,44,101]],[-1,[29,30,100,101]],[-1,[29,31,45,100]],[1,[29,44,45,100]],[1,[29,44,100,101]],[1,[30,31,32,103]],[-1,[30,31,100,103]],[1,[30,32,48,103]],[-1,[30,44,48,101]],[1,[30,48,101,103]],[-1,[30,100,101,103]],[-1,[31,32,49,103]],[1,[31,45,63,100]],[-1,[31,49,69,103]],[1,[31,63,69,108]],[-1,[31,63,100,108]],[1,[31,69,103,108]],[-1,[31,100,103,108]],[-1,[32,48,49,103]],[-1,[44,45,54,100]],[1,[44,45,54,110]],[-1,[44,45,84,110]],[1,[44,48,84,112]],[-1,[44,48,101,110]],[-1,[44,48,110,112]],[1,[44,54,100,110]],[1,[44,84,110,112]],[1,[44,100,101,110]],[1,[45,54,63,100]],[-1,[45,54,87,110]],[1,[45,84,87,110]],[-1,[48,49,103,174]],[-1,[48,84,93,112]],[1,[48,93,112,119]],[1,[48,93,119,174]],[1,[48,101,103,110]],[-1,[48,103,110,119]],[-1,[48,103,119,174]],[-1,[48,110,112,119]],[-1,[49,69,103,174]],[-1,[54,63,87,118]],[1,[54,63,100,118]],[-1,[54,87,110,118]],[1,[54,100,110,118]],[-1,[63,69,87,118]],[1,[63,69,108,118]],[-1,[63,100,108,118]],[-1,[69,87,118,174]],[1,[69,103,108,118]],[1,[69,103,118,174]],[1,[84,87,110,126]],[1,[84,87,126,174]],[-1,[84,93,112,126]],[-1,[84,93,126,174]],[1,[84,110,112,126]],[-1,[87,110,118,126]],[1,[87,118,126,174]],[1,[93,112,119,126]],[-1,[93,119,126,174]],[-1,[100,101,103,110]],[-1,[100,103,108,118]],[1,[100,103,110,118]],[1,[103,110,118,119]],[-1,[103,118,119,174]],[-1,[110,112,119,126]],[1,[110,118,119,126]],[1,[118,119,126,174]]]},
   {"label":"00001001","cell":[70,77,88,159],"cycle":[[1,[0,1,3,5]],[-1,[0,1,3,7]],[1,[0,1,5,16]],[-1,[0,1,7,9]],[-1,[0,1,9,12]],[-1,[0,1,12,16]],[-1,[0,3,5,23]],[1,[0,3,7,19]],[1,[0,3,19,23]],[-1,[0,5,16,21]],[-1,[0,5,21,23]],[1,[0,7,9,22]],[-1,[0,7,19,22]],[1,[0,8,9,12]],[-1,[0,8,9,22]],[1,[0,8,12,22]],[1,[0,10,12,21]],[-1,[0,10,12,22]],[1,[0,10,21,22]],[1,[0,12,16,21]],[-1,[0,19,21,22]],[1,[0,19,21,23]],[1,[1,3,5,132]],[-1,[1,3,7,128]],[1,[1,3,35,128]],[-1,[1,3,35,132]],[1,[1,5,16,132]],[-1,[1,7,9,128]],[-1,[1,9,12,32]],[-1,[1,9,32,128]],[-1,[1,12,16,38]],[1,[1,12,32,38]],[1,[1,16,38,132]],[1,[1,32,35,38]],[-1,[1,32,35,128]],[-1,[1,35,38,132]],[-1,[3,5,23,132]],[1,[3,7,19,128]],[1,[3,19,23,55]],[1,[3,19,55,128]],[-1,[3,23,55,132]],[-1,[3,35,55,128]],[1,[3,35,55,132]],[-1,[5,16,21,60]],[1,[5,16,23,60]],[-1,[5,16,23,132]],[-1,[5,21,23,60]],[1,[7,9,22,51]],[1,[7,9,51,128]],[-1,[7,19,22,51]],[-1,[7,19,51,128]],[1,[8,9,12,52]],[-1,[8,9,22,52]],[1,[8,12,22,52]],[-1,[9,12,32,52]],[1,[9,22,51,52]],[-1,[9,32,51,52]],[1,[9,32,51,128]],[1,[10,12,21,53]],[-1,[10,12,22,53]],[1,[10,21,22,53]],[1,[12,16,21,70]],[-1,[12,16,38,70]],[1,[12,21,53,70]],[1,[12,22,52,53]],[1,[12,32,38,70]],[-1,[12,32,52,53]],[-1,[12,32,53,70]],[-1,[16,21,60,70]],[1,[16,23,60,77]],[1,[16,23,77,132]],[-1,[16,38,70,77]],[-1,[16,38,77,132]],[1,[16,60,70,77]],[-1,[19,21,22,84]],[1,[19,21,23,88]],[1,[19,21,48,84]],[-1,[19,21,48,88]],[-1,[19,22,51,84]],[1,[19,23,55,88]],[1,[19,48,51,84]],[-1,[19,48,51,128]],[-1,[19,48,55,88]],[1,[19,48,55,128]],[1,[21,22,53,84]],[-1,[21,23,60,88]],[1,[21,48,53,70]],[-1,[21,48,53,84]],[1,[21,48,70,88]],[-1,[21,60,70,88]],[1,[22,51,52,53]],[1,[22,51,53,84]],[-1,[23,55,77,88]],[1,[23,55,77,132]],[1,[23,60,77,88]],[1,[32,35,38,159]],[1,[32,35,101,128]],[-1,[32,35,101,159]],[1,[32,38,70,159]],[-1,[32,48,51,53]],[1,[32,48,51,128]],[-1,[32,48,53,70]],[-1,[32,48,70,159]],[-1,[32,48,101,128]],[1,[32,48,101,159]],[-1,[32,51,52,53]],[1,[35,38,77,132]],[-1,[35,38,77,159]],[-1,[35,55,77,132]],[1,[35,55,77,159]],[1,[35,55,101,128]],[-1,[35,55,101,159]],[-1,[38,70,77,159]],[-1,[48,51,53,84]],[-1,[48,55,88,159]],[-1,[48,55,101,128]],[1,[48,55,101,159]],[1,[48,70,88,159]],[-1,[55,77,88,159]],[1,[60,70,77,88]],[1,[70,77,88,159]]]},
   {"label":"00001001","cell":[88,94,97,98],"cycle":[[-1,[0,1,8,9]],[1,[0,1,8,12]],[-1,[0,1,9,17]],[1,[0,1,12,17]],[1,[0,3,8,9]],[-1,[0,3,8,20]],[1,[0,3,9,24]],[-1,[0,3,20,24]],[-1,[0,5,8,12]],[1,[0,5,8,20]],[-1,[0,5,12,20]],[1,[0,9,17,24]],[1,[0,12,16,17]],[-1,[0,12,16,21]],[1,[0,12,20,21]],[-1,[0,16,17,25]],[1,[0,16,21,23]],[1,[0,16,23,25]],[-1,[0,17,24,25]],[-1,[0,19,20,21]],[1,[0,19,20,23]],[-1,[0,19,21,23]],[-1,[0,20,23,24]],[1,[0,23,24,25]],[-1,[1,8,9,41]],[1,[1,8,12,41]],[-1,[1,9,17,41]],[1,[1,12,17,41]],[1,[3,8,9,59]],[-1,[3,8,20,59]],[1,[3,9,24,59]],[-1,[3,20,24,59]],[-1,[5,8,12,65]],[1,[5,8,20,65]],[-1,[5,12,20,65]],[-1,[8,9,41,59]],[1,[8,12,41,65]],[-1,[8,20,59,65]],[1,[8,41,59,65]],[1,[9,17,24,80]],[-1,[9,17,41,80]],[1,[9,24,59,80]],[-1,[9,41,59,80]],[1,[12,16,17,83]],[-1,[12,16,21,70]],[-1,[12,16,70,83]],[1,[12,17,41,83]],[1,[12,20,21,94]],[-1,[12,20,65,94]],[1,[12,21,70,94]],[1,[12,41,65,83]],[-1,[12,65,83,94]],[1,[12,70,83,94]],[-1,[16,17,25,152]],[1,[16,17,83,152]],[1,[16,21,23,98]],[-1,[16,21,70,98]],[1,[16,23,25,152]],[1,[16,23,77,98]],[-1,[16,23,77,152]],[-1,[16,70,83,98]],[1,[16,77,83,98]],[-1,[16,77,83,152]],[-1,[17,24,25,152]],[1,[17,24,80,152]],[-1,[17,41,80,83]],[1,[17,80,83,152]],[-1,[19,20,21,88]],[1,[19,20,23,88]],[-1,[19,21,23,88]],[-1,[20,21,88,94]],[-1,[20,23,24,97]],[1,[20,23,88,97]],[-1,[20,24,59,97]],[-1,[20,59,65,97]],[-1,[20,65,94,97]],[1,[20,88,94,97]],[-1,[21,23,88,98]],[1,[21,70,94,98]],[-1,[21,88,94,98]],[1,[23,24,25,152]],[-1,[23,24,97,152]],[-1,[23,77,97,98]],[1,[23,77,97,152]],[1,[23,88,97,98]],[1,[24,59,80,97]],[-1,[24,80,97,152]],[1,[41,59,65,123]],[-1,[41,59,80,123]],[1,[41,65,83,123]],[-1,[41,80,83,123]],[-1,[59,65,97,123]],[1,[59,80,97,123]],[-1,[65,83,94,97]],[-1,[65,83,97,123]],[1,[70,83,94,98]],[1,[77,80,83,97]],[-1,[77,80,83,152]],[1,[77,80,97,152]],[-1,[77,83,97,98]],[1,[80,83,97,123]],[-1,[83,94,97,98]],[1,[88,94,97,98]]]},
   {"label":"00001001","cell":[93,94,98,99],"cycle":[[-1,[0,8,12,17]],[1,[0,8,12,22]],[-1,[0,8,17,22]],[1,[0,10,16,17]],[-1,[0,10,16,25]],[1,[0,10,17,25]],[-1,[0,12,16,17]],[1,[0,12,16,21]],[1,[0,12,21,22]],[-1,[0,16,21,25]],[1,[0,17,22,25]],[-1,[0,19,21,22]],[1,[0,19,21,25]],[-1,[0,19,22,25]],[-1,[8,12,17,150]],[1,[8,12,22,150]],[-1,[8,17,22,150]],[1,[10,16,17,81]],[-1,[10,16,25,81]],[1,[10,17,25,81]],[-1,[12,16,17,83]],[1,[12,16,21,70]],[1,[12,16,70,83]],[1,[12,17,83,150]],[1,[12,21,22,94]],[-1,[12,21,70,94]],[-1,[12,22,94,150]],[-1,[12,70,83,94]],[1,[12,83,94,150]],[1,[16,17,81,83]],[-1,[16,21,25,98]],[1,[16,21,70,98]],[-1,[16,25,81,98]],[1,[16,70,83,98]],[-1,[16,81,83,98]],[1,[17,22,25,99]],[1,[17,22,99,150]],[1,[17,25,81,99]],[1,[17,81,83,99]],[-1,[17,83,99,150]],[-1,[19,21,22,93]],[1,[19,21,25,93]],[-1,[19,22,25,93]],[-1,[21,22,93,94]],[1,[21,25,93,98]],[-1,[21,70,94,98]],[1,[21,93,94,98]],[-1,[22,25,93,99]],[-1,[22,93,94,99]],[1,[22,94,99,150]],[-1,[25,81,98,99]],[1,[25,93,98,99]],[-1,[70,83,94,98]],[-1,[81,83,98,99]],[-1,[83,94,98,99]],[-1,[83,94,99,150]],[1,[93,94,98,99]]]},
   {"label":"01001001","cell":[112,121,126,178],"cycle":[[1,[0,5,8,10]],[-1,[0,5,8,26]],[1,[0,5,10,12]],[1,[0,5,12,26]],[-1,[0,8,10,12]],[-1,[0,8,12,26]],[1,[0,16,17,26]],[-1,[0,16,17,27]],[1,[0,16,26,27]],[-1,[0,17,26,27]],[1,[5,8,10,31]],[-1,[5,8,26,135]],[1,[5,8,31,135]],[1,[5,10,12,69]],[-1,[5,10,31,69]],[1,[5,12,26,69]],[-1,[5,16,26,69]],[1,[5,16,26,76]],[1,[5,16,38,69]],[-1,[5,16,38,76]],[-1,[5,26,76,135]],[-1,[5,31,38,69]],[1,[5,31,38,135]],[-1,[5,31,47,49]],[1,[5,31,47,69]],[-1,[5,31,49,69]],[1,[5,38,76,135]],[1,[5,47,49,69]],[-1,[8,10,12,72]],[1,[8,10,31,72]],[-1,[8,12,26,72]],[1,[8,17,26,72]],[-1,[8,17,26,79]],[-1,[8,17,67,72]],[1,[8,17,67,79]],[1,[8,26,79,135]],[1,[8,31,41,72]],[-1,[8,31,41,135]],[-1,[8,41,72,79]],[-1,[8,41,79,135]],[-1,[8,50,67,72]],[1,[8,50,67,90]],[-1,[8,50,72,90]],[1,[8,67,72,79]],[1,[8,67,72,90]],[1,[10,12,69,72]],[-1,[10,31,69,72]],[1,[12,26,69,94]],[-1,[12,26,72,94]],[1,[12,69,72,94]],[1,[16,17,26,152]],[-1,[16,17,27,82]],[-1,[16,17,82,152]],[1,[16,26,27,98]],[-1,[16,26,69,98]],[1,[16,26,76,152]],[1,[16,27,82,98]],[1,[16,38,69,169]],[-1,[16,38,76,169]],[1,[16,68,69,98]],[-1,[16,68,69,169]],[-1,[16,68,75,82]],[1,[16,68,75,169]],[-1,[16,68,82,98]],[-1,[16,75,76,152]],[1,[16,75,76,169]],[1,[16,75,82,152]],[-1,[17,26,27,99]],[1,[17,26,72,99]],[-1,[17,26,79,152]],[-1,[17,27,82,99]],[-1,[17,67,72,99]],[1,[17,67,79,99]],[-1,[17,79,99,152]],[1,[17,82,99,152]],[-1,[26,27,94,98]],[1,[26,27,94,99]],[1,[26,69,94,98]],[1,[26,72,90,94]],[-1,[26,72,90,99]],[1,[26,76,79,135]],[-1,[26,76,79,152]],[-1,[26,90,94,99]],[-1,[27,82,93,98]],[1,[27,82,93,99]],[1,[27,88,91,93]],[-1,[27,88,91,94]],[1,[27,88,93,98]],[-1,[27,88,94,98]],[-1,[27,91,93,99]],[1,[27,91,94,99]],[-1,[31,38,69,103]],[-1,[31,38,103,108]],[-1,[31,38,108,135]],[1,[31,41,72,108]],[1,[31,41,108,135]],[-1,[31,47,49,113]],[1,[31,47,69,103]],[1,[31,47,103,113]],[-1,[31,49,69,113]],[-1,[31,50,72,104]],[1,[31,50,72,113]],[-1,[31,50,104,113]],[-1,[31,69,72,113]],[1,[31,72,104,108]],[-1,[31,103,104,108]],[1,[31,103,104,113]],[-1,[38,69,103,169]],[-1,[38,76,108,135]],[1,[38,76,108,169]],[-1,[38,103,108,169]],[-1,[41,72,79,108]],[1,[41,79,108,135]],[1,[47,49,69,174]],[1,[47,49,84,113]],[-1,[47,49,84,174]],[1,[47,68,69,103]],[-1,[47,68,69,174]],[1,[47,68,103,112]],[1,[47,68,112,174]],[1,[47,84,112,113]],[-1,[47,84,112,174]],[-1,[47,103,112,113]],[1,[49,69,94,113]],[-1,[49,69,94,174]],[-1,[49,84,88,94]],[1,[49,84,88,174]],[-1,[49,84,94,113]],[1,[49,88,94,174]],[-1,[50,67,72,121]],[1,[50,67,90,121]],[-1,[50,72,90,113]],[-1,[50,72,104,121]],[1,[50,90,113,121]],[1,[50,104,112,113]],[-1,[50,104,112,121]],[-1,[50,112,113,121]],[1,[62,68,75,82]],[-1,[62,68,75,107]],[1,[62,68,82,93]],[1,[62,68,93,112]],[-1,[62,68,107,112]],[-1,[62,75,82,178]],[1,[62,75,107,178]],[-1,[62,82,93,178]],[-1,[62,93,112,178]],[1,[62,107,112,178]],[1,[67,72,79,121]],[1,[67,72,90,99]],[1,[67,79,99,121]],[-1,[67,90,99,121]],[1,[68,69,98,174]],[1,[68,69,103,169]],[-1,[68,75,107,169]],[1,[68,82,93,98]],[-1,[68,93,98,174]],[1,[68,93,112,174]],[-1,[68,103,107,112]],[1,[68,103,107,169]],[1,[69,72,94,113]],[1,[69,94,98,174]],[-1,[72,79,108,121]],[1,[72,90,94,113]],[1,[72,104,108,121]],[-1,[74,75,76,125]],[1,[74,75,76,152]],[-1,[74,75,125,152]],[-1,[74,76,79,125]],[1,[74,76,79,152]],[1,[74,79,125,152]],[-1,[75,76,125,169]],[-1,[75,82,125,152]],[1,[75,82,125,178]],[1,[75,107,125,169]],[-1,[75,107,125,178]],[1,[76,79,108,125]],[-1,[76,79,108,135]],[-1,[76,108,125,169]],[1,[79,99,121,125]],[1,[79,99,125,152]],[-1,[79,108,121,125]],[1,[82,93,99,178]],[-1,[82,99,125,152]],[1,[82,99,125,178]],[-1,[84,88,91,93]],[1,[84,88,91,94]],[-1,[84,88,93,174]],[-1,[84,90,91,94]],[1,[84,90,91,126]],[-1,[84,90,94,113]],[-1,[84,90,113,126]],[1,[84,91,93,126]],[1,[84,93,112,126]],[-1,[84,93,112,174]],[1,[84,112,113,126]],[1,[88,93,98,174]],[-1,[88,94,98,174]],[-1,[90,91,94,99]],[-1,[90,91,99,126]],[-1,[90,99,121,126]],[1,[90,113,121,126]],[-1,[91,93,99,126]],[-1,[93,99,126,178]],[1,[93,112,126,178]],[1,[99,121,125,178]],[-1,[99,121,126,178]],[1,[103,104,107,108]],[-1,[103,104,107,112]],[-1,[103,104,112,113]],[-1,[103,107,108,169]],[1,[104,107,108,121]],[-1,[104,107,112,121]],[1,[107,108,121,125]],[1,[107,108,125,169]],[-1,[107,112,121,178]],[-1,[107,121,125,178]],[-1,[112,113,121,126]],[1,[112,121,126,178]]]},
   {"label":"00101001","cell":[78,81,99,152],"cycle":[[-1,[0,1,7,8]],[1,[0,1,7,13]],[-1,[0,1,8,10]],[-1,[0,1,10,13]],[1,[0,7,8,22]],[1,[0,7,9,14]],[-1,[0,7,9,22]],[-1,[0,7,13,14]],[1,[0,8,10,26]],[-1,[0,8,22,26]],[-1,[0,9,14,27]],[1,[0,9,22,27]],[1,[0,10,13,26]],[1,[0,13,14,15]],[1,[0,13,15,26]],[-1,[0,14,15,27]],[-1,[0,15,26,27]],[1,[0,22,26,27]],[-1,[1,7,8,39]],[1,[1,7,13,39]],[-1,[1,8,10,39]],[-1,[1,10,13,39]],[1,[7,8,22,67]],[-1,[7,8,39,67]],[1,[7,9,14,149]],[-1,[7,9,22,67]],[-1,[7,9,67,149]],[-1,[7,13,14,78]],[1,[7,13,39,78]],[1,[7,14,78,149]],[1,[7,39,67,78]],[-1,[7,67,78,149]],[1,[8,10,26,72]],[-1,[8,10,39,72]],[-1,[8,22,26,72]],[1,[8,22,67,72]],[-1,[8,39,67,72]],[-1,[9,14,27,80]],[-1,[9,14,80,149]],[1,[9,22,27,73]],[-1,[9,22,67,73]],[-1,[9,27,73,80]],[1,[9,67,73,80]],[1,[9,67,80,149]],[1,[10,13,26,81]],[-1,[10,13,39,81]],[1,[10,26,72,81]],[-1,[10,39,72,81]],[1,[13,14,15,152]],[-1,[13,14,78,152]],[1,[13,15,26,152]],[1,[13,26,81,152]],[1,[13,39,78,81]],[-1,[13,78,81,152]],[-1,[14,15,27,152]],[-1,[14,27,80,152]],[-1,[14,78,80,149]],[1,[14,78,80,152]],[-1,[15,26,27,152]],[1,[22,26,27,99]],[-1,[22,26,72,99]],[1,[22,27,73,99]],[1,[22,67,72,99]],[-1,[22,67,73,99]],[1,[26,27,99,152]],[1,[26,72,81,99]],[-1,[26,81,99,152]],[-1,[27,73,80,99]],[1,[27,80,99,152]],[-1,[39,67,72,121]],[1,[39,67,78,121]],[-1,[39,72,81,121]],[1,[39,78,81,121]],[1,[67,72,99,121]],[1,[67,73,80,99]],[-1,[67,78,80,99]],[1,[67,78,80,149]],[-1,[67,78,99,121]],[1,[72,81,99,121]],[-1,[78,80,99,152]],[-1,[78,81,99,121]],[1,[78,81,99,152]]]},
   {"label":"00011001","cell":[113,121,123,124],"cycle":[[-1,[0,5,20,23]],[1,[0,5,20,26]],[-1,[0,5,23,26]],[1,[0,7,8,9]],[-1,[0,7,8,24]],[-1,[0,7,9,11]],[2,[0,7,9,24]],[-1,[0,7,11,19]],[-1,[0,7,19,24]],[-1,[0,8,9,24]],[1,[0,8,20,24]],[-1,[0,8,20,26]],[1,[0,8,24,26]],[1,[0,9,11,27]],[-1,[0,9,24,27]],[1,[0,11,19,27]],[1,[0,19,20,23]],[-1,[0,19,20,24]],[1,[0,19,23,27]],[1,[0,23,26,27]],[-1,[0,24,26,27]],[-1,[5,20,23,87]],[1,[5,20,26,87]],[-1,[5,20,45,49]],[1,[5,20,45,87]],[-1,[5,20,49,87]],[-1,[5,23,26,87]],[-1,[5,45,47,49]],[1,[5,45,47,54]],[1,[5,45,54,87]],[1,[5,47,49,87]],[-1,[5,47,54,87]],[1,[7,8,9,67]],[-1,[7,8,24,67]],[-1,[7,9,11,149]],[1,[7,9,24,58]],[1,[7,9,24,149]],[1,[7,9,58,67]],[-1,[7,11,19,62]],[-1,[7,11,62,71]],[-1,[7,11,71,149]],[-1,[7,19,24,58]],[-1,[7,19,58,89]],[1,[7,19,62,89]],[1,[7,24,67,149]],[-1,[7,39,50,67]],[1,[7,39,50,71]],[-1,[7,39,67,71]],[1,[7,50,67,89]],[-1,[7,50,71,89]],[-1,[7,58,67,89]],[1,[7,62,71,89]],[1,[7,67,71,149]],[1,[8,9,20,59]],[-1,[8,9,20,150]],[-1,[8,9,24,59]],[-1,[8,9,59,67]],[1,[8,9,59,150]],[1,[8,20,24,59]],[-1,[8,20,26,150]],[1,[8,24,26,79]],[-1,[8,24,67,79]],[-1,[8,26,79,150]],[1,[8,59,67,79]],[1,[8,59,79,150]],[1,[9,11,27,149]],[-1,[9,20,27,66]],[1,[9,20,27,150]],[1,[9,20,59,66]],[-1,[9,24,27,149]],[1,[9,24,58,59]],[1,[9,27,66,150]],[-1,[9,58,59,67]],[-1,[9,59,66,150]],[1,[11,19,27,93]],[-1,[11,19,62,93]],[-1,[11,27,93,149]],[-1,[11,62,71,93]],[1,[11,71,93,149]],[1,[19,20,23,85]],[-1,[19,20,24,85]],[1,[19,23,27,96]],[-1,[19,23,85,86]],[-1,[19,23,86,96]],[-1,[19,24,58,85]],[1,[19,27,93,96]],[1,[19,58,85,89]],[-1,[19,62,86,89]],[1,[19,62,86,93]],[1,[19,85,86,89]],[-1,[19,86,93,96]],[1,[20,23,85,87]],[1,[20,24,59,85]],[-1,[20,26,27,94]],[1,[20,26,27,150]],[1,[20,26,87,94]],[-1,[20,27,66,94]],[-1,[20,45,49,173]],[-1,[20,45,59,85]],[1,[20,45,59,173]],[-1,[20,45,85,87]],[1,[20,49,66,94]],[-1,[20,49,66,173]],[-1,[20,49,87,94]],[1,[20,59,66,173]],[1,[23,26,27,98]],[-1,[23,26,87,98]],[1,[23,27,96,98]],[-1,[23,54,85,86]],[1,[23,54,85,87]],[-1,[23,54,86,87]],[1,[23,86,87,98]],[-1,[23,86,96,98]],[-1,[24,26,27,99]],[1,[24,26,79,99]],[1,[24,27,99,149]],[1,[24,58,59,85]],[-1,[24,67,79,99]],[-1,[24,67,99,149]],[1,[26,27,83,94]],[-1,[26,27,83,150]],[-1,[26,27,94,98]],[1,[26,27,94,99]],[-1,[26,79,83,99]],[1,[26,79,83,150]],[-1,[26,83,94,99]],[1,[26,87,94,98]],[1,[27,66,83,94]],[-1,[27,66,83,150]],[-1,[27,70,93,94]],[1,[27,70,93,98]],[-1,[27,70,94,98]],[1,[27,93,94,99]],[1,[27,93,96,98]],[1,[27,93,99,149]],[-1,[39,50,67,121]],[1,[39,50,71,121]],[-1,[39,67,71,121]],[-1,[45,47,49,113]],[1,[45,47,50,113]],[-1,[45,47,50,171]],[1,[45,47,54,171]],[-1,[45,49,102,113]],[1,[45,49,102,173]],[1,[45,50,111,113]],[-1,[45,50,111,171]],[-1,[45,54,85,87]],[1,[45,54,85,171]],[-1,[45,59,85,111]],[1,[45,59,102,111]],[-1,[45,59,102,173]],[1,[45,85,111,171]],[-1,[45,102,111,113]],[1,[47,49,53,113]],[-1,[47,49,53,174]],[1,[47,49,87,174]],[-1,[47,50,112,113]],[1,[47,50,112,171]],[1,[47,53,112,113]],[-1,[47,53,112,174]],[1,[47,54,86,87]],[-1,[47,54,86,171]],[-1,[47,86,87,174]],[-1,[47,86,112,171]],[1,[47,86,112,174]],[-1,[49,53,70,94]],[1,[49,53,70,174]],[-1,[49,53,94,113]],[1,[49,66,94,114]],[-1,[49,66,102,114]],[1,[49,66,102,173]],[1,[49,70,94,174]],[-1,[49,87,94,174]],[1,[49,94,113,114]],[-1,[49,102,113,114]],[1,[50,67,89,111]],[1,[50,67,111,121]],[-1,[50,71,89,112]],[-1,[50,71,112,121]],[-1,[50,89,111,171]],[1,[50,89,112,171]],[1,[50,111,113,121]],[-1,[50,112,113,121]],[1,[53,70,93,94]],[-1,[53,70,93,174]],[1,[53,71,93,112]],[-1,[53,71,93,124]],[1,[53,71,112,124]],[-1,[53,93,94,124]],[-1,[53,93,112,174]],[-1,[53,94,113,124]],[1,[53,112,113,124]],[-1,[54,85,86,171]],[-1,[58,59,67,111]],[1,[58,59,85,111]],[-1,[58,67,89,111]],[1,[58,85,89,111]],[1,[59,66,102,123]],[-1,[59,66,102,173]],[1,[59,66,123,150]],[1,[59,67,79,123]],[-1,[59,67,111,123]],[-1,[59,79,123,150]],[1,[59,102,111,123]],[1,[62,71,89,112]],[-1,[62,71,93,112]],[-1,[62,86,89,112]],[1,[62,86,93,112]],[1,[66,83,94,123]],[1,[66,83,123,150]],[1,[66,94,114,123]],[-1,[66,102,114,123]],[1,[67,71,99,121]],[-1,[67,71,99,149]],[-1,[67,79,99,123]],[-1,[67,99,121,123]],[1,[67,111,121,123]],[1,[70,93,98,174]],[-1,[70,94,98,174]],[1,[71,93,99,124]],[-1,[71,93,99,149]],[1,[71,99,121,124]],[-1,[71,112,121,124]],[-1,[79,83,99,123]],[-1,[79,83,123,150]],[-1,[83,94,99,124]],[1,[83,94,123,124]],[-1,[83,99,123,124]],[1,[85,86,89,171]],[1,[85,89,111,171]],[1,[86,87,98,174]],[-1,[86,89,112,171]],[-1,[86,93,96,98]],[-1,[86,93,98,174]],[1,[86,93,112,174]],[1,[87,94,98,174]],[1,[93,94,99,124]],[1,[94,113,114,123]],[1,[94,113,123,124]],[-1,[99,121,123,124]],[-1,[102,111,113,123]],[-1,[102,113,114,123]],[1,[111,113,121,123]],[-1,[112,113,121,124]],[1,[113,121,123,124]]]},
   {"label":"01011001","cell":[111,114,126,173],"cycle":[[1,[0,7,11,22]],[-1,[0,7,11,25]],[-1,[0,7,18,22]],[1,[0,7,18,25]],[1,[0,11,21,22]],[-1,[0,11,21,25]],[-1,[0,18,21,22]],[1,[0,18,21,25]],[1,[5,8,18,63]],[-1,[5,8,18,127]],[1,[5,8,63,127]],[1,[5,18,21,87]],[-1,[5,18,21,145]],[-1,[5,18,63,87]],[-1,[5,18,63,127]],[1,[5,18,63,145]],[1,[5,21,60,69]],[-1,[5,21,60,145]],[1,[5,21,69,87]],[-1,[5,36,60,69]],[1,[5,36,60,145]],[1,[5,36,63,69]],[-1,[5,36,63,145]],[1,[5,63,65,69]],[-1,[5,63,65,87]],[-1,[5,65,69,87]],[-1,[7,8,18,57]],[1,[7,8,18,127]],[1,[7,8,39,57]],[-1,[7,8,39,127]],[1,[7,11,22,139]],[-1,[7,11,25,139]],[-1,[7,18,22,139]],[1,[7,18,25,61]],[-1,[7,18,44,57]],[1,[7,18,44,139]],[1,[7,18,61,127]],[-1,[7,25,61,139]],[-1,[7,30,39,61]],[1,[7,30,39,127]],[1,[7,30,44,61]],[-1,[7,30,44,139]],[-1,[7,30,61,127]],[1,[7,30,61,139]],[-1,[7,39,57,61]],[1,[7,44,57,61]],[-1,[8,18,57,63]],[1,[8,39,57,63]],[1,[8,39,63,127]],[1,[11,21,22,139]],[-1,[11,21,25,68]],[1,[11,21,48,93]],[-1,[11,21,48,139]],[-1,[11,21,68,93]],[1,[11,25,68,139]],[-1,[11,30,48,68]],[1,[11,30,48,139]],[-1,[11,30,68,139]],[1,[11,48,68,93]],[-1,[18,21,22,139]],[1,[18,21,25,145]],[-1,[18,21,86,87]],[1,[18,21,86,139]],[1,[18,25,61,145]],[-1,[18,44,57,171]],[-1,[18,44,85,86]],[1,[18,44,85,171]],[-1,[18,44,86,139]],[-1,[18,57,63,171]],[-1,[18,61,63,127]],[1,[18,61,63,145]],[-1,[18,63,87,171]],[1,[18,85,86,87]],[1,[18,85,87,171]],[-1,[21,25,68,145]],[-1,[21,48,86,93]],[1,[21,48,86,139]],[-1,[21,60,68,69]],[1,[21,60,68,145]],[1,[21,68,69,98]],[-1,[21,68,93,98]],[1,[21,69,87,94]],[1,[21,69,94,98]],[-1,[21,86,87,98]],[1,[21,86,93,98]],[-1,[21,87,94,98]],[-1,[22,52,72,73]],[1,[22,52,72,94]],[-1,[22,52,73,94]],[1,[22,72,73,94]],[1,[25,61,68,139]],[-1,[25,61,68,145]],[-1,[30,36,39,100]],[1,[30,36,39,127]],[1,[30,36,61,68]],[-1,[30,36,61,127]],[1,[30,36,68,103]],[-1,[30,36,100,103]],[-1,[30,39,61,100]],[-1,[30,44,48,101]],[1,[30,44,48,139]],[1,[30,44,61,100]],[1,[30,44,100,101]],[-1,[30,48,68,112]],[1,[30,48,101,103]],[1,[30,48,103,112]],[-1,[30,61,68,139]],[-1,[30,68,103,112]],[-1,[30,100,101,104]],[1,[30,100,103,104]],[-1,[30,101,103,104]],[1,[36,39,63,100]],[-1,[36,39,63,127]],[1,[36,60,68,69]],[-1,[36,60,68,145]],[1,[36,61,63,127]],[-1,[36,61,63,145]],[1,[36,61,68,145]],[1,[36,63,69,108]],[-1,[36,63,100,108]],[-1,[36,68,69,103]],[1,[36,69,103,108]],[-1,[36,100,103,108]],[-1,[39,57,61,100]],[1,[39,57,63,100]],[-1,[44,46,48,101]],[1,[44,46,48,110]],[1,[44,46,51,101]],[-1,[44,46,51,111]],[1,[44,46,85,110]],[-1,[44,46,85,111]],[2,[44,46,110,111]],[1,[44,48,86,112]],[-1,[44,48,86,139]],[-1,[44,48,110,112]],[-1,[44,51,101,111]],[1,[44,57,61,100]],[1,[44,57,100,171]],[-1,[44,85,86,110]],[-1,[44,85,110,111]],[-1,[44,85,110,171]],[1,[44,86,110,112]],[1,[44,100,101,111]],[-1,[44,100,110,111]],[1,[44,100,110,171]],[-1,[46,48,101,114]],[1,[46,48,110,114]],[1,[46,51,52,111]],[-1,[46,51,52,114]],[1,[46,51,101,114]],[-1,[46,52,111,173]],[1,[46,52,114,173]],[1,[46,56,85,110]],[-1,[46,56,85,173]],[1,[46,56,110,173]],[-1,[46,85,111,173]],[1,[46,110,111,114]],[1,[46,110,111,173]],[-1,[46,111,114,173]],[1,[48,68,93,112]],[-1,[48,86,93,112]],[1,[48,101,103,114]],[1,[48,103,112,114]],[-1,[48,110,112,114]],[-1,[51,52,73,104]],[1,[51,52,73,114]],[-1,[51,52,104,111]],[1,[51,73,104,114]],[1,[51,101,104,111]],[-1,[51,101,104,114]],[1,[52,65,72,94]],[-1,[52,65,72,113]],[1,[52,65,94,173]],[-1,[52,65,113,173]],[-1,[52,72,73,104]],[-1,[52,72,104,113]],[-1,[52,73,94,114]],[1,[52,94,114,173]],[-1,[52,104,111,113]],[1,[52,111,113,173]],[-1,[56,85,87,110]],[1,[56,85,87,173]],[1,[56,87,110,173]],[1,[57,63,100,171]],[1,[63,65,69,72]],[1,[63,65,72,113]],[-1,[63,65,87,113]],[-1,[63,69,72,108]],[1,[63,72,108,113]],[1,[63,87,113,171]],[-1,[63,100,108,113]],[-1,[63,100,113,171]],[1,[65,69,72,94]],[-1,[65,69,87,94]],[1,[65,87,94,173]],[-1,[65,87,113,173]],[1,[68,69,98,124]],[-1,[68,69,103,124]],[-1,[68,93,98,124]],[1,[68,93,112,124]],[-1,[68,103,112,124]],[1,[69,72,94,124]],[-1,[69,72,108,124]],[1,[69,94,98,124]],[1,[69,103,108,124]],[1,[72,73,94,124]],[-1,[72,73,104,124]],[1,[72,104,108,113]],[-1,[72,104,108,124]],[-1,[73,93,94,114]],[1,[73,93,94,124]],[-1,[73,93,114,124]],[1,[73,104,114,124]],[1,[85,86,87,126]],[-1,[85,86,110,126]],[-1,[85,87,110,171]],[-1,[85,87,126,173]],[-1,[85,110,111,126]],[1,[85,111,126,173]],[-1,[86,87,98,126]],[1,[86,93,98,126]],[-1,[86,93,112,126]],[1,[86,110,112,126]],[-1,[87,94,98,126]],[-1,[87,94,126,173]],[1,[87,110,113,171]],[-1,[87,110,113,173]],[-1,[93,94,98,124]],[1,[93,94,98,126]],[-1,[93,94,114,126]],[-1,[93,112,114,124]],[1,[93,112,114,126]],[-1,[94,114,126,173]],[-1,[100,101,104,111]],[1,[100,103,104,108]],[-1,[100,104,108,113]],[1,[100,104,111,113]],[-1,[100,110,111,113]],[-1,[100,110,113,171]],[-1,[101,103,104,114]],[1,[103,104,108,124]],[-1,[103,104,114,124]],[1,[103,112,114,124]],[-1,[110,111,113,173]],[1,[110,111,114,126]],[-1,[110,112,114,126]],[1,[111,114,126,173]]]},
   {"label":"00111001","cell":[81,92,121,124],"cycle":[[-1,[0,1,2,7]],[1,[0,1,2,11]],[1,[0,1,5,13]],[-1,[0,1,5,16]],[-1,[0,1,7,13]],[1,[0,1,11,16]],[1,[0,2,7,11]],[-1,[0,5,13,16]],[-1,[0,7,11,25]],[1,[0,7,13,25]],[-1,[0,11,16,25]],[1,[0,13,16,25]],[1,[1,2,5,127]],[-1,[1,2,5,130]],[-1,[1,2,7,30]],[1,[1,2,11,30]],[-1,[1,2,30,127]],[1,[1,2,30,130]],[1,[1,5,13,127]],[-1,[1,5,16,38]],[-1,[1,5,38,130]],[-1,[1,7,13,127]],[1,[1,7,30,127]],[1,[1,11,16,42]],[-1,[1,11,30,42]],[1,[1,16,38,42]],[1,[1,30,42,130]],[-1,[1,38,42,130]],[1,[2,5,47,49]],[-1,[2,5,47,127]],[1,[2,5,49,130]],[1,[2,7,11,139]],[-1,[2,7,30,139]],[1,[2,11,30,139]],[1,[2,30,47,127]],[-1,[2,30,47,130]],[-1,[2,47,49,130]],[-1,[5,13,16,76]],[1,[5,13,63,76]],[-1,[5,13,63,127]],[-1,[5,16,38,69]],[-1,[5,16,69,76]],[-1,[5,38,49,69]],[1,[5,38,49,130]],[1,[5,47,49,69]],[-1,[5,47,63,69]],[1,[5,47,63,127]],[1,[5,63,69,76]],[-1,[7,11,25,139]],[1,[7,13,25,61]],[1,[7,13,61,127]],[-1,[7,25,61,139]],[-1,[7,30,61,127]],[1,[7,30,61,139]],[-1,[11,16,25,68]],[1,[11,16,42,68]],[1,[11,25,68,139]],[-1,[11,30,42,53]],[-1,[11,30,53,68]],[-1,[11,30,68,139]],[1,[11,42,53,68]],[1,[13,16,25,81]],[-1,[13,16,76,81]],[1,[13,25,61,81]],[1,[13,61,63,81]],[-1,[13,61,63,127]],[1,[13,63,76,81]],[-1,[16,25,68,81]],[1,[16,38,42,69]],[1,[16,42,68,81]],[-1,[16,42,69,81]],[-1,[16,69,76,81]],[-1,[25,61,68,92]],[1,[25,61,68,139]],[1,[25,61,81,92]],[-1,[25,68,81,92]],[-1,[30,42,53,103]],[-1,[30,42,103,130]],[-1,[30,47,53,68]],[1,[30,47,53,103]],[1,[30,47,61,68]],[-1,[30,47,61,127]],[1,[30,47,103,130]],[-1,[30,61,68,139]],[1,[38,42,69,103]],[1,[38,42,103,130]],[-1,[38,49,69,103]],[-1,[38,49,103,130]],[1,[42,53,68,124]],[-1,[42,53,69,72]],[1,[42,53,69,103]],[-1,[42,53,72,124]],[1,[42,68,81,124]],[1,[42,69,72,81]],[-1,[42,72,81,124]],[1,[47,49,69,103]],[1,[47,49,103,130]],[-1,[47,50,61,63]],[1,[47,50,61,92]],[-1,[47,50,63,92]],[-1,[47,53,68,92]],[1,[47,53,69,92]],[-1,[47,53,69,103]],[1,[47,61,63,127]],[1,[47,61,68,92]],[-1,[47,63,69,92]],[-1,[50,61,63,121]],[1,[50,61,92,121]],[1,[50,63,72,92]],[-1,[50,63,72,121]],[-1,[50,72,92,121]],[-1,[53,68,92,124]],[-1,[53,69,72,92]],[1,[53,72,92,124]],[1,[61,63,81,121]],[1,[61,81,92,121]],[-1,[63,69,72,81]],[1,[63,69,72,92]],[1,[63,69,76,81]],[1,[63,72,81,121]],[-1,[68,81,92,124]],[1,[72,81,121,124]],[-1,[72,92,121,124]],[1,[81,92,121,124]]]},
   {"label":"00111001","cell":[104,106,121,170],"cycle":[[-1,[1,2,5,127]],[1,[1,2,5,130]],[1,[1,2,30,127]],[-1,[1,2,30,130]],[-1,[1,5,8,34]],[1,[1,5,8,135]],[1,[1,5,16,38]],[-1,[1,5,16,135]],[-1,[1,5,34,127]],[1,[1,5,38,130]],[-1,[1,8,17,41]],[1,[1,8,17,135]],[1,[1,8,34,41]],[-1,[1,16,38,42]],[-1,[1,16,42,135]],[1,[1,17,41,42]],[1,[1,17,42,135]],[-1,[1,30,33,40]],[1,[1,30,33,127]],[-1,[1,30,40,42]],[-1,[1,30,42,130]],[-1,[1,33,34,43]],[1,[1,33,34,127]],[1,[1,33,40,43]],[-1,[1,34,41,43]],[1,[1,38,42,130]],[-1,[1,40,41,42]],[1,[1,40,41,43]],[-1,[2,5,45,47]],[1,[2,5,45,127]],[-1,[2,5,47,49]],[-1,[2,5,49,130]],[1,[2,30,47,50]],[-1,[2,30,47,53]],[-1,[2,30,47,127]],[1,[2,30,47,130]],[1,[2,30,50,53]],[1,[2,45,47,127]],[1,[2,47,49,130]],[-1,[2,47,50,53]],[-1,[5,8,34,45]],[-1,[5,8,45,63]],[-1,[5,8,63,135]],[1,[5,16,38,69]],[1,[5,16,69,135]],[1,[5,34,45,127]],[1,[5,38,49,69]],[-1,[5,38,49,130]],[-1,[5,45,47,63]],[-1,[5,47,49,69]],[1,[5,47,63,69]],[-1,[5,63,69,135]],[-1,[8,17,41,79]],[1,[8,17,72,79]],[-1,[8,17,72,135]],[1,[8,34,41,79]],[-1,[8,34,45,57]],[-1,[8,34,57,79]],[-1,[8,45,50,57]],[1,[8,45,50,63]],[1,[8,50,57,63]],[-1,[8,57,63,79]],[-1,[8,63,72,79]],[1,[8,63,72,135]],[-1,[16,38,42,69]],[1,[16,42,69,135]],[1,[17,41,42,72]],[1,[17,41,72,170]],[-1,[17,41,79,170]],[-1,[17,42,72,135]],[1,[17,72,79,170]],[-1,[30,33,40,101]],[1,[30,33,100,101]],[-1,[30,33,100,127]],[-1,[30,40,42,104]],[1,[30,40,101,104]],[1,[30,42,53,103]],[-1,[30,42,53,104]],[1,[30,42,103,130]],[1,[30,47,50,100]],[-1,[30,47,53,103]],[1,[30,47,100,127]],[-1,[30,47,103,130]],[1,[30,50,53,104]],[-1,[30,50,100,104]],[-1,[30,100,101,104]],[-1,[33,34,43,106]],[-1,[33,34,57,100]],[1,[33,34,57,106]],[-1,[33,34,100,127]],[1,[33,40,43,106]],[-1,[33,40,101,106]],[1,[33,57,100,106]],[1,[33,100,101,106]],[-1,[34,41,43,106]],[1,[34,41,79,106]],[-1,[34,45,57,100]],[-1,[34,45,100,127]],[-1,[34,57,79,106]],[-1,[38,42,69,103]],[-1,[38,42,103,130]],[1,[38,49,69,103]],[1,[38,49,103,130]],[-1,[40,41,42,104]],[1,[40,41,43,106]],[-1,[40,41,104,170]],[1,[40,41,106,170]],[1,[40,101,104,106]],[-1,[40,104,106,170]],[1,[41,42,72,104]],[-1,[41,72,104,170]],[1,[41,79,106,170]],[1,[42,53,69,72]],[-1,[42,53,69,103]],[1,[42,53,72,104]],[-1,[42,69,72,135]],[1,[45,47,50,63]],[-1,[45,47,50,100]],[-1,[45,47,100,127]],[-1,[45,50,57,100]],[-1,[47,49,69,103]],[-1,[47,49,103,130]],[-1,[47,50,53,92]],[1,[47,50,63,92]],[-1,[47,53,69,92]],[1,[47,53,69,103]],[1,[47,63,69,92]],[1,[50,53,72,92]],[-1,[50,53,72,104]],[1,[50,57,63,121]],[-1,[50,57,100,121]],[-1,[50,63,72,92]],[1,[50,63,72,121]],[1,[50,72,104,121]],[-1,[50,100,104,121]],[1,[53,69,72,92]],[-1,[57,63,79,121]],[-1,[57,79,106,121]],[1,[57,100,106,121]],[-1,[63,69,72,92]],[1,[63,69,72,135]],[-1,[63,72,79,121]],[-1,[72,79,121,170]],[1,[72,104,121,170]],[-1,[79,106,121,170]],[-1,[100,101,104,106]],[1,[100,104,106,121]],[1,[104,106,121,170]]]},
   {"label":"00000101","cell":[108,109,120,169],"cycle":[[1,[0,1,3,4]],[-1,[0,1,3,15]],[1,[0,1,4,16]],[1,[0,1,14,15]],[-1,[0,1,14,16]],[-1,[0,3,4,23]],[1,[0,3,15,23]],[1,[0,4,16,21]],[-2,[0,4,16,23]],[1,[0,4,21,23]],[-1,[0,10,16,21]],[1,[0,10,16,26]],[-1,[0,10,21,26]],[-1,[0,14,15,23]],[1,[0,14,16,23]],[1,[0,15,16,23]],[-1,[0,15,16,26]],[1,[0,15,23,26]],[-1,[0,21,23,26]],[1,[1,3,4,33]],[-1,[1,3,15,35]],[1,[1,3,33,34]],[1,[1,3,34,35]],[1,[1,4,16,37]],[-1,[1,4,33,37]],[1,[1,14,15,35]],[-1,[1,14,16,37]],[1,[1,14,35,37]],[1,[1,30,33,37]],[-1,[1,30,33,154]],[1,[1,30,37,154]],[-1,[1,32,35,37]],[1,[1,32,35,154]],[-1,[1,32,37,154]],[-1,[1,33,34,154]],[-1,[1,34,35,154]],[-1,[3,4,23,54]],[1,[3,4,33,54]],[1,[3,15,23,56]],[-1,[3,15,35,56]],[1,[3,23,54,56]],[1,[3,33,34,54]],[1,[3,34,35,56]],[-1,[3,34,54,56]],[1,[4,16,21,60]],[-1,[4,16,23,60]],[-1,[4,16,23,75]],[1,[4,16,37,68]],[1,[4,16,68,75]],[1,[4,21,23,60]],[-1,[4,23,54,75]],[-1,[4,33,37,75]],[1,[4,33,54,75]],[-1,[4,37,68,75]],[-1,[10,16,21,69]],[1,[10,16,26,69]],[-1,[10,21,26,69]],[-1,[14,15,23,77]],[1,[14,15,35,77]],[1,[14,16,23,77]],[-1,[14,16,37,77]],[1,[14,35,37,77]],[1,[15,16,23,76]],[-1,[15,16,26,76]],[1,[15,23,26,76]],[1,[15,23,56,77]],[1,[15,34,56,65]],[-1,[15,34,56,76]],[1,[15,34,65,76]],[-1,[15,35,56,77]],[-1,[15,56,65,76]],[1,[16,21,60,69]],[-1,[16,23,60,77]],[-1,[16,23,75,76]],[1,[16,26,69,76]],[-1,[16,37,60,70]],[1,[16,37,60,77]],[1,[16,37,68,169]],[-1,[16,37,70,169]],[-1,[16,60,69,169]],[1,[16,60,70,169]],[1,[16,68,75,81]],[1,[16,68,81,169]],[-1,[16,69,76,81]],[-1,[16,69,81,169]],[1,[16,75,76,81]],[-1,[21,23,26,87]],[1,[21,23,60,87]],[-1,[21,26,69,87]],[1,[21,49,60,69]],[-1,[21,49,60,87]],[1,[21,49,69,87]],[1,[23,26,76,87]],[1,[23,54,56,76]],[-1,[23,54,75,76]],[-1,[23,56,60,77]],[1,[23,56,60,87]],[-1,[23,56,76,87]],[1,[26,65,69,76]],[-1,[26,65,69,87]],[1,[26,65,76,87]],[1,[30,33,37,107]],[-1,[30,33,100,107]],[1,[30,33,100,154]],[-1,[30,37,107,154]],[1,[30,100,107,154]],[-1,[32,35,37,159]],[-1,[32,35,66,102]],[1,[32,35,66,159]],[-1,[32,35,102,154]],[1,[32,37,70,109]],[-1,[32,37,70,159]],[1,[32,37,109,154]],[1,[32,49,66,70]],[-1,[32,49,66,159]],[1,[32,49,70,159]],[-1,[32,66,70,109]],[1,[32,66,102,109]],[-1,[32,102,109,154]],[1,[33,34,54,166]],[1,[33,34,100,154]],[-1,[33,34,100,166]],[-1,[33,37,75,107]],[1,[33,54,75,166]],[1,[33,75,107,166]],[-1,[33,100,107,166]],[1,[34,35,56,102]],[1,[34,35,102,154]],[-1,[34,54,56,76]],[-1,[34,54,76,166]],[1,[34,56,65,102]],[1,[34,65,76,108]],[-1,[34,65,102,108]],[-1,[34,76,108,166]],[-1,[34,100,108,154]],[1,[34,100,108,166]],[1,[34,102,108,154]],[1,[35,37,77,159]],[-1,[35,56,66,102]],[1,[35,56,66,159]],[-1,[35,56,77,159]],[-1,[37,60,70,159]],[1,[37,60,77,159]],[-1,[37,68,75,107]],[-1,[37,68,107,169]],[1,[37,70,109,169]],[1,[37,107,109,154]],[-1,[37,107,109,169]],[-1,[49,56,60,87]],[1,[49,56,60,159]],[1,[49,56,65,87]],[-1,[49,56,65,102]],[1,[49,56,66,102]],[-1,[49,56,66,159]],[1,[49,60,69,120]],[-1,[49,60,70,120]],[1,[49,60,70,159]],[1,[49,65,69,87]],[-1,[49,65,69,120]],[1,[49,65,102,120]],[1,[49,66,70,120]],[-1,[49,66,102,120]],[-1,[54,75,76,166]],[-1,[56,60,77,159]],[-1,[56,65,76,87]],[1,[60,69,120,169]],[-1,[60,70,120,169]],[1,[65,69,76,108]],[1,[65,69,108,120]],[-1,[65,102,108,120]],[-1,[66,70,109,120]],[1,[66,102,109,120]],[1,[68,75,81,107]],[-1,[68,81,107,169]],[-1,[69,76,81,108]],[1,[69,81,108,169]],[1,[69,108,120,169]],[-1,[70,109,120,169]],[1,[75,76,81,166]],[1,[75,81,107,166]],[-1,[76,81,108,166]],[-1,[81,107,108,166]],[1,[81,107,108,169]],[-1,[100,107,108,154]],[1,[100,107,108,166]],[1,[102,108,109,120]],[-1,[102,108,109,154]],[1,[107,108,109,154]],[-1,[107,108,109,169]],[1,[108,109,120,169]]]},
   {"label":"01000101","cell":[59,67,106,161],"cycle":[[-1,[0,3,4,14]],[1,[0,3,4,18]],[-1,[0,3,14,19]],[1,[0,3,18,20]],[-1,[0,3,19,20]],[1,[0,4,14,19]],[-1,[0,4,18,19]],[1,[0,18,19,20]],[-1,[3,4,14,33]],[1,[3,4,18,127]],[-1,[3,4,33,127]],[-1,[3,9,19,46]],[1,[3,9,19,58]],[1,[3,9,20,46]],[-1,[3,9,20,59]],[1,[3,9,58,59]],[-1,[3,14,19,58]],[1,[3,14,33,58]],[1,[3,18,20,45]],[1,[3,18,45,57]],[1,[3,18,57,127]],[-1,[3,19,20,46]],[-1,[3,20,45,59]],[1,[3,33,57,58]],[-1,[3,33,57,127]],[-1,[3,34,45,57]],[1,[3,34,45,59]],[-1,[3,34,57,59]],[-1,[3,57,58,59]],[1,[4,10,18,61]],[-1,[4,10,18,139]],[-1,[4,10,30,61]],[1,[4,10,30,139]],[-1,[4,11,19,62]],[1,[4,11,19,139]],[1,[4,11,30,62]],[-1,[4,11,30,139]],[1,[4,14,19,62]],[-1,[4,14,33,62]],[-1,[4,18,19,139]],[-1,[4,18,61,127]],[-1,[4,30,33,61]],[1,[4,30,33,62]],[1,[4,33,61,127]],[-1,[9,19,46,51]],[-1,[9,19,51,58]],[1,[9,20,46,52]],[1,[9,20,52,59]],[1,[9,46,51,52]],[-1,[9,51,52,67]],[1,[9,51,58,67]],[-1,[9,52,59,67]],[1,[9,58,59,67]],[-1,[10,18,50,61]],[1,[10,18,50,139]],[1,[10,30,50,61]],[-1,[10,30,50,139]],[1,[11,19,51,62]],[-1,[11,19,51,139]],[-1,[11,30,51,62]],[1,[11,30,51,139]],[-1,[14,19,58,62]],[1,[14,33,58,62]],[1,[18,19,20,84]],[1,[18,19,84,139]],[1,[18,20,45,84]],[-1,[18,45,50,57]],[1,[18,45,50,84]],[1,[18,50,57,61]],[-1,[18,50,84,139]],[-1,[18,57,61,127]],[-1,[19,20,46,84]],[-1,[19,46,51,84]],[-1,[19,51,58,62]],[1,[19,51,84,139]],[1,[20,45,52,59]],[-1,[20,45,52,84]],[1,[20,46,52,84]],[-1,[30,33,61,160]],[1,[30,33,62,160]],[1,[30,50,51,139]],[-1,[30,50,51,160]],[1,[30,50,61,160]],[-1,[30,51,62,160]],[1,[33,57,58,160]],[1,[33,57,61,127]],[-1,[33,57,61,160]],[1,[33,58,62,160]],[-1,[34,45,57,161]],[1,[34,45,59,161]],[-1,[34,57,59,106]],[-1,[34,57,106,161]],[1,[34,59,106,161]],[-1,[45,50,52,84]],[1,[45,50,52,161]],[-1,[45,50,57,161]],[1,[45,52,59,161]],[1,[46,51,52,84]],[1,[50,51,52,67]],[-1,[50,51,52,84]],[1,[50,51,67,160]],[-1,[50,51,84,139]],[-1,[50,52,67,161]],[1,[50,57,61,160]],[-1,[50,57,67,160]],[1,[50,57,67,161]],[-1,[51,58,62,160]],[1,[51,58,67,160]],[-1,[52,59,67,161]],[-1,[57,58,59,67]],[-1,[57,58,67,160]],[1,[57,59,67,106]],[-1,[57,67,106,161]],[1,[59,67,106,161]]]},
   {"label":"01000101","cell":[114,119,122,126],"cycle":[[-1,[0,3,4,14]],[1,[0,3,4,19]],[-1,[0,3,14,19]],[1,[0,4,14,19]],[-1,[3,4,14,55]],[1,[3,4,19,55]],[-1,[3,14,19,55]],[1,[4,11,19,48]],[-1,[4,11,19,62]],[-1,[4,11,30,48]],[1,[4,11,30,62]],[1,[4,14,19,62]],[-1,[4,14,55,62]],[-1,[4,19,48,86]],[1,[4,19,55,86]],[-1,[4,30,37,48]],[1,[4,30,37,62]],[1,[4,37,48,55]],[1,[4,37,55,62]],[-1,[4,48,55,86]],[-1,[9,19,46,51]],[1,[9,19,46,91]],[-1,[9,19,51,91]],[1,[9,46,51,91]],[1,[11,19,48,51]],[1,[11,19,51,62]],[1,[11,30,32,48]],[-1,[11,30,32,51]],[-1,[11,30,51,62]],[-1,[11,32,48,51]],[-1,[14,19,55,96]],[-1,[14,19,58,62]],[1,[14,19,58,96]],[-1,[14,55,62,96]],[1,[14,58,62,96]],[1,[18,19,84,86]],[-1,[18,19,84,89]],[-1,[18,19,85,86]],[1,[18,19,85,89]],[1,[18,84,85,86]],[-1,[18,84,85,89]],[1,[19,46,48,51]],[-1,[19,46,48,88]],[1,[19,46,84,88]],[-1,[19,46,84,91]],[-1,[19,48,86,88]],[-1,[19,51,58,62]],[1,[19,51,58,89]],[1,[19,51,89,91]],[1,[19,55,86,96]],[-1,[19,58,89,96]],[1,[19,84,86,88]],[-1,[19,84,89,91]],[-1,[19,85,86,96]],[1,[19,85,89,96]],[1,[30,32,48,101]],[-1,[30,32,51,101]],[-1,[30,37,48,101]],[1,[30,37,62,101]],[-1,[30,51,62,101]],[-1,[32,46,48,51]],[1,[32,46,48,114]],[-1,[32,46,51,114]],[1,[32,48,101,114]],[-1,[32,51,101,114]],[1,[37,48,55,119]],[-1,[37,48,101,119]],[1,[37,55,62,119]],[1,[37,62,101,119]],[-1,[46,48,88,114]],[1,[46,51,91,114]],[1,[46,84,88,114]],[-1,[46,84,91,114]],[-1,[48,55,86,119]],[-1,[48,86,88,119]],[-1,[48,88,114,119]],[1,[48,101,114,119]],[-1,[51,58,62,122]],[1,[51,58,89,122]],[-1,[51,62,101,122]],[1,[51,89,91,122]],[1,[51,91,114,122]],[-1,[51,101,114,122]],[-1,[55,62,96,119]],[1,[55,86,96,119]],[1,[58,62,96,122]],[-1,[58,89,96,122]],[-1,[62,96,119,122]],[1,[62,101,119,122]],[1,[84,85,86,126]],[-1,[84,85,89,126]],[1,[84,86,88,126]],[1,[84,88,114,126]],[-1,[84,89,91,126]],[-1,[84,91,114,126]],[-1,[85,86,96,126]],[1,[85,89,96,126]],[-1,[86,88,119,126]],[1,[86,96,119,126]],[-1,[88,114,119,126]],[1,[89,91,122,126]],[-1,[89,96,122,126]],[1,[91,114,122,126]],[-1,[96,119,122,126]],[1,[101,114,119,122]],[1,[114,119,122,126]]]},
   {"label":"01000101","cell":[115,122,126,178],"cycle":[[1,[0,3,4,18]],[-1,[0,3,4,19]],[1,[0,3,18,19]],[-2,[0,4,18,19]],[1,[0,4,18,25]],[-1,[0,4,19,25]],[1,[0,18,19,25]],[1,[3,4,18,127]],[-1,[3,4,19,55]],[1,[3,4,33,55]],[-1,[3,4,33,127]],[1,[3,18,19,85]],[-1,[3,18,57,85]],[1,[3,18,57,127]],[1,[3,19,55,85]],[-1,[3,33,55,58]],[1,[3,33,57,58]],[-1,[3,33,57,127]],[1,[3,55,58,85]],[-1,[3,57,58,85]],[1,[4,10,18,61]],[-1,[4,10,18,139]],[-1,[4,10,30,61]],[1,[4,10,30,139]],[-1,[4,11,19,62]],[1,[4,11,19,139]],[1,[4,11,30,62]],[-1,[4,11,30,139]],[-1,[4,18,19,86]],[-1,[4,18,19,139]],[1,[4,18,25,86]],[-1,[4,18,61,127]],[-1,[4,19,25,62]],[-1,[4,19,55,86]],[-1,[4,25,61,62]],[1,[4,25,61,86]],[-1,[4,30,33,61]],[1,[4,30,33,62]],[1,[4,33,55,62]],[1,[4,33,61,127]],[-1,[4,55,62,86]],[1,[4,61,62,86]],[-1,[10,18,50,61]],[1,[10,18,50,139]],[1,[10,30,50,61]],[-1,[10,30,50,139]],[1,[11,19,51,62]],[-1,[11,19,51,139]],[-1,[11,30,51,62]],[1,[11,30,51,139]],[1,[18,19,25,89]],[-1,[18,19,84,89]],[1,[18,19,84,139]],[1,[18,19,85,86]],[1,[18,25,86,89]],[1,[18,50,57,61]],[-1,[18,50,57,89]],[1,[18,50,84,89]],[-1,[18,50,84,139]],[-1,[18,57,61,127]],[-1,[18,57,85,89]],[-1,[18,84,85,86]],[1,[18,84,85,89]],[-1,[18,84,86,89]],[-1,[19,25,62,89]],[1,[19,51,62,89]],[-1,[19,51,84,89]],[1,[19,51,84,139]],[1,[19,55,85,86]],[-1,[25,61,62,178]],[1,[25,61,86,178]],[-1,[25,62,89,178]],[1,[25,86,89,178]],[-1,[30,33,61,160]],[1,[30,33,62,160]],[1,[30,50,51,139]],[-1,[30,50,51,160]],[1,[30,50,61,160]],[-1,[30,51,62,160]],[-1,[33,55,58,115]],[1,[33,55,62,115]],[1,[33,57,58,160]],[1,[33,57,61,127]],[-1,[33,57,61,160]],[-1,[33,58,62,115]],[1,[33,58,62,160]],[-1,[50,51,67,89]],[1,[50,51,67,160]],[1,[50,51,84,89]],[-1,[50,51,84,139]],[1,[50,57,61,160]],[1,[50,57,67,89]],[-1,[50,57,67,160]],[1,[51,58,62,122]],[-1,[51,58,62,160]],[-1,[51,58,67,89]],[1,[51,58,67,160]],[-1,[51,58,89,122]],[1,[51,62,89,122]],[1,[55,58,85,115]],[-1,[55,62,86,115]],[1,[55,85,86,115]],[1,[57,58,67,89]],[-1,[57,58,67,160]],[-1,[57,58,85,115]],[1,[57,58,89,115]],[-1,[57,85,89,115]],[-1,[58,62,115,122]],[1,[58,89,115,122]],[1,[61,62,86,115]],[1,[61,62,115,178]],[-1,[61,86,115,178]],[1,[62,89,122,178]],[-1,[62,115,122,178]],[-1,[84,85,86,126]],[1,[84,85,89,126]],[-1,[84,86,89,126]],[1,[85,86,115,126]],[-1,[85,89,115,126]],[-1,[86,89,126,178]],[1,[86,115,126,178]],[1,[89,115,122,126]],[-1,[89,122,126,178]],[1,[115,122,126,178]]]},
   {"label":"01100101","cell":[110,120,126,176],"cycle":[[1,[2,4,10,30]],[-1,[2,4,10,47]],[2,[2,4,30,47]],[-1,[2,4,30,48]],[1,[2,4,47,48]],[-1,[2,10,18,47]],[1,[2,10,18,50]],[-1,[2,10,30,50]],[1,[2,18,20,45]],[-1,[2,18,20,84]],[1,[2,18,45,50]],[1,[2,18,47,84]],[-1,[2,20,45,52]],[-1,[2,20,52,84]],[-1,[2,30,47,48]],[-1,[2,30,47,50]],[1,[2,45,47,50]],[-1,[2,45,47,84]],[1,[2,45,52,84]],[1,[4,10,30,36]],[1,[4,10,36,68]],[-1,[4,10,47,68]],[-1,[4,30,36,47]],[1,[4,30,47,68]],[-1,[4,30,48,68]],[1,[4,36,47,54]],[1,[4,36,54,60]],[1,[4,36,60,68]],[1,[4,47,48,60]],[-1,[4,47,54,60]],[-1,[4,48,60,68]],[-1,[10,18,47,92]],[1,[10,18,50,92]],[1,[10,26,69,92]],[-1,[10,26,69,135]],[-1,[10,26,72,92]],[1,[10,26,72,135]],[1,[10,30,36,42]],[-1,[10,30,39,42]],[1,[10,30,39,50]],[-1,[10,36,42,135]],[1,[10,36,68,69]],[1,[10,36,69,135]],[1,[10,39,42,135]],[-1,[10,39,50,72]],[-1,[10,39,72,135]],[-1,[10,47,68,92]],[1,[10,50,72,92]],[-1,[10,68,69,92]],[1,[11,30,32,40]],[-1,[11,30,32,42]],[1,[11,30,40,42]],[-1,[11,32,40,42]],[1,[18,20,45,90]],[-1,[18,20,84,90]],[1,[18,45,50,90]],[1,[18,47,84,92]],[-1,[18,50,90,92]],[1,[18,84,90,92]],[1,[20,26,65,90]],[-1,[20,26,65,94]],[1,[20,26,90,94]],[-1,[20,45,52,90]],[-1,[20,52,65,90]],[1,[20,52,65,94]],[-1,[20,52,84,94]],[-1,[20,84,90,94]],[1,[23,54,56,60]],[-1,[23,54,56,176]],[1,[23,54,60,176]],[-1,[23,56,60,176]],[1,[26,65,69,94]],[-1,[26,65,69,135]],[-1,[26,65,72,90]],[1,[26,65,72,135]],[1,[26,69,92,98]],[-1,[26,69,94,98]],[1,[26,72,90,92]],[-1,[26,90,92,94]],[1,[26,92,94,98]],[1,[30,32,40,154]],[-1,[30,32,42,154]],[1,[30,36,42,154]],[-1,[30,36,47,100]],[-1,[30,36,100,154]],[1,[30,39,40,42]],[-1,[30,39,40,154]],[1,[30,39,50,100]],[1,[30,39,100,154]],[-1,[30,47,48,112]],[-1,[30,47,50,100]],[1,[30,47,68,112]],[-1,[30,48,68,112]],[-1,[32,38,41,42]],[1,[32,38,41,102]],[-1,[32,38,42,154]],[1,[32,38,102,154]],[1,[32,40,41,42]],[-1,[32,40,41,154]],[-1,[32,41,102,154]],[-1,[36,38,42,135]],[1,[36,38,42,154]],[1,[36,38,60,69]],[-1,[36,38,60,105]],[1,[36,38,69,135]],[-1,[36,38,105,154]],[1,[36,47,54,100]],[1,[36,54,60,105]],[-1,[36,54,100,105]],[1,[36,60,68,69]],[1,[36,100,105,154]],[-1,[38,41,42,135]],[-1,[38,41,65,102]],[1,[38,41,65,135]],[-1,[38,56,60,105]],[1,[38,56,60,120]],[1,[38,56,102,105]],[-1,[38,56,102,120]],[1,[38,60,69,120]],[-1,[38,65,69,120]],[1,[38,65,69,135]],[1,[38,65,102,120]],[-1,[38,102,105,154]],[-1,[39,40,41,42]],[1,[39,40,41,154]],[1,[39,41,42,135]],[-1,[39,41,72,135]],[1,[39,41,72,161]],[1,[39,41,106,154]],[-1,[39,41,106,161]],[-1,[39,50,72,161]],[1,[39,50,100,161]],[-1,[39,100,106,154]],[1,[39,100,106,161]],[1,[41,52,65,72]],[-1,[41,52,65,102]],[1,[41,52,72,161]],[-1,[41,52,102,161]],[-1,[41,65,72,135]],[1,[41,102,106,154]],[-1,[41,102,106,161]],[1,[45,47,50,100]],[-1,[45,47,54,100]],[1,[45,47,54,110]],[-1,[45,47,84,110]],[-1,[45,50,52,90]],[1,[45,50,52,161]],[-1,[45,50,100,161]],[1,[45,52,65,102]],[-1,[45,52,65,113]],[1,[45,52,84,113]],[1,[45,52,102,161]],[1,[45,54,100,110]],[-1,[45,65,102,113]],[1,[45,84,110,113]],[1,[45,100,102,110]],[-1,[45,100,102,161]],[-1,[45,102,110,113]],[1,[47,48,60,110]],[1,[47,48,110,112]],[-1,[47,54,60,110]],[-1,[47,68,92,112]],[1,[47,84,92,112]],[-1,[47,84,110,112]],[-1,[48,60,68,119]],[1,[48,60,110,119]],[1,[48,68,93,112]],[-1,[48,68,93,119]],[-1,[48,93,112,119]],[1,[48,110,112,119]],[1,[50,52,72,90]],[-1,[50,52,72,161]],[-1,[50,72,90,92]],[1,[52,65,72,90]],[1,[52,65,94,113]],[-1,[52,84,94,113]],[1,[54,56,60,105]],[1,[54,56,105,110]],[1,[54,56,110,176]],[1,[54,60,105,110]],[-1,[54,60,105,176]],[-1,[54,100,105,110]],[-1,[54,105,110,115]],[-1,[54,105,115,176]],[1,[54,110,115,176]],[1,[56,60,120,176]],[1,[56,102,105,110]],[1,[56,102,110,120]],[-1,[56,110,120,176]],[1,[60,68,69,98]],[1,[60,68,98,119]],[-1,[60,69,98,120]],[-1,[60,98,119,176]],[1,[60,98,120,176]],[1,[60,105,110,119]],[1,[60,105,119,176]],[1,[65,69,94,120]],[1,[65,94,113,120]],[-1,[65,102,113,120]],[-1,[68,69,92,98]],[-1,[68,92,93,98]],[1,[68,92,93,112]],[1,[68,93,98,119]],[-1,[69,94,98,120]],[1,[84,90,92,94]],[-1,[84,92,93,112]],[1,[84,92,93,126]],[-1,[84,92,94,126]],[1,[84,93,112,126]],[-1,[84,94,113,126]],[-1,[84,110,112,126]],[1,[84,110,113,126]],[-1,[92,93,98,126]],[1,[92,94,98,126]],[1,[93,96,98,119]],[-1,[93,96,98,126]],[1,[93,96,119,126]],[-1,[93,112,119,126]],[-1,[94,98,120,126]],[1,[94,113,120,126]],[1,[96,98,119,176]],[-1,[96,98,126,176]],[1,[96,115,119,126]],[-1,[96,115,119,176]],[1,[96,115,126,176]],[-1,[98,120,126,176]],[-1,[100,102,105,110]],[1,[100,102,105,154]],[-1,[100,102,106,154]],[1,[100,102,106,161]],[-1,[102,110,113,120]],[-1,[105,110,115,119]],[1,[105,115,119,176]],[1,[110,112,119,126]],[-1,[110,113,120,126]],[-1,[110,115,119,126]],[-1,[110,115,126,176]],[1,[110,120,126,176]]]},
   {"label":"00010101","cell":[106,111,116,161],"cycle":[[-1,[1,4,33,36]],[1,[1,4,33,127]],[-1,[1,4,36,127]],[1,[1,31,34,36]],[-1,[1,31,34,39]],[1,[1,31,36,127]],[-1,[1,31,39,127]],[-1,[1,33,34,36]],[1,[1,33,34,39]],[1,[1,33,39,127]],[-1,[4,33,36,54]],[1,[4,33,44,54]],[-1,[4,33,44,61]],[-1,[4,33,61,127]],[-1,[4,36,47,54]],[1,[4,36,47,127]],[1,[4,44,47,54]],[-1,[4,44,47,127]],[1,[4,44,61,127]],[1,[31,34,36,63]],[-1,[31,34,39,161]],[1,[31,34,63,161]],[1,[31,36,47,63]],[-1,[31,36,47,127]],[1,[31,39,50,127]],[-1,[31,39,50,161]],[1,[31,47,50,63]],[-1,[31,47,50,127]],[-1,[31,50,63,161]],[-1,[33,34,36,54]],[1,[33,34,39,106]],[-1,[33,34,54,105]],[-1,[33,34,105,106]],[1,[33,35,101,105]],[-1,[33,35,101,106]],[1,[33,35,105,106]],[1,[33,39,40,106]],[-1,[33,39,40,160]],[-1,[33,39,61,127]],[1,[33,39,61,160]],[1,[33,40,62,101]],[-1,[33,40,62,160]],[1,[33,40,101,106]],[1,[33,44,54,156]],[-1,[33,44,61,160]],[-1,[33,44,62,101]],[1,[33,44,62,160]],[-1,[33,44,101,156]],[1,[33,54,105,156]],[-1,[33,101,105,156]],[-1,[34,36,54,63]],[1,[34,39,106,161]],[1,[34,54,56,105]],[-1,[34,54,56,116]],[1,[34,54,63,116]],[-1,[34,56,105,116]],[-1,[34,63,116,161]],[-1,[34,105,106,116]],[1,[34,106,116,161]],[1,[35,101,105,117]],[-1,[35,101,106,117]],[1,[35,105,106,117]],[-1,[36,47,54,63]],[-1,[39,40,67,106]],[1,[39,40,67,160]],[-1,[39,50,61,127]],[1,[39,50,61,160]],[-1,[39,50,67,160]],[1,[39,50,67,161]],[1,[39,67,106,161]],[1,[40,51,62,101]],[-1,[40,51,62,160]],[-1,[40,51,67,122]],[1,[40,51,67,160]],[1,[40,51,101,122]],[-1,[40,67,106,122]],[1,[40,101,106,122]],[1,[44,47,50,127]],[-1,[44,47,50,171]],[1,[44,47,54,171]],[-1,[44,50,51,111]],[1,[44,50,51,160]],[1,[44,50,61,127]],[-1,[44,50,61,160]],[-1,[44,50,111,171]],[-1,[44,51,62,101]],[1,[44,51,62,160]],[-1,[44,51,101,111]],[-1,[44,54,85,110]],[1,[44,54,85,171]],[-1,[44,54,110,156]],[1,[44,85,110,111]],[1,[44,85,111,171]],[-1,[44,101,110,111]],[1,[44,101,110,156]],[1,[47,50,63,171]],[-1,[47,54,63,171]],[1,[50,51,67,111]],[-1,[50,51,67,160]],[1,[50,63,90,161]],[-1,[50,63,90,171]],[-1,[50,67,111,161]],[1,[50,90,111,161]],[-1,[50,90,111,171]],[1,[51,67,111,122]],[-1,[51,101,111,122]],[-1,[54,56,85,110]],[1,[54,56,85,116]],[1,[54,56,105,110]],[-1,[54,63,95,116]],[1,[54,63,95,171]],[1,[54,85,95,116]],[-1,[54,85,95,171]],[-1,[54,105,110,156]],[-1,[56,85,110,117]],[1,[56,85,116,117]],[1,[56,105,110,117]],[-1,[56,105,116,117]],[-1,[63,90,95,116]],[1,[63,90,95,171]],[-1,[63,90,116,161]],[1,[67,106,111,122]],[-1,[67,106,111,161]],[1,[85,90,95,116]],[-1,[85,90,95,171]],[-1,[85,90,111,116]],[1,[85,90,111,171]],[1,[85,110,111,117]],[1,[85,111,116,117]],[-1,[90,111,116,161]],[-1,[101,105,110,117]],[1,[101,105,110,156]],[1,[101,106,111,117]],[-1,[101,106,111,122]],[-1,[101,110,111,117]],[-1,[105,106,116,117]],[-1,[106,111,116,117]],[1,[106,111,116,161]]]},
   {"label":"01010101","cell":[111,121,122,126],"cycle":[[1,[0,12,15,20]],[-1,[0,12,15,26]],[1,[0,12,20,26]],[-1,[0,15,20,26]],[-1,[9,40,41,73]],[1,[9,40,41,80]],[-1,[9,40,73,80]],[1,[9,41,73,80]],[1,[12,15,20,65]],[-1,[12,15,26,65]],[-1,[12,15,38,41]],[1,[12,15,38,83]],[-1,[12,15,41,83]],[1,[12,20,26,65]],[1,[12,31,38,41]],[-1,[12,31,38,165]],[1,[12,31,41,165]],[-1,[12,38,83,165]],[-1,[12,41,73,83]],[1,[12,41,73,165]],[1,[12,73,83,165]],[-1,[15,20,26,97]],[-1,[15,20,59,65]],[1,[15,20,59,97]],[-1,[15,26,65,79]],[1,[15,26,76,83]],[-1,[15,26,76,97]],[-1,[15,26,79,83]],[-1,[15,34,38,41]],[1,[15,34,38,65]],[-1,[15,34,41,79]],[-1,[15,34,59,65]],[1,[15,34,59,79]],[-1,[15,38,65,76]],[-1,[15,38,76,83]],[1,[15,41,79,80]],[1,[15,41,80,83]],[1,[15,59,65,79]],[1,[15,59,65,97]],[1,[15,65,76,97]],[-1,[15,79,80,83]],[-1,[18,20,45,85]],[1,[18,20,45,90]],[-1,[18,20,85,90]],[1,[18,45,85,90]],[1,[20,26,65,90]],[1,[20,26,90,97]],[1,[20,45,59,85]],[-1,[20,45,59,90]],[-1,[20,59,65,90]],[-1,[20,59,85,97]],[-1,[20,85,90,97]],[-1,[26,65,79,90]],[1,[26,76,83,98]],[-1,[26,76,97,98]],[-1,[26,79,83,99]],[1,[26,79,90,99]],[-1,[26,83,98,99]],[-1,[26,90,95,97]],[1,[26,90,95,99]],[1,[26,95,97,98]],[1,[26,95,98,99]],[1,[31,34,38,41]],[-1,[31,34,38,65]],[-1,[31,34,39,41]],[1,[31,34,39,100]],[-1,[31,34,45,100]],[1,[31,34,45,102]],[-1,[31,34,65,102]],[-1,[31,38,49,102]],[1,[31,38,49,103]],[1,[31,38,65,102]],[1,[31,38,103,165]],[1,[31,39,41,104]],[-1,[31,39,100,104]],[-1,[31,41,104,165]],[1,[31,45,100,102]],[1,[31,49,102,103]],[-1,[31,100,102,104]],[-1,[31,102,103,104]],[1,[31,103,104,165]],[1,[33,34,39,57]],[-1,[33,34,39,100]],[1,[33,34,57,100]],[-1,[33,39,57,100]],[-1,[34,39,41,79]],[1,[34,39,57,79]],[-1,[34,45,57,59]],[1,[34,45,57,100]],[-1,[34,45,59,116]],[1,[34,45,102,116]],[1,[34,57,59,79]],[-1,[34,59,65,116]],[-1,[34,65,102,116]],[-1,[38,49,102,120]],[1,[38,49,103,120]],[-1,[38,65,76,120]],[1,[38,65,102,120]],[-1,[38,76,83,120]],[1,[38,83,120,165]],[-1,[38,103,120,165]],[1,[39,40,41,104]],[-1,[39,40,41,170]],[-1,[39,40,71,104]],[1,[39,40,71,170]],[-1,[39,41,79,170]],[1,[39,57,79,121]],[-1,[39,57,100,121]],[1,[39,71,104,121]],[1,[39,71,121,170]],[-1,[39,79,121,170]],[-1,[39,100,104,121]],[-1,[40,41,73,104]],[1,[40,41,80,170]],[1,[40,71,73,122]],[-1,[40,71,73,170]],[-1,[40,71,104,122]],[-1,[40,73,80,170]],[1,[40,73,104,122]],[1,[41,73,80,83]],[-1,[41,73,104,165]],[1,[41,79,80,170]],[-1,[45,46,49,102]],[1,[45,46,49,110]],[-1,[45,46,102,111]],[1,[45,46,110,111]],[1,[45,49,102,110]],[-1,[45,57,59,90]],[-1,[45,57,90,111]],[1,[45,57,100,111]],[1,[45,59,85,116]],[1,[45,85,90,111]],[-1,[45,85,110,111]],[1,[45,85,110,116]],[1,[45,100,102,111]],[-1,[45,102,110,116]],[-1,[46,49,102,114]],[1,[46,49,110,114]],[-1,[46,102,111,114]],[1,[46,110,111,114]],[1,[49,102,103,114]],[1,[49,102,110,120]],[-1,[49,103,114,120]],[1,[49,110,114,120]],[1,[57,59,79,90]],[-1,[57,79,90,121]],[-1,[57,90,111,121]],[1,[57,100,111,121]],[1,[59,65,79,90]],[1,[59,65,97,116]],[-1,[59,85,97,116]],[1,[65,76,97,120]],[1,[65,97,116,120]],[-1,[65,102,116,120]],[-1,[71,73,99,124]],[1,[71,73,99,170]],[1,[71,73,122,124]],[-1,[71,99,121,122]],[1,[71,99,121,170]],[-1,[71,99,122,124]],[1,[71,104,121,122]],[1,[73,80,83,99]],[1,[73,80,99,170]],[-1,[73,83,99,124]],[-1,[73,83,124,165]],[-1,[73,104,114,122]],[1,[73,104,114,124]],[1,[73,104,124,165]],[1,[73,114,122,124]],[1,[76,83,98,120]],[-1,[76,97,98,120]],[-1,[79,80,83,99]],[-1,[79,80,99,170]],[1,[79,90,99,121]],[-1,[79,99,121,170]],[-1,[83,98,99,124]],[1,[83,98,120,124]],[-1,[83,120,124,165]],[1,[85,90,95,97]],[-1,[85,90,95,126]],[1,[85,90,111,126]],[-1,[85,95,97,126]],[-1,[85,97,116,126]],[-1,[85,110,111,126]],[1,[85,110,116,126]],[1,[90,95,99,126]],[1,[90,99,121,126]],[-1,[90,111,121,126]],[1,[95,97,98,126]],[1,[95,98,99,126]],[-1,[97,98,120,126]],[1,[97,116,120,126]],[-1,[98,99,124,126]],[1,[98,120,124,126]],[-1,[99,121,122,126]],[-1,[99,122,124,126]],[-1,[100,102,104,111]],[1,[100,104,111,121]],[-1,[102,103,104,114]],[-1,[102,104,111,114]],[-1,[102,110,116,120]],[-1,[103,104,114,124]],[-1,[103,104,124,165]],[-1,[103,114,120,124]],[1,[103,120,124,165]],[-1,[104,111,114,122]],[1,[104,111,121,122]],[1,[110,111,114,126]],[1,[110,114,120,126]],[-1,[110,116,120,126]],[-1,[111,114,122,126]],[1,[111,121,122,126]],[-1,[114,120,124,126]],[1,[114,122,124,126]]]},
   {"label":"01010101","cell":[111,121,122,160],"cycle":[[1,[0,9,12,15]],[-1,[0,9,12,20]],[1,[0,9,15,20]],[-1,[0,12,15,20]],[1,[9,12,15,41]],[-1,[9,12,20,66]],[1,[9,12,41,73]],[-1,[9,12,66,73]],[-1,[9,14,35,40]],[1,[9,14,35,58]],[-1,[9,14,40,58]],[1,[9,15,20,59]],[1,[9,15,35,41]],[-1,[9,15,35,59]],[1,[9,20,46,59]],[-1,[9,20,46,66]],[1,[9,35,40,41]],[-1,[9,35,46,58]],[1,[9,35,46,64]],[-1,[9,35,58,59]],[-1,[9,35,58,64]],[-1,[9,40,41,73]],[1,[9,40,58,64]],[1,[9,40,64,73]],[1,[9,46,58,59]],[-1,[9,46,64,66]],[1,[9,64,66,73]],[-1,[12,15,20,65]],[-1,[12,15,38,41]],[1,[12,15,38,65]],[-1,[12,20,49,65]],[1,[12,20,49,66]],[1,[12,31,38,41]],[-1,[12,31,38,65]],[1,[12,31,41,165]],[1,[12,31,49,65]],[-1,[12,31,49,165]],[1,[12,41,73,165]],[-1,[12,49,66,165]],[-1,[12,66,73,165]],[-1,[14,33,35,43]],[1,[14,33,35,74]],[1,[14,33,40,43]],[-1,[14,33,40,58]],[-1,[14,33,58,74]],[-1,[14,35,40,43]],[1,[14,35,58,74]],[1,[15,20,59,65]],[1,[15,34,35,43]],[-1,[15,34,35,74]],[-1,[15,34,38,41]],[1,[15,34,38,65]],[-1,[15,34,41,43]],[-1,[15,34,59,65]],[1,[15,34,59,74]],[1,[15,35,41,43]],[-1,[15,35,59,74]],[-1,[20,45,46,49]],[1,[20,45,46,59]],[-1,[20,45,49,65]],[1,[20,45,59,65]],[1,[20,46,49,66]],[1,[31,34,38,41]],[-1,[31,34,38,65]],[-1,[31,34,39,41]],[1,[31,34,39,100]],[1,[31,34,45,65]],[-1,[31,34,45,100]],[1,[31,39,41,104]],[-1,[31,39,100,104]],[-1,[31,41,104,165]],[1,[31,45,49,65]],[-1,[31,45,49,102]],[1,[31,45,100,102]],[1,[31,49,102,165]],[-1,[31,100,102,104]],[1,[31,102,104,165]],[-1,[33,34,35,43]],[1,[33,34,35,74]],[1,[33,34,39,43]],[-1,[33,34,39,100]],[-1,[33,34,57,74]],[1,[33,34,57,100]],[1,[33,39,40,43]],[-1,[33,39,40,160]],[-1,[33,39,57,100]],[1,[33,39,57,160]],[-1,[33,40,58,160]],[-1,[33,57,58,74]],[1,[33,57,58,160]],[-1,[34,39,41,43]],[-1,[34,45,57,59]],[1,[34,45,57,100]],[-1,[34,45,59,65]],[1,[34,57,59,74]],[1,[35,40,41,43]],[-1,[35,46,58,117]],[1,[35,46,64,117]],[-1,[35,58,59,74]],[-1,[35,58,64,117]],[-1,[39,40,41,43]],[1,[39,40,41,104]],[-1,[39,40,71,104]],[1,[39,40,71,160]],[-1,[39,57,100,121]],[-1,[39,57,121,160]],[1,[39,71,104,121]],[1,[39,71,121,160]],[-1,[39,100,104,121]],[-1,[40,41,73,104]],[1,[40,58,64,122]],[1,[40,58,122,160]],[1,[40,64,73,122]],[-1,[40,71,104,122]],[-1,[40,71,122,160]],[1,[40,73,104,122]],[-1,[41,73,104,165]],[-1,[45,46,49,102]],[1,[45,46,59,111]],[-1,[45,46,102,111]],[-1,[45,57,59,111]],[1,[45,57,100,111]],[1,[45,100,102,111]],[1,[46,49,66,114]],[-1,[46,49,102,114]],[1,[46,58,59,111]],[1,[46,58,111,117]],[-1,[46,64,66,114]],[-1,[46,64,114,117]],[-1,[46,102,111,114]],[1,[46,111,114,117]],[1,[49,66,114,165]],[-1,[49,102,114,165]],[1,[57,58,59,74]],[-1,[57,58,59,111]],[-1,[57,58,111,160]],[1,[57,100,111,121]],[-1,[57,111,121,160]],[-1,[58,64,117,122]],[1,[58,111,117,122]],[1,[58,111,122,160]],[1,[64,66,73,114]],[-1,[64,73,114,122]],[-1,[64,114,117,122]],[1,[66,73,114,165]],[1,[71,104,121,122]],[-1,[71,121,122,160]],[-1,[73,104,114,122]],[1,[73,104,114,165]],[-1,[100,102,104,111]],[1,[100,104,111,121]],[-1,[102,104,111,114]],[-1,[102,104,114,165]],[-1,[104,111,114,122]],[1,[104,111,121,122]],[1,[111,114,117,122]],[1,[111,121,122,160]]]},
   {"label":"01010101","cell":[114,119,124,174],"cycle":[[-1,[4,14,33,75]],[1,[4,14,33,132]],[1,[4,14,55,75]],[-1,[4,14,55,132]],[-1,[4,33,36,75]],[1,[4,33,36,132]],[-1,[4,36,60,75]],[1,[4,36,60,132]],[1,[4,55,60,75]],[-1,[4,55,60,132]],[-1,[9,12,15,41]],[1,[9,12,15,66]],[-1,[9,12,41,73]],[1,[9,12,66,73]],[-1,[9,14,15,35]],[1,[9,14,15,80]],[-1,[9,14,35,80]],[1,[9,15,35,66]],[1,[9,15,41,80]],[-1,[9,35,46,64]],[1,[9,35,46,66]],[1,[9,35,58,64]],[-1,[9,35,58,80]],[-1,[9,40,58,64]],[1,[9,40,58,80]],[-1,[9,40,64,73]],[-1,[9,40,73,80]],[1,[9,41,73,80]],[1,[9,46,64,66]],[-1,[9,64,66,73]],[-1,[12,15,38,66]],[1,[12,15,38,83]],[-1,[12,15,41,83]],[1,[12,31,38,49]],[-1,[12,31,38,165]],[1,[12,31,49,165]],[-1,[12,38,49,66]],[-1,[12,38,83,165]],[-1,[12,41,73,83]],[1,[12,49,66,165]],[1,[12,66,73,165]],[1,[12,73,83,165]],[-1,[14,15,35,43]],[-1,[14,15,35,77]],[1,[14,15,35,132]],[-1,[14,15,43,74]],[-1,[14,15,43,80]],[1,[14,15,43,152]],[-1,[14,15,74,152]],[-1,[14,15,77,132]],[1,[14,33,35,43]],[-1,[14,33,35,132]],[1,[14,33,43,75]],[-1,[14,35,74,77]],[1,[14,35,74,80]],[1,[14,43,74,75]],[1,[14,43,74,77]],[-1,[14,43,74,80]],[-1,[14,43,75,77]],[1,[14,43,75,152]],[1,[14,55,75,77]],[1,[14,55,77,132]],[-1,[14,74,75,152]],[-1,[15,34,35,43]],[1,[15,34,35,132]],[1,[15,34,38,76]],[-1,[15,34,38,132]],[-1,[15,34,43,76]],[-1,[15,35,38,66]],[1,[15,35,38,77]],[-1,[15,38,76,83]],[-1,[15,38,77,132]],[1,[15,41,80,83]],[-1,[15,43,74,76]],[1,[15,43,76,83]],[-1,[15,43,76,152]],[1,[15,43,79,80]],[-1,[15,43,79,83]],[1,[15,74,76,152]],[-1,[15,79,80,83]],[-1,[26,76,95,98]],[1,[26,76,95,152]],[-1,[26,76,98,152]],[1,[26,95,98,152]],[1,[31,38,49,103]],[1,[31,38,103,165]],[1,[31,49,102,103]],[-1,[31,49,102,165]],[-1,[31,102,103,104]],[-1,[31,102,104,165]],[1,[31,103,104,165]],[1,[33,34,35,43]],[-1,[33,34,35,132]],[-1,[33,34,36,43]],[1,[33,34,36,132]],[1,[33,36,43,75]],[1,[34,36,38,76]],[-1,[34,36,38,132]],[-1,[34,36,43,76]],[-1,[35,38,66,159]],[1,[35,38,77,159]],[1,[35,46,55,117]],[-1,[35,46,55,159]],[-1,[35,46,64,117]],[1,[35,46,66,159]],[1,[35,55,77,117]],[-1,[35,55,77,159]],[1,[35,58,64,117]],[-1,[35,58,80,117]],[-1,[35,74,77,117]],[1,[35,74,80,117]],[-1,[36,38,60,76]],[1,[36,38,60,132]],[1,[36,43,75,76]],[-1,[36,60,75,76]],[-1,[38,49,60,103]],[1,[38,49,60,159]],[-1,[38,49,66,159]],[-1,[38,60,76,120]],[-1,[38,60,77,132]],[1,[38,60,77,159]],[1,[38,60,103,120]],[-1,[38,76,83,120]],[1,[38,83,120,165]],[-1,[38,103,120,165]],[-1,[40,58,64,122]],[1,[40,58,80,122]],[-1,[40,64,73,122]],[-1,[40,73,80,122]],[1,[41,73,80,83]],[1,[43,74,75,76]],[1,[43,74,77,125]],[-1,[43,74,80,125]],[-1,[43,75,77,125]],[-1,[43,75,125,152]],[1,[43,76,83,125]],[1,[43,76,125,152]],[1,[43,79,80,125]],[-1,[43,79,83,125]],[-1,[46,49,66,114]],[1,[46,49,66,159]],[1,[46,49,110,114]],[-1,[46,49,110,159]],[-1,[46,55,110,117]],[1,[46,55,110,159]],[1,[46,64,66,114]],[1,[46,64,114,117]],[-1,[46,110,114,117]],[-1,[49,60,103,110]],[-1,[49,60,110,159]],[-1,[49,66,114,165]],[1,[49,102,103,114]],[1,[49,102,114,165]],[1,[49,103,110,114]],[1,[55,60,75,119]],[1,[55,60,77,132]],[-1,[55,60,77,159]],[-1,[55,60,110,119]],[1,[55,60,110,159]],[1,[55,75,77,119]],[1,[55,77,117,119]],[-1,[55,110,117,119]],[1,[58,64,117,122]],[-1,[58,80,117,122]],[-1,[60,75,76,98]],[-1,[60,75,98,119]],[1,[60,76,98,120]],[1,[60,98,119,120]],[-1,[60,103,110,119]],[-1,[60,103,119,120]],[-1,[64,66,73,114]],[1,[64,73,114,122]],[1,[64,114,117,119]],[1,[64,114,119,122]],[-1,[64,117,119,122]],[-1,[66,73,114,165]],[1,[71,73,99,122]],[-1,[71,73,99,124]],[1,[71,73,122,124]],[-1,[71,99,122,124]],[1,[73,80,83,99]],[1,[73,80,99,122]],[-1,[73,83,99,124]],[-1,[73,83,124,165]],[1,[73,104,114,124]],[-1,[73,104,114,165]],[1,[73,104,124,165]],[1,[73,114,122,124]],[1,[74,75,76,95]],[1,[74,75,95,152]],[-1,[74,76,95,152]],[-1,[74,77,117,125]],[1,[74,80,117,125]],[1,[75,76,95,98]],[1,[75,77,119,125]],[-1,[75,95,98,152]],[-1,[75,98,119,125]],[-1,[75,98,125,152]],[1,[76,83,98,120]],[-1,[76,83,98,125]],[1,[76,98,125,152]],[1,[77,117,119,125]],[-1,[79,80,83,99]],[-1,[79,80,99,125]],[1,[79,83,99,125]],[1,[80,99,122,125]],[-1,[80,117,122,125]],[1,[83,98,120,124]],[1,[83,98,124,125]],[-1,[83,99,124,125]],[-1,[83,120,124,165]],[1,[98,119,120,124]],[1,[98,119,124,125]],[-1,[99,122,124,125]],[-1,[102,103,104,114]],[1,[102,104,114,165]],[-1,[103,104,114,124]],[-1,[103,104,124,165]],[1,[103,110,114,119]],[-1,[103,114,119,174]],[1,[103,114,124,174]],[-1,[103,119,120,124]],[-1,[103,119,124,174]],[1,[103,120,124,165]],[-1,[110,114,117,119]],[1,[114,119,122,124]],[1,[114,119,124,174]],[-1,[117,119,122,125]],[1,[119,122,124,125]]]},
   {"label":"00110101","cell":[109,120,124,169],"cycle":[[1,[2,4,44,47]],[-1,[2,4,44,48]],[1,[2,4,47,48]],[-1,[2,12,31,52]],[1,[2,12,31,53]],[-1,[2,12,52,53]],[1,[2,31,52,53]],[-1,[2,44,47,50]],[1,[2,44,48,51]],[-1,[2,44,50,51]],[-1,[2,47,48,53]],[1,[2,47,50,53]],[-1,[2,48,51,53]],[1,[2,50,51,53]],[1,[4,44,47,86]],[-1,[4,44,48,86]],[1,[4,47,48,60]],[1,[4,47,60,86]],[-1,[4,48,60,86]],[-1,[9,12,52,66]],[1,[9,12,52,73]],[-1,[9,12,66,73]],[1,[9,51,64,73]],[-1,[9,51,64,91]],[1,[9,51,73,91]],[1,[9,52,66,91]],[-1,[9,52,73,91]],[1,[9,64,66,73]],[-1,[9,64,66,91]],[-1,[12,31,42,53]],[1,[12,31,42,165]],[-1,[12,31,52,165]],[1,[12,42,53,73]],[1,[12,42,73,165]],[-1,[12,52,53,94]],[-1,[12,52,65,66]],[1,[12,52,65,94]],[-1,[12,52,66,94]],[-1,[12,52,66,165]],[1,[12,52,73,94]],[-1,[12,53,73,94]],[1,[12,65,66,94]],[-1,[12,66,73,165]],[-1,[16,17,42,81]],[1,[16,17,42,82]],[-1,[16,17,81,82]],[-1,[16,37,42,82]],[1,[16,37,42,169]],[-1,[16,37,82,169]],[1,[16,42,81,169]],[1,[16,81,82,98]],[1,[16,81,98,169]],[-1,[16,82,98,169]],[-1,[17,42,71,73]],[1,[17,42,71,81]],[-1,[17,42,73,82]],[1,[17,71,73,82]],[-1,[17,71,81,82]],[-1,[26,87,92,94]],[1,[26,87,92,98]],[-1,[26,87,94,98]],[1,[26,92,94,98]],[-1,[31,42,53,103]],[-1,[31,42,103,165]],[1,[31,52,53,113]],[1,[31,52,65,102]],[-1,[31,52,65,113]],[1,[31,52,102,165]],[1,[31,53,103,113]],[-1,[31,65,102,113]],[-1,[31,102,103,113]],[1,[31,102,103,165]],[-1,[37,42,82,109]],[-1,[37,42,109,169]],[1,[37,48,60,119]],[-1,[37,48,60,159]],[-1,[37,48,64,119]],[1,[37,48,64,159]],[-1,[37,60,103,159]],[1,[37,60,103,169]],[-1,[37,60,119,169]],[1,[37,64,82,109]],[-1,[37,64,82,119]],[1,[37,64,109,159]],[1,[37,82,119,169]],[-1,[37,103,109,159]],[1,[37,103,109,169]],[-1,[42,53,71,73]],[1,[42,53,71,124]],[-1,[42,53,103,124]],[1,[42,71,81,124]],[-1,[42,73,82,109]],[-1,[42,73,109,165]],[-1,[42,81,124,169]],[-1,[42,103,109,124]],[1,[42,103,109,165]],[1,[42,109,124,169]],[-1,[44,47,50,112]],[1,[44,47,86,112]],[1,[44,48,51,112]],[-1,[44,48,86,112]],[-1,[44,50,51,89]],[-1,[44,50,89,112]],[1,[44,51,89,112]],[-1,[47,48,53,174]],[1,[47,48,60,174]],[1,[47,50,53,92]],[1,[47,50,92,112]],[-1,[47,53,92,174]],[1,[47,60,86,87]],[1,[47,60,87,174]],[-1,[47,86,87,92]],[-1,[47,86,92,112]],[1,[47,87,92,174]],[-1,[48,51,53,93]],[-1,[48,51,93,112]],[1,[48,53,93,174]],[-1,[48,60,86,119]],[1,[48,60,88,159]],[-1,[48,60,88,174]],[1,[48,64,88,93]],[-1,[48,64,88,159]],[1,[48,64,93,119]],[1,[48,86,93,112]],[-1,[48,86,93,119]],[-1,[48,88,93,174]],[1,[50,51,53,71]],[1,[50,51,71,89]],[-1,[50,53,71,92]],[-1,[50,71,89,92]],[1,[50,89,92,112]],[1,[51,53,71,73]],[1,[51,53,73,93]],[1,[51,64,73,93]],[-1,[51,64,91,93]],[-1,[51,71,73,93]],[1,[51,71,89,93]],[1,[51,73,91,93]],[-1,[51,89,93,112]],[-1,[52,53,94,113]],[-1,[52,65,66,102]],[1,[52,65,94,113]],[1,[52,66,91,94]],[1,[52,66,102,165]],[-1,[52,73,91,94]],[-1,[53,71,92,124]],[1,[53,73,93,94]],[-1,[53,92,94,124]],[1,[53,92,94,174]],[-1,[53,93,94,174]],[-1,[53,94,113,124]],[1,[53,103,113,124]],[1,[60,86,87,98]],[1,[60,86,98,119]],[1,[60,87,88,120]],[-1,[60,87,88,174]],[-1,[60,87,98,120]],[-1,[60,88,120,159]],[-1,[60,98,119,169]],[1,[60,98,120,169]],[1,[60,103,120,159]],[-1,[60,103,120,169]],[1,[64,66,73,109]],[1,[64,66,88,91]],[-1,[64,66,88,159]],[1,[64,66,109,159]],[-1,[64,73,82,93]],[1,[64,73,82,109]],[1,[64,82,93,119]],[-1,[64,88,91,93]],[1,[65,66,94,120]],[-1,[65,66,102,120]],[1,[65,94,113,120]],[-1,[65,102,113,120]],[1,[66,73,109,165]],[1,[66,88,91,94]],[1,[66,88,94,120]],[1,[66,88,120,159]],[1,[66,102,109,120]],[-1,[66,102,109,165]],[-1,[66,109,120,159]],[1,[71,73,82,93]],[-1,[71,81,82,178]],[-1,[71,81,92,124]],[1,[71,81,92,178]],[-1,[71,82,93,178]],[-1,[71,89,92,178]],[1,[71,89,93,178]],[1,[73,91,93,94]],[1,[81,82,98,178]],[1,[81,92,98,124]],[-1,[81,92,98,178]],[-1,[81,98,124,169]],[-1,[82,93,98,119]],[1,[82,93,98,178]],[1,[82,98,119,169]],[-1,[86,87,92,98]],[-1,[86,89,92,112]],[1,[86,89,92,178]],[1,[86,89,93,112]],[-1,[86,89,93,178]],[1,[86,92,98,178]],[1,[86,93,98,119]],[-1,[86,93,98,178]],[-1,[87,88,94,120]],[1,[87,88,94,174]],[-1,[87,92,94,174]],[-1,[87,94,98,120]],[-1,[88,91,93,94]],[1,[88,93,94,174]],[1,[92,94,98,124]],[-1,[94,98,120,124]],[1,[94,113,120,124]],[-1,[98,120,124,169]],[1,[102,103,109,120]],[-1,[102,103,109,165]],[-1,[102,103,113,120]],[1,[103,109,120,124]],[1,[103,109,120,159]],[-1,[103,109,120,169]],[-1,[103,113,120,124]],[1,[109,120,124,169]]]},
   {"label":"01110101","cell":[95,99,121,178],"cycle":[[-1,[0,2,12,21]],[1,[0,2,12,22]],[1,[0,2,18,20]],[-1,[0,2,18,22]],[1,[0,2,20,21]],[1,[0,4,13,16]],[-1,[0,4,13,25]],[1,[0,4,16,21]],[-1,[0,4,18,21]],[1,[0,4,18,25]],[1,[0,12,16,17]],[-1,[0,12,16,21]],[1,[0,12,17,22]],[-1,[0,13,16,17]],[-1,[0,13,17,24]],[-1,[0,13,24,25]],[-1,[0,17,22,25]],[1,[0,17,24,25]],[-1,[0,18,20,21]],[1,[0,18,22,25]],[-1,[2,12,21,49]],[1,[2,12,22,140]],[1,[2,12,31,49]],[-1,[2,12,31,140]],[1,[2,18,20,45]],[-1,[2,18,22,140]],[1,[2,18,45,140]],[1,[2,20,21,49]],[-1,[2,20,45,49]],[1,[2,31,45,49]],[-1,[2,31,45,140]],[1,[4,13,16,145]],[1,[4,13,18,61]],[-1,[4,13,18,145]],[-1,[4,13,25,61]],[1,[4,16,21,145]],[-1,[4,18,21,145]],[1,[4,18,25,61]],[1,[12,16,17,135]],[-1,[12,16,21,69]],[-1,[12,16,69,135]],[1,[12,17,22,72]],[1,[12,17,72,135]],[-1,[12,21,49,69]],[-1,[12,22,72,140]],[1,[12,31,49,69]],[1,[12,31,69,135]],[-1,[12,31,72,135]],[1,[12,31,72,140]],[-1,[13,16,17,135]],[1,[13,16,76,135]],[-1,[13,16,76,145]],[-1,[13,17,24,79]],[-1,[13,17,79,135]],[1,[13,18,61,63]],[1,[13,18,63,145]],[-1,[13,24,25,95]],[1,[13,24,79,95]],[-1,[13,25,61,95]],[-1,[13,61,63,95]],[-1,[13,63,76,135]],[1,[13,63,76,145]],[-1,[13,63,79,95]],[1,[13,63,79,135]],[-1,[16,21,69,145]],[1,[16,69,76,135]],[-1,[16,69,76,145]],[-1,[17,22,25,99]],[1,[17,22,72,99]],[1,[17,24,25,99]],[-1,[17,24,79,99]],[1,[17,67,72,79]],[-1,[17,67,72,99]],[1,[17,67,79,99]],[-1,[17,72,79,135]],[-1,[18,20,21,87]],[1,[18,20,45,87]],[1,[18,21,87,145]],[1,[18,22,25,89]],[1,[18,22,89,92]],[1,[18,22,92,140]],[1,[18,25,61,89]],[1,[18,45,63,87]],[-1,[18,45,63,140]],[1,[18,61,63,92]],[-1,[18,61,89,92]],[-1,[18,63,87,145]],[-1,[18,63,92,140]],[1,[20,21,49,87]],[-1,[20,45,49,87]],[-1,[21,49,69,87]],[1,[21,69,87,145]],[1,[22,25,89,99]],[-1,[22,72,92,99]],[1,[22,72,92,140]],[1,[22,89,92,99]],[-1,[24,25,95,99]],[1,[24,79,95,99]],[1,[25,61,89,178]],[-1,[25,61,95,178]],[1,[25,89,99,178]],[-1,[25,95,99,178]],[1,[31,45,49,113]],[-1,[31,45,63,113]],[1,[31,45,63,140]],[1,[31,49,69,113]],[-1,[31,63,69,113]],[1,[31,63,69,135]],[-1,[31,63,72,135]],[1,[31,63,72,140]],[-1,[45,49,87,113]],[1,[45,63,87,113]],[-1,[49,69,87,113]],[1,[61,63,92,121]],[-1,[61,63,95,121]],[-1,[61,89,92,121]],[-1,[61,89,121,178]],[1,[61,95,121,178]],[-1,[63,69,76,135]],[1,[63,69,76,145]],[1,[63,69,87,113]],[-1,[63,69,87,145]],[-1,[63,72,79,121]],[1,[63,72,79,135]],[1,[63,72,92,121]],[-1,[63,72,92,140]],[-1,[63,79,95,121]],[1,[67,72,79,121]],[-1,[67,72,99,121]],[1,[67,79,99,121]],[-1,[72,92,99,121]],[1,[79,95,99,121]],[1,[89,92,99,121]],[-1,[89,99,121,178]],[1,[95,99,121,178]]]},
   {"label":"00001101","cell":[108,118,125,166],"cycle":[[1,[1,8,29,31]],[-1,[1,8,29,39]],[1,[1,8,31,39]],[1,[1,29,30,31]],[-1,[1,29,30,33]],[-1,[1,29,33,39]],[-1,[1,30,31,42]],[1,[1,30,33,37]],[1,[1,30,37,42]],[-1,[1,31,39,42]],[-1,[1,33,37,43]],[1,[1,33,39,43]],[1,[1,37,38,42]],[-1,[1,37,38,43]],[-1,[1,38,42,43]],[1,[1,39,42,43]],[-1,[3,8,29,45]],[1,[3,8,29,57]],[-1,[3,8,45,57]],[1,[3,29,33,57]],[-1,[3,29,33,156]],[-1,[3,29,44,45]],[1,[3,29,44,156]],[1,[3,33,54,57]],[-1,[3,33,54,156]],[1,[3,44,45,54]],[1,[3,44,54,156]],[-1,[3,45,54,57]],[-1,[8,10,31,50]],[1,[8,10,31,63]],[-1,[8,10,50,63]],[1,[8,29,31,50]],[-1,[8,29,39,57]],[-1,[8,29,45,50]],[1,[8,31,39,63]],[1,[8,39,57,63]],[1,[8,45,50,63]],[-1,[8,45,57,63]],[-1,[10,30,31,50]],[1,[10,30,31,163]],[-1,[10,30,50,71]],[1,[10,30,68,71]],[-1,[10,30,68,163]],[1,[10,31,63,163]],[-1,[10,50,63,92]],[1,[10,50,71,92]],[1,[10,63,92,163]],[-1,[10,68,71,92]],[-1,[10,68,92,163]],[1,[29,30,31,50]],[-1,[29,30,33,101]],[-1,[29,30,44,50]],[1,[29,30,44,101]],[-1,[29,33,39,57]],[1,[29,33,101,156]],[-1,[29,44,45,50]],[-1,[29,44,101,156]],[-1,[30,31,42,103]],[-1,[30,31,103,163]],[1,[30,33,37,101]],[1,[30,37,42,103]],[-1,[30,37,101,103]],[-1,[30,44,50,112]],[1,[30,44,101,112]],[-1,[30,50,71,112]],[1,[30,68,71,112]],[-1,[30,68,103,112]],[1,[30,68,103,163]],[1,[30,101,103,112]],[-1,[31,38,42,103]],[1,[31,38,42,108]],[-1,[31,38,103,108]],[-1,[31,39,42,108]],[1,[31,39,63,108]],[-1,[31,63,108,163]],[1,[31,103,108,163]],[-1,[33,37,43,105]],[1,[33,37,101,105]],[1,[33,39,43,166]],[-1,[33,39,57,166]],[-1,[33,43,75,105]],[1,[33,43,75,166]],[1,[33,54,57,166]],[1,[33,54,75,105]],[-1,[33,54,75,166]],[1,[33,54,105,156]],[-1,[33,101,105,156]],[1,[37,38,42,103]],[-1,[37,38,43,105]],[1,[37,38,103,105]],[-1,[37,101,103,105]],[-1,[38,42,43,108]],[-1,[38,43,105,108]],[1,[38,103,105,108]],[1,[39,42,43,108]],[-1,[39,43,108,166]],[1,[39,57,63,166]],[1,[39,63,108,166]],[-1,[43,75,105,125]],[-1,[43,75,125,166]],[-1,[43,105,108,125]],[1,[43,108,125,166]],[-1,[44,45,50,171]],[1,[44,45,54,171]],[-1,[44,50,112,171]],[-1,[44,54,86,110]],[1,[44,54,86,171]],[-1,[44,54,110,156]],[1,[44,86,110,112]],[1,[44,86,112,171]],[-1,[44,101,110,112]],[1,[44,101,110,156]],[1,[45,50,63,171]],[-1,[45,54,57,63]],[-1,[45,54,63,171]],[-1,[50,63,92,171]],[1,[50,71,92,112]],[-1,[50,92,112,171]],[-1,[54,57,63,166]],[1,[54,60,105,110]],[-1,[54,60,105,118]],[1,[54,60,110,118]],[-1,[54,63,95,118]],[1,[54,63,95,171]],[-1,[54,63,118,166]],[1,[54,75,105,118]],[1,[54,75,118,166]],[1,[54,86,95,118]],[-1,[54,86,95,171]],[-1,[54,86,110,118]],[-1,[54,105,110,156]],[1,[60,103,105,110]],[-1,[60,103,105,118]],[1,[60,103,110,118]],[-1,[63,92,95,118]],[1,[63,92,95,171]],[-1,[63,92,118,163]],[1,[63,108,118,163]],[-1,[63,108,118,166]],[-1,[68,71,92,112]],[1,[68,86,92,112]],[-1,[68,86,92,118]],[1,[68,86,112,118]],[1,[68,92,118,163]],[-1,[68,103,112,118]],[-1,[68,103,118,163]],[1,[75,105,118,125]],[-1,[75,118,125,166]],[1,[86,92,95,118]],[-1,[86,92,95,171]],[1,[86,92,112,171]],[1,[86,110,112,118]],[-1,[101,103,105,110]],[-1,[101,103,110,112]],[1,[101,105,110,156]],[1,[103,105,108,118]],[-1,[103,108,118,163]],[-1,[103,110,112,118]],[1,[105,108,118,125]],[1,[108,118,125,166]]]},
   {"label":"01001101","cell":[104,112,114,122],"cycle":[[1,[10,11,30,42]],[-1,[10,11,30,53]],[1,[10,11,42,53]],[-1,[10,30,42,53]],[-1,[11,30,40,42]],[1,[11,30,40,62]],[1,[11,30,48,53]],[-1,[11,30,48,62]],[1,[11,40,42,73]],[-1,[11,40,62,64]],[-1,[11,40,64,73]],[1,[11,42,53,73]],[-1,[11,48,53,70]],[1,[11,48,62,93]],[1,[11,48,64,70]],[-1,[11,48,64,93]],[1,[11,53,70,73]],[1,[11,62,64,93]],[-1,[11,64,70,73]],[-1,[30,40,42,104]],[1,[30,40,62,107]],[-1,[30,40,104,107]],[-1,[30,42,53,104]],[1,[30,48,53,112]],[-1,[30,48,62,112]],[1,[30,53,104,112]],[-1,[30,62,107,112]],[1,[30,104,107,112]],[1,[40,42,73,104]],[-1,[40,62,64,122]],[1,[40,62,107,122]],[-1,[40,64,73,122]],[-1,[40,73,104,122]],[-1,[40,104,107,122]],[1,[42,53,73,104]],[-1,[48,53,70,114]],[1,[48,53,112,114]],[1,[48,62,93,112]],[1,[48,64,70,114]],[-1,[48,64,93,114]],[-1,[48,93,112,114]],[-1,[52,53,73,104]],[1,[52,53,73,114]],[-1,[52,53,104,114]],[1,[52,73,104,114]],[1,[53,70,73,114]],[1,[53,104,112,114]],[1,[62,64,93,122]],[1,[62,93,112,122]],[-1,[62,107,112,122]],[-1,[64,70,73,114]],[1,[64,73,114,122]],[-1,[64,93,114,122]],[1,[73,104,114,122]],[-1,[93,112,114,122]],[1,[104,107,112,122]],[1,[104,112,114,122]]]},
   {"label":"01001101","cell":[112,121,122,178],"cycle":[[-1,[0,10,11,16]],[1,[0,10,11,25]],[-1,[0,10,16,25]],[1,[0,11,16,25]],[-1,[10,11,16,42]],[1,[10,11,25,139]],[1,[10,11,30,42]],[-1,[10,11,30,139]],[-1,[10,16,25,81]],[1,[10,16,42,81]],[-1,[10,25,61,81]],[1,[10,25,61,139]],[1,[10,30,39,42]],[-1,[10,30,39,61]],[-1,[10,30,61,139]],[-1,[10,39,42,81]],[1,[10,39,61,81]],[1,[11,16,25,82]],[-1,[11,16,42,82]],[1,[11,25,62,82]],[-1,[11,25,62,139]],[-1,[11,30,40,42]],[1,[11,30,40,62]],[1,[11,30,62,139]],[1,[11,40,42,82]],[-1,[11,40,62,82]],[-1,[16,25,81,82]],[1,[16,42,81,82]],[-1,[25,61,62,139]],[1,[25,61,62,178]],[-1,[25,61,81,178]],[1,[25,62,82,178]],[-1,[25,81,82,99]],[-1,[25,81,99,178]],[1,[25,82,99,178]],[-1,[29,30,39,40]],[1,[29,30,39,100]],[-1,[29,30,40,104]],[1,[29,30,100,104]],[1,[29,39,40,67]],[1,[29,39,67,104]],[-1,[29,39,100,104]],[-1,[29,40,67,104]],[-1,[30,39,40,42]],[-1,[30,39,61,100]],[1,[30,40,62,107]],[-1,[30,40,104,107]],[-1,[30,61,62,112]],[1,[30,61,62,139]],[1,[30,61,100,112]],[-1,[30,62,107,112]],[1,[30,100,104,112]],[1,[30,104,107,112]],[-1,[39,40,42,170]],[1,[39,40,67,170]],[-1,[39,42,81,170]],[1,[39,61,81,121]],[-1,[39,61,100,121]],[1,[39,67,104,121]],[1,[39,67,121,170]],[-1,[39,81,121,170]],[-1,[39,100,104,121]],[1,[40,42,82,170]],[-1,[40,62,82,122]],[1,[40,62,107,122]],[1,[40,67,73,122]],[-1,[40,67,73,170]],[-1,[40,67,104,122]],[1,[40,73,82,122]],[-1,[40,73,82,170]],[-1,[40,104,107,122]],[1,[42,81,82,170]],[-1,[61,62,112,178]],[1,[61,81,121,178]],[1,[61,100,112,121]],[-1,[61,112,121,178]],[-1,[62,82,122,178]],[-1,[62,107,112,122]],[1,[62,112,122,178]],[-1,[67,73,99,122]],[1,[67,73,99,170]],[-1,[67,99,121,122]],[1,[67,99,121,170]],[1,[67,104,121,122]],[-1,[73,82,99,122]],[1,[73,82,99,170]],[-1,[81,82,99,170]],[-1,[81,99,121,170]],[1,[81,99,121,178]],[-1,[82,99,122,178]],[-1,[99,121,122,178]],[1,[100,104,112,121]],[1,[104,107,112,122]],[1,[104,112,121,122]],[1,[112,121,122,178]]]},
   {"label":"01001101","cell":[120,123,125,126],"cycle":[[1,[0,8,12,22]],[-1,[0,8,12,26]],[1,[0,8,22,26]],[1,[0,10,11,12]],[-1,[0,10,11,22]],[1,[0,10,12,16]],[1,[0,10,16,26]],[1,[0,10,18,22]],[-1,[0,10,18,25]],[-1,[0,10,25,26]],[-1,[0,11,12,22]],[-1,[0,11,19,22]],[1,[0,11,19,25]],[-1,[0,11,22,25]],[-1,[0,12,16,26]],[1,[0,18,19,22]],[-1,[0,18,19,25]],[1,[0,22,25,26]],[1,[8,12,22,150]],[-1,[8,12,26,150]],[1,[8,22,26,150]],[1,[10,11,12,53]],[-1,[10,11,22,139]],[-1,[10,11,30,53]],[1,[10,11,30,139]],[1,[10,12,16,69]],[1,[10,12,31,53]],[-1,[10,12,31,69]],[1,[10,16,26,81]],[-1,[10,16,69,81]],[1,[10,18,22,139]],[-1,[10,18,25,61]],[1,[10,18,47,61]],[-1,[10,18,47,139]],[-1,[10,25,26,81]],[1,[10,25,61,81]],[-1,[10,30,47,53]],[1,[10,30,47,139]],[1,[10,31,47,53]],[-1,[10,31,47,69]],[-1,[10,47,61,92]],[1,[10,47,69,92]],[-1,[10,61,81,92]],[1,[10,69,81,92]],[-1,[11,12,22,73]],[1,[11,12,53,73]],[-1,[11,19,22,139]],[1,[11,19,25,93]],[-1,[11,19,48,93]],[1,[11,19,48,139]],[-1,[11,22,25,93]],[1,[11,22,73,93]],[1,[11,30,48,53]],[-1,[11,30,48,139]],[-1,[11,48,53,70]],[1,[11,48,64,70]],[-1,[11,48,64,93]],[1,[11,53,70,73]],[-1,[11,64,70,73]],[-1,[11,64,73,93]],[-1,[12,16,26,83]],[-1,[12,16,38,69]],[1,[12,16,38,83]],[-1,[12,22,73,150]],[1,[12,26,83,150]],[-1,[12,31,49,53]],[1,[12,31,49,69]],[-1,[12,38,49,69]],[1,[12,38,49,165]],[-1,[12,38,83,165]],[-1,[12,49,52,53]],[1,[12,49,52,165]],[1,[12,52,53,73]],[1,[12,52,73,165]],[-1,[12,73,83,150]],[1,[12,73,83,165]],[1,[16,26,81,83]],[-1,[16,38,69,76]],[-1,[16,38,76,83]],[-1,[16,43,76,81]],[1,[16,43,76,83]],[-1,[16,43,81,83]],[1,[16,69,76,81]],[1,[18,19,22,139]],[-1,[18,19,25,86]],[-1,[18,19,86,139]],[-1,[18,25,61,95]],[1,[18,25,86,92]],[1,[18,25,92,95]],[1,[18,47,61,86]],[1,[18,47,86,139]],[-1,[18,61,86,95]],[-1,[18,86,92,95]],[-1,[19,25,86,93]],[1,[19,48,86,93]],[-1,[19,48,86,139]],[1,[22,25,26,99]],[1,[22,25,92,93]],[-1,[22,25,92,99]],[-1,[22,26,99,150]],[1,[22,52,67,73]],[-1,[22,52,67,91]],[1,[22,52,73,91]],[-1,[22,67,73,99]],[1,[22,67,91,99]],[-1,[22,73,91,93]],[1,[22,73,99,150]],[1,[22,91,93,99]],[-1,[22,92,93,99]],[-1,[25,26,81,99]],[1,[25,61,81,95]],[-1,[25,81,95,99]],[1,[25,86,92,93]],[1,[25,92,95,99]],[1,[26,81,83,99]],[-1,[26,83,99,150]],[1,[30,47,48,53]],[-1,[30,47,48,139]],[-1,[31,47,49,53]],[1,[31,47,49,69]],[-1,[38,49,69,120]],[-1,[38,49,120,165]],[-1,[38,69,76,120]],[-1,[38,76,83,120]],[1,[38,83,120,165]],[-1,[43,76,81,125]],[1,[43,76,83,125]],[-1,[43,81,83,125]],[-1,[47,48,49,53]],[1,[47,48,49,110]],[-1,[47,48,86,112]],[1,[47,48,86,139]],[1,[47,48,110,112]],[1,[47,49,69,174]],[-1,[47,49,110,174]],[1,[47,61,86,118]],[-1,[47,61,92,118]],[1,[47,69,92,118]],[1,[47,69,118,174]],[-1,[47,86,110,112]],[1,[47,86,110,118]],[-1,[47,110,118,174]],[-1,[48,49,53,114]],[1,[48,49,110,114]],[-1,[48,53,70,114]],[1,[48,64,70,114]],[-1,[48,64,93,114]],[1,[48,86,93,112]],[-1,[48,93,112,114]],[1,[48,110,112,114]],[-1,[49,52,53,114]],[-1,[49,52,114,165]],[-1,[49,69,120,174]],[1,[49,110,114,120]],[1,[49,110,120,174]],[-1,[49,114,120,165]],[1,[52,53,73,114]],[1,[52,67,73,123]],[-1,[52,67,91,123]],[1,[52,73,91,114]],[-1,[52,73,123,165]],[-1,[52,91,114,123]],[1,[52,114,123,165]],[1,[53,70,73,114]],[-1,[61,81,92,118]],[1,[61,81,95,118]],[-1,[61,86,95,118]],[-1,[64,70,73,114]],[1,[64,73,91,93]],[-1,[64,73,91,114]],[-1,[64,91,93,114]],[-1,[67,73,99,123]],[1,[67,91,99,123]],[1,[69,76,81,118]],[1,[69,76,118,120]],[1,[69,81,92,118]],[-1,[69,118,120,174]],[-1,[73,83,99,123]],[1,[73,83,99,150]],[-1,[73,83,123,165]],[-1,[76,81,95,118]],[1,[76,81,95,125]],[-1,[76,83,120,125]],[1,[76,95,118,125]],[1,[76,118,120,125]],[1,[81,83,99,125]],[-1,[81,95,99,125]],[-1,[83,99,123,125]],[1,[83,120,123,125]],[-1,[83,120,123,165]],[1,[86,92,93,126]],[-1,[86,92,95,126]],[1,[86,93,112,126]],[-1,[86,95,118,126]],[-1,[86,110,112,126]],[1,[86,110,118,126]],[1,[91,93,99,126]],[-1,[91,93,114,126]],[1,[91,99,123,126]],[-1,[91,114,123,126]],[-1,[92,93,99,126]],[1,[92,95,99,126]],[-1,[93,112,114,126]],[-1,[95,99,125,126]],[1,[95,118,125,126]],[-1,[99,123,125,126]],[1,[110,112,114,126]],[1,[110,114,120,126]],[-1,[110,118,120,126]],[1,[110,118,120,174]],[-1,[114,120,123,126]],[1,[114,120,123,165]],[1,[118,120,125,126]],[1,[120,123,125,126]]]},
   {"label":"01001101","cell":[122,123,125,170],"cycle":[[-1,[0,8,12,22]],[1,[0,8,12,26]],[-1,[0,8,22,26]],[-1,[0,10,11,12]],[1,[0,10,11,16]],[-1,[0,10,12,16]],[1,[0,10,16,25]],[-1,[0,10,16,26]],[1,[0,10,25,26]],[1,[0,11,12,22]],[-1,[0,11,16,25]],[1,[0,11,22,25]],[1,[0,12,16,26]],[-1,[0,22,25,26]],[-1,[8,12,22,150]],[1,[8,12,26,150]],[-1,[8,22,26,150]],[-1,[10,11,12,42]],[1,[10,11,16,42]],[-1,[10,12,16,42]],[1,[10,16,25,81]],[-1,[10,16,26,81]],[1,[10,25,26,81]],[1,[11,12,22,73]],[-1,[11,12,42,73]],[1,[11,14,16,37]],[-1,[11,14,16,82]],[1,[11,14,37,40]],[1,[11,14,40,82]],[-1,[11,16,25,82]],[-1,[11,16,37,42]],[1,[11,22,25,93]],[-1,[11,22,73,93]],[1,[11,25,82,93]],[-1,[11,37,40,42]],[1,[11,40,42,73]],[1,[11,40,73,82]],[-1,[11,73,82,93]],[1,[12,16,26,83]],[-1,[12,16,42,83]],[1,[12,22,73,150]],[-1,[12,26,83,150]],[-1,[12,42,73,83]],[1,[12,73,83,150]],[1,[14,16,37,43]],[1,[14,16,43,82]],[1,[14,37,40,43]],[-1,[14,40,43,82]],[1,[16,25,81,82]],[-1,[16,26,81,83]],[-1,[16,37,42,43]],[1,[16,42,43,83]],[-1,[16,43,81,82]],[1,[16,43,81,83]],[-1,[22,25,26,99]],[1,[22,25,93,99]],[1,[22,26,99,150]],[-1,[22,73,93,99]],[-1,[22,73,99,150]],[1,[25,26,81,99]],[1,[25,81,82,99]],[1,[25,82,93,99]],[-1,[26,81,83,99]],[1,[26,83,99,150]],[-1,[37,40,42,43]],[1,[39,40,42,43]],[-1,[39,40,42,170]],[1,[39,40,43,170]],[-1,[39,42,43,170]],[1,[40,42,73,170]],[-1,[40,43,82,170]],[1,[40,67,73,122]],[-1,[40,67,73,170]],[1,[40,67,122,170]],[1,[40,73,82,122]],[-1,[40,82,122,170]],[1,[42,43,83,170]],[-1,[42,73,83,170]],[-1,[43,81,82,125]],[1,[43,81,83,125]],[1,[43,82,125,170]],[-1,[43,83,125,170]],[-1,[67,73,99,122]],[1,[67,73,99,123]],[1,[67,73,123,170]],[1,[67,99,122,123]],[-1,[67,122,123,170]],[-1,[73,82,93,99]],[-1,[73,82,99,122]],[1,[73,83,99,123]],[-1,[73,83,99,150]],[1,[73,83,123,170]],[1,[81,82,99,125]],[-1,[81,83,99,125]],[-1,[82,99,122,125]],[1,[82,122,125,170]],[1,[83,99,123,125]],[-1,[83,123,125,170]],[1,[99,122,123,125]],[1,[122,123,125,170]]]},
   {"label":"00101101","cell":[108,120,123,165],"cycle":[[1,[0,1,2,3]],[-1,[0,1,2,10]],[1,[0,1,3,8]],[1,[0,1,8,17]],[-1,[0,1,10,12]],[-1,[0,1,12,17]],[-1,[0,2,3,8]],[-1,[0,2,8,20]],[1,[0,2,10,21]],[-1,[0,2,20,21]],[1,[0,8,12,17]],[-1,[0,8,12,26]],[-1,[0,8,17,24]],[1,[0,8,17,26]],[1,[0,8,20,26]],[-1,[0,8,24,26]],[1,[0,10,12,21]],[1,[0,12,20,21]],[-1,[0,12,20,26]],[1,[0,17,24,26]],[1,[1,2,3,29]],[-1,[1,2,10,31]],[1,[1,2,29,31]],[1,[1,3,8,29]],[1,[1,8,17,41]],[-1,[1,8,29,41]],[-1,[1,10,12,31]],[-1,[1,12,17,41]],[1,[1,12,31,41]],[-1,[1,29,31,41]],[-1,[2,3,8,45]],[1,[2,3,29,45]],[-1,[2,8,20,45]],[1,[2,10,21,140]],[-1,[2,10,31,140]],[-1,[2,20,21,140]],[1,[2,20,45,140]],[1,[2,29,31,50]],[-1,[2,29,45,50]],[1,[2,31,45,50]],[-1,[2,31,45,140]],[1,[3,8,29,59]],[-1,[3,8,45,59]],[1,[3,29,45,59]],[1,[8,12,17,150]],[-1,[8,12,26,150]],[-1,[8,17,24,67]],[1,[8,17,26,150]],[1,[8,17,41,67]],[1,[8,20,26,90]],[-1,[8,20,45,90]],[-1,[8,24,26,90]],[1,[8,24,67,90]],[-1,[8,29,41,67]],[1,[8,29,59,67]],[-1,[8,45,59,90]],[-1,[8,59,67,90]],[1,[10,12,21,69]],[-1,[10,12,31,69]],[-1,[10,21,69,140]],[1,[10,31,69,140]],[-1,[12,17,41,73]],[-1,[12,17,73,150]],[1,[12,20,21,94]],[-1,[12,20,26,94]],[1,[12,21,69,94]],[1,[12,26,94,150]],[1,[12,31,41,165]],[-1,[12,31,69,165]],[1,[12,41,73,165]],[-1,[12,69,94,165]],[-1,[12,73,94,150]],[1,[12,73,94,165]],[1,[17,24,26,99]],[-1,[17,24,67,99]],[-1,[17,26,99,150]],[1,[17,41,67,73]],[-1,[17,67,73,99]],[1,[17,73,99,150]],[-1,[20,21,87,94]],[1,[20,21,87,140]],[1,[20,26,90,94]],[1,[20,45,87,90]],[-1,[20,45,87,140]],[-1,[20,87,90,94]],[-1,[21,69,87,94]],[1,[21,69,87,140]],[-1,[24,26,90,99]],[1,[24,67,90,99]],[1,[26,90,94,99]],[-1,[26,94,99,150]],[-1,[29,31,41,104]],[1,[29,31,50,104]],[-1,[29,41,67,104]],[-1,[29,45,50,111]],[1,[29,45,59,111]],[-1,[29,50,104,111]],[1,[29,59,67,111]],[1,[29,67,104,111]],[-1,[31,41,104,108]],[-1,[31,41,108,165]],[1,[31,45,50,113]],[1,[31,45,113,140]],[1,[31,50,104,113]],[-1,[31,69,108,113]],[1,[31,69,108,165]],[-1,[31,69,113,140]],[1,[31,104,108,113]],[1,[41,67,73,123]],[-1,[41,67,104,123]],[-1,[41,73,123,165]],[-1,[41,104,108,123]],[1,[41,108,123,165]],[-1,[45,50,111,113]],[-1,[45,59,90,111]],[1,[45,87,90,113]],[1,[45,87,113,140]],[1,[45,90,111,113]],[-1,[50,104,111,113]],[-1,[59,67,90,123]],[1,[59,67,111,123]],[-1,[59,90,111,123]],[-1,[67,73,99,123]],[1,[67,90,99,123]],[1,[67,104,111,123]],[-1,[69,87,94,113]],[-1,[69,87,113,140]],[1,[69,94,113,120]],[1,[69,94,120,165]],[-1,[69,108,113,120]],[-1,[69,108,120,165]],[-1,[73,94,99,123]],[1,[73,94,99,150]],[-1,[73,94,123,165]],[-1,[87,90,94,113]],[1,[90,94,99,123]],[-1,[90,94,113,123]],[1,[90,111,113,123]],[1,[94,113,120,123]],[-1,[94,120,123,165]],[1,[104,108,113,123]],[-1,[104,111,113,123]],[-1,[108,113,120,123]],[1,[108,120,123,165]]]},
   {"label":"00101101","cell":[113,118,121,171],"cycle":[[-1,[0,1,2,8]],[1,[0,1,2,10]],[-1,[0,1,8,13]],[1,[0,1,10,13]],[1,[0,2,8,20]],[-1,[0,2,10,21]],[1,[0,2,20,21]],[1,[0,8,13,17]],[1,[0,8,17,24]],[-1,[0,8,20,26]],[1,[0,8,24,26]],[-1,[0,10,13,26]],[1,[0,10,21,26]],[-1,[0,13,17,24]],[-1,[0,13,24,26]],[-1,[0,20,21,26]],[-1,[1,2,8,29]],[1,[1,2,10,31]],[-1,[1,2,29,31]],[-1,[1,8,13,34]],[1,[1,8,29,31]],[1,[1,8,31,34]],[1,[1,10,13,36]],[-1,[1,10,31,36]],[1,[1,13,34,36]],[-1,[1,31,34,36]],[1,[2,8,20,45]],[-1,[2,8,29,50]],[1,[2,8,45,50]],[-1,[2,10,21,140]],[1,[2,10,31,140]],[1,[2,20,21,140]],[-1,[2,20,45,140]],[-1,[2,29,31,50]],[-1,[2,29,44,45]],[1,[2,29,44,50]],[-1,[2,29,45,50]],[-1,[2,31,45,50]],[1,[2,31,45,140]],[1,[2,44,45,50]],[1,[8,13,17,79]],[-1,[8,13,34,79]],[1,[8,17,24,67]],[1,[8,17,67,79]],[-1,[8,20,26,90]],[1,[8,20,45,90]],[1,[8,24,26,90]],[-1,[8,24,67,90]],[1,[8,29,31,161]],[-1,[8,29,50,161]],[1,[8,31,34,161]],[1,[8,34,79,161]],[1,[8,45,50,90]],[1,[8,50,67,90]],[-1,[8,50,67,161]],[-1,[8,67,79,161]],[-1,[10,13,26,145]],[1,[10,13,36,61]],[1,[10,13,61,145]],[1,[10,21,26,145]],[1,[10,21,69,140]],[-1,[10,21,69,145]],[-1,[10,31,36,69]],[-1,[10,31,69,140]],[-1,[10,36,61,145]],[1,[10,36,69,145]],[-1,[13,17,24,78]],[-1,[13,17,78,79]],[-1,[13,24,25,78]],[1,[13,24,25,95]],[-1,[13,24,26,95]],[-1,[13,25,61,78]],[1,[13,25,61,95]],[1,[13,26,95,145]],[1,[13,34,36,166]],[-1,[13,34,79,166]],[1,[13,36,61,166]],[1,[13,61,78,166]],[-1,[13,61,95,145]],[1,[13,78,79,166]],[1,[17,24,67,78]],[-1,[17,67,78,79]],[-1,[20,21,26,87]],[-1,[20,21,87,140]],[1,[20,26,87,90]],[1,[20,45,85,87]],[-1,[20,45,85,90]],[1,[20,45,87,140]],[-1,[20,85,87,90]],[-1,[21,26,87,145]],[-1,[21,69,87,140]],[1,[21,69,87,145]],[-1,[24,25,78,89]],[-1,[24,25,89,95]],[1,[24,26,90,95]],[1,[24,67,78,89]],[1,[24,67,89,90]],[-1,[24,85,89,90]],[1,[24,85,89,95]],[-1,[24,85,90,95]],[-1,[25,61,78,89]],[-1,[25,61,89,95]],[1,[26,87,90,95]],[1,[26,87,95,145]],[-1,[29,31,50,100]],[-1,[29,31,100,161]],[-1,[29,44,45,111]],[1,[29,44,50,111]],[-1,[29,45,50,111]],[1,[29,50,100,161]],[-1,[31,34,36,100]],[-1,[31,34,100,108]],[-1,[31,34,108,161]],[-1,[31,36,69,108]],[1,[31,36,100,108]],[-1,[31,45,50,113]],[-1,[31,45,113,140]],[-1,[31,50,100,113]],[1,[31,69,108,113]],[1,[31,69,113,140]],[-1,[31,100,108,113]],[1,[31,100,108,161]],[-1,[34,36,100,166]],[-1,[34,79,108,161]],[1,[34,79,108,166]],[-1,[34,100,108,166]],[1,[36,61,100,118]],[-1,[36,61,100,166]],[1,[36,61,118,145]],[-1,[36,69,108,118]],[-1,[36,69,118,145]],[1,[36,100,108,118]],[1,[44,45,50,171]],[1,[44,45,85,111]],[-1,[44,45,85,171]],[-1,[44,50,61,89]],[1,[44,50,61,171]],[-1,[44,50,89,111]],[1,[44,61,89,171]],[1,[44,85,89,111]],[-1,[44,85,89,171]],[1,[45,50,90,111]],[-1,[45,50,113,171]],[1,[45,85,87,171]],[-1,[45,85,90,111]],[-1,[45,87,113,140]],[1,[45,87,113,171]],[-1,[50,61,89,121]],[-1,[50,61,121,171]],[-1,[50,67,89,90]],[1,[50,67,89,121]],[1,[50,67,121,161]],[1,[50,89,90,111]],[-1,[50,100,113,121]],[-1,[50,100,121,161]],[1,[50,113,121,171]],[-1,[61,78,89,121]],[-1,[61,78,121,166]],[-1,[61,89,95,171]],[1,[61,95,118,145]],[-1,[61,95,118,171]],[1,[61,100,118,121]],[1,[61,100,121,166]],[-1,[61,118,121,171]],[-1,[67,78,79,121]],[1,[67,78,89,121]],[1,[67,79,121,161]],[-1,[69,87,113,118]],[1,[69,87,113,140]],[-1,[69,87,118,145]],[1,[69,108,113,118]],[-1,[78,79,121,166]],[1,[79,108,121,161]],[-1,[79,108,121,166]],[-1,[85,87,90,95]],[-1,[85,87,95,171]],[-1,[85,89,90,111]],[1,[85,89,95,171]],[-1,[87,95,118,145]],[1,[87,95,118,171]],[-1,[87,113,118,171]],[-1,[100,108,113,118]],[-1,[100,108,121,161]],[1,[100,108,121,166]],[1,[100,113,118,121]],[1,[113,118,121,171]]]},
   {"label":"01101101","cell":[106,122,123,170],"cycle":[[-1,[0,3,8,13]],[1,[0,3,8,15]],[-1,[0,3,13,15]],[-1,[0,8,10,13]],[1,[0,8,10,17]],[-1,[0,8,15,17]],[1,[0,10,13,17]],[1,[0,13,15,17]],[-1,[3,8,13,57]],[1,[3,8,15,34]],[-1,[3,8,29,34]],[1,[3,8,29,57]],[-1,[3,13,15,34]],[-1,[3,13,34,57]],[1,[3,29,34,57]],[-1,[8,10,13,63]],[1,[8,10,17,72]],[-1,[8,10,63,72]],[-1,[8,13,57,63]],[-1,[8,15,17,41]],[1,[8,15,34,41]],[1,[8,17,41,72]],[-1,[8,29,34,41]],[-1,[8,29,41,52]],[-1,[8,29,52,161]],[1,[8,29,57,161]],[1,[8,41,52,72]],[-1,[8,52,72,90]],[-1,[8,52,90,161]],[1,[8,57,63,90]],[1,[8,57,90,161]],[1,[8,63,72,90]],[1,[10,13,17,81]],[-1,[10,13,63,81]],[-1,[10,17,71,72]],[1,[10,17,71,81]],[-1,[10,63,72,81]],[1,[10,71,72,81]],[1,[13,15,17,43]],[-1,[13,15,34,43]],[-1,[13,17,43,81]],[1,[13,34,43,166]],[-1,[13,34,57,166]],[1,[13,36,43,81]],[-1,[13,36,43,166]],[1,[13,36,81,166]],[-1,[13,57,63,166]],[-1,[13,63,81,166]],[-1,[15,17,41,43]],[1,[15,34,41,43]],[-1,[17,41,43,170]],[1,[17,41,72,170]],[-1,[17,43,81,170]],[-1,[17,71,72,99]],[1,[17,71,81,170]],[-1,[17,71,99,170]],[1,[17,72,99,170]],[-1,[29,34,41,106]],[1,[29,34,57,106]],[-1,[29,41,52,102]],[-1,[29,41,102,106]],[1,[29,52,102,111]],[1,[29,52,111,161]],[-1,[29,57,106,111]],[-1,[29,57,111,161]],[1,[29,102,106,111]],[1,[34,41,43,106]],[-1,[34,43,106,166]],[1,[34,57,106,166]],[1,[36,43,81,107]],[1,[36,43,107,166]],[-1,[36,81,107,166]],[1,[41,43,106,170]],[1,[41,52,72,123]],[-1,[41,52,102,123]],[-1,[41,72,123,170]],[-1,[41,102,106,123]],[1,[41,106,123,170]],[1,[43,81,107,170]],[1,[43,106,107,166]],[-1,[43,106,107,170]],[-1,[52,72,90,123]],[-1,[52,90,111,123]],[1,[52,90,111,161]],[1,[52,102,111,123]],[1,[57,63,90,121]],[1,[57,63,121,166]],[1,[57,90,111,121]],[-1,[57,90,111,161]],[-1,[57,106,111,121]],[-1,[57,106,121,166]],[-1,[63,72,81,121]],[1,[63,72,90,121]],[1,[63,81,121,166]],[1,[71,72,81,121]],[-1,[71,72,99,121]],[1,[71,81,107,121]],[-1,[71,81,107,170]],[1,[71,99,121,122]],[1,[71,99,122,170]],[-1,[71,107,121,122]],[-1,[71,107,122,170]],[1,[72,90,121,123]],[-1,[72,99,121,123]],[-1,[72,99,123,170]],[1,[81,107,121,166]],[1,[90,111,121,123]],[1,[99,121,122,123]],[-1,[99,122,123,170]],[1,[102,106,111,123]],[1,[106,107,121,122]],[-1,[106,107,121,166]],[1,[106,107,122,170]],[-1,[106,111,121,123]],[-1,[106,121,122,123]],[1,[106,122,123,170]]]},
   {"label":"00011101","cell":[109,124,125,170],"cycle":[[1,[8,17,41,67]],[-1,[8,17,41,72]],[1,[8,17,67,72]],[1,[8,20,45,52]],[-1,[8,20,45,90]],[1,[8,20,52,90]],[-1,[8,41,67,72]],[-1,[8,45,52,90]],[-1,[14,33,58,62]],[1,[14,33,58,128]],[-1,[14,33,62,128]],[1,[14,58,62,64]],[1,[14,58,64,128]],[-1,[14,62,64,128]],[1,[17,41,42,72]],[-1,[17,41,42,170]],[1,[17,41,67,170]],[1,[17,42,71,72]],[-1,[17,42,71,170]],[1,[17,67,72,99]],[1,[17,67,99,170]],[-1,[17,71,72,99]],[-1,[17,71,99,170]],[-1,[20,45,46,52]],[1,[20,45,46,173]],[1,[20,45,87,90]],[-1,[20,45,87,173]],[1,[20,46,49,88]],[-1,[20,46,49,173]],[1,[20,46,52,173]],[1,[20,46,88,173]],[1,[20,49,87,88]],[-1,[20,49,87,173]],[1,[20,52,90,173]],[-1,[20,87,88,97]],[-1,[20,87,90,97]],[-2,[20,87,97,173]],[1,[20,88,97,173]],[1,[20,90,97,173]],[-1,[23,74,76,77]],[1,[23,74,76,97]],[-1,[23,74,77,97]],[1,[23,76,77,97]],[-1,[29,33,44,58]],[1,[29,33,44,128]],[-1,[29,33,58,128]],[-1,[29,44,46,111]],[1,[29,44,46,128]],[1,[29,44,58,111]],[1,[29,45,46,52]],[-1,[29,45,46,111]],[1,[29,45,52,111]],[-1,[29,46,52,111]],[-1,[29,46,58,111]],[1,[29,46,58,128]],[-1,[29,58,67,106]],[1,[29,58,67,111]],[-1,[29,58,106,111]],[1,[29,67,106,111]],[1,[32,41,42,109]],[-1,[32,41,42,165]],[1,[32,41,109,165]],[1,[32,42,103,109]],[-1,[32,42,103,165]],[-1,[32,46,48,114]],[1,[32,46,48,128]],[1,[32,46,49,114]],[-1,[32,46,49,159]],[-1,[32,46,64,128]],[1,[32,46,64,159]],[-1,[32,48,64,114]],[1,[32,48,64,128]],[-1,[32,49,103,159]],[1,[32,49,103,165]],[-1,[32,49,114,165]],[-1,[32,64,109,114]],[1,[32,64,109,159]],[-1,[32,103,109,159]],[1,[32,109,114,165]],[-1,[33,44,58,62]],[-1,[33,44,62,128]],[1,[41,42,72,165]],[1,[41,42,109,170]],[-1,[41,67,72,123]],[1,[41,67,106,123]],[-1,[41,67,106,170]],[1,[41,72,123,165]],[1,[41,106,109,123]],[-1,[41,106,109,170]],[-1,[41,109,123,165]],[1,[42,71,72,124]],[1,[42,71,124,170]],[-1,[42,72,124,165]],[-1,[42,103,108,109]],[1,[42,103,108,124]],[1,[42,103,124,165]],[1,[42,108,109,124]],[-1,[42,109,124,170]],[1,[44,46,48,84]],[-1,[44,46,48,128]],[1,[44,46,84,111]],[1,[44,48,62,112]],[-1,[44,48,62,128]],[-1,[44,48,84,112]],[-1,[44,58,62,89]],[-1,[44,58,89,111]],[1,[44,62,89,112]],[-1,[44,84,111,112]],[1,[44,89,111,112]],[-1,[45,46,111,173]],[-1,[45,52,90,111]],[1,[45,87,90,116]],[1,[45,87,116,173]],[1,[45,90,111,116]],[-1,[45,111,116,173]],[1,[46,48,84,114]],[1,[46,49,88,159]],[1,[46,49,114,173]],[-1,[46,52,111,114]],[-1,[46,52,114,173]],[1,[46,58,64,117]],[-1,[46,58,64,128]],[-1,[46,58,111,117]],[1,[46,64,88,117]],[-1,[46,64,88,159]],[1,[46,84,111,114]],[-1,[46,88,117,173]],[1,[46,111,117,173]],[-1,[48,62,64,93]],[1,[48,62,64,128]],[-1,[48,62,93,112]],[1,[48,64,93,114]],[-1,[48,84,112,114]],[1,[48,93,112,114]],[1,[49,87,88,120]],[1,[49,87,120,173]],[-1,[49,88,120,159]],[1,[49,103,120,159]],[-1,[49,103,120,165]],[1,[49,114,120,165]],[-1,[49,114,120,173]],[-1,[52,90,111,123]],[-1,[52,90,123,173]],[-1,[52,111,114,123]],[1,[52,114,123,173]],[1,[58,62,64,122]],[-1,[58,62,89,122]],[1,[58,64,117,122]],[-1,[58,67,106,122]],[1,[58,67,111,122]],[-1,[58,89,111,122]],[-1,[58,106,111,117]],[-1,[58,106,117,122]],[-1,[62,64,93,122]],[1,[62,89,112,122]],[-1,[62,93,112,122]],[1,[64,77,88,117]],[-1,[64,77,88,159]],[-1,[64,77,109,117]],[1,[64,77,109,159]],[1,[64,93,114,122]],[-1,[64,109,114,122]],[1,[64,109,117,122]],[1,[67,72,99,123]],[1,[67,99,121,123]],[-1,[67,99,121,170]],[1,[67,106,111,123]],[-1,[67,106,121,123]],[1,[67,106,121,170]],[-1,[67,106,122,123]],[1,[67,111,122,123]],[-1,[71,72,99,124]],[1,[71,99,124,170]],[1,[72,99,123,124]],[-1,[72,123,124,165]],[-1,[74,76,77,125]],[1,[74,76,97,125]],[-1,[74,77,97,117]],[-1,[74,77,117,125]],[-1,[74,97,116,117]],[1,[74,97,116,125]],[1,[74,106,116,117]],[-1,[74,106,116,125]],[1,[74,106,117,125]],[1,[76,77,97,120]],[1,[76,77,120,125]],[-1,[76,97,120,125]],[-1,[77,88,97,117]],[1,[77,88,97,120]],[1,[77,88,120,159]],[-1,[77,109,117,125]],[1,[77,109,120,125]],[-1,[77,109,120,159]],[-1,[84,111,112,114]],[-1,[87,88,97,120]],[-1,[87,90,97,116]],[1,[87,97,116,173]],[1,[87,97,120,173]],[-1,[88,97,117,173]],[1,[89,111,112,122]],[-1,[90,97,116,123]],[-1,[90,97,123,173]],[1,[90,111,116,123]],[1,[93,112,114,122]],[-1,[97,116,117,173]],[-1,[97,116,123,125]],[1,[97,120,123,125]],[-1,[97,120,123,173]],[1,[99,121,123,125]],[1,[99,121,125,170]],[1,[99,123,124,125]],[-1,[99,124,125,170]],[-1,[103,108,109,120]],[-1,[103,108,120,124]],[1,[103,109,120,159]],[1,[103,120,124,165]],[-1,[106,109,117,122]],[1,[106,109,117,125]],[-1,[106,109,122,123]],[1,[106,109,125,170]],[1,[106,111,116,117]],[-1,[106,111,116,123]],[1,[106,116,123,125]],[-1,[106,121,123,125]],[-1,[106,121,125,170]],[-1,[108,109,120,125]],[1,[108,109,124,125]],[-1,[108,120,124,125]],[-1,[109,114,122,123]],[-1,[109,114,123,165]],[1,[109,124,125,170]],[-1,[111,112,114,122]],[1,[111,114,122,123]],[1,[111,116,117,173]],[-1,[114,120,123,165]],[1,[114,120,123,173]],[-1,[120,123,124,125]],[1,[120,123,124,165]]]},
   {"label":"00011101","cell":[114,122,123,124],"cycle":[[-1,[8,29,41,67]],[1,[8,29,41,161]],[1,[8,29,57,67]],[-1,[8,29,57,161]],[1,[8,41,67,72]],[1,[8,41,72,161]],[-1,[8,57,67,161]],[-1,[8,67,72,161]],[1,[14,33,58,62]],[-1,[14,33,58,128]],[1,[14,33,62,128]],[-1,[14,58,62,64]],[-1,[14,58,64,128]],[1,[14,62,64,128]],[-1,[17,67,71,72]],[1,[17,67,71,99]],[-1,[17,67,72,99]],[1,[17,71,72,99]],[1,[20,45,46,84]],[-1,[20,45,46,173]],[-1,[20,45,49,84]],[1,[20,45,49,87]],[1,[20,45,87,173]],[1,[20,46,49,84]],[-1,[20,46,49,88]],[-1,[20,46,88,173]],[-1,[20,49,87,88]],[1,[20,87,88,97]],[1,[20,87,97,173]],[-1,[20,88,97,173]],[1,[23,74,76,77]],[-1,[23,74,76,97]],[1,[23,74,77,97]],[-1,[23,76,77,97]],[1,[25,61,62,89]],[-1,[25,61,62,139]],[-1,[25,61,68,71]],[1,[25,61,68,139]],[-1,[25,61,71,89]],[1,[25,62,68,93]],[-1,[25,62,68,139]],[1,[25,62,71,89]],[-1,[25,62,71,93]],[1,[25,68,71,93]],[-1,[29,33,44,57]],[1,[29,33,44,58]],[1,[29,33,44,100]],[-1,[29,33,44,128]],[-1,[29,33,57,100]],[1,[29,33,58,128]],[-1,[29,41,67,106]],[-1,[29,41,106,161]],[-1,[29,44,45,46]],[1,[29,44,45,100]],[-1,[29,44,46,128]],[1,[29,44,57,58]],[1,[29,45,46,111]],[1,[29,45,57,100]],[-1,[29,45,57,111]],[1,[29,46,58,111]],[-1,[29,46,58,128]],[-1,[29,57,58,67]],[-1,[29,57,100,106]],[1,[29,57,100,161]],[-1,[29,57,106,111]],[1,[29,58,67,106]],[1,[29,58,106,111]],[1,[29,100,106,161]],[1,[32,46,48,49]],[-1,[32,46,48,128]],[1,[32,46,49,159]],[1,[32,46,64,128]],[-1,[32,46,64,159]],[-1,[32,48,49,103]],[1,[32,48,64,114]],[-1,[32,48,64,128]],[-1,[32,48,103,114]],[1,[32,49,103,159]],[1,[32,64,109,114]],[-1,[32,64,109,159]],[-1,[32,103,109,114]],[1,[32,103,109,159]],[-1,[33,36,54,61]],[1,[33,36,54,100]],[-1,[33,36,61,100]],[1,[33,44,54,61]],[-1,[33,44,54,100]],[-1,[33,44,57,61]],[1,[33,44,58,62]],[1,[33,44,62,128]],[1,[33,57,61,100]],[1,[36,42,68,103]],[-1,[36,42,68,163]],[1,[36,42,103,108]],[1,[36,42,108,163]],[-1,[36,47,54,61]],[1,[36,47,54,118]],[-1,[36,47,61,68]],[-1,[36,47,68,103]],[-1,[36,47,103,118]],[1,[36,54,100,118]],[1,[36,61,68,163]],[-1,[36,61,100,163]],[1,[36,100,108,118]],[-1,[36,100,108,163]],[-1,[36,103,108,118]],[1,[41,67,72,123]],[-1,[41,67,106,123]],[1,[41,72,108,123]],[-1,[41,72,108,161]],[-1,[41,106,108,109]],[1,[41,106,108,161]],[-1,[41,106,109,123]],[1,[41,108,109,123]],[-1,[42,68,71,124]],[1,[42,68,71,163]],[1,[42,68,103,124]],[-1,[42,71,72,124]],[1,[42,71,72,163]],[-1,[42,72,108,124]],[1,[42,72,108,163]],[1,[42,103,108,109]],[1,[42,103,109,124]],[-1,[42,108,109,124]],[-1,[44,45,46,84]],[-1,[44,45,47,54]],[1,[44,45,47,84]],[-1,[44,45,54,100]],[-1,[44,46,48,84]],[1,[44,46,48,128]],[1,[44,47,48,84]],[-1,[44,47,48,139]],[1,[44,47,54,61]],[1,[44,47,61,139]],[1,[44,48,62,128]],[-1,[44,48,62,139]],[1,[44,57,58,89]],[-1,[44,57,61,89]],[1,[44,58,62,89]],[-1,[44,61,62,89]],[1,[44,61,62,139]],[1,[45,46,111,173]],[-1,[45,47,49,84]],[1,[45,47,49,87]],[-1,[45,47,54,87]],[1,[45,54,87,116]],[-1,[45,54,100,116]],[1,[45,57,100,116]],[-1,[45,57,111,116]],[-1,[45,87,116,173]],[1,[45,111,116,173]],[1,[46,48,49,84]],[-1,[46,49,88,159]],[-1,[46,58,64,117]],[1,[46,58,64,128]],[1,[46,58,111,117]],[-1,[46,64,88,117]],[1,[46,64,88,159]],[1,[46,88,117,173]],[-1,[46,111,117,173]],[-1,[47,48,49,84]],[1,[47,48,49,103]],[-1,[47,48,68,112]],[1,[47,48,68,139]],[1,[47,48,103,112]],[1,[47,49,87,174]],[-1,[47,49,103,174]],[-1,[47,54,87,118]],[-1,[47,61,68,139]],[-1,[47,68,103,112]],[1,[47,87,118,174]],[-1,[47,103,118,174]],[1,[48,62,64,93]],[-1,[48,62,64,128]],[-1,[48,62,68,93]],[1,[48,62,68,139]],[-1,[48,64,93,114]],[1,[48,68,93,112]],[-1,[48,93,112,114]],[1,[48,103,112,114]],[-1,[49,87,88,120]],[-1,[49,87,120,174]],[1,[49,88,120,159]],[-1,[49,103,120,159]],[1,[49,103,120,174]],[1,[54,76,87,116]],[-1,[54,76,87,118]],[1,[54,76,116,118]],[-1,[54,100,116,118]],[-1,[57,58,67,89]],[-1,[57,61,89,121]],[1,[57,61,100,121]],[1,[57,67,89,121]],[1,[57,67,121,161]],[-1,[57,100,106,116]],[-1,[57,100,121,161]],[-1,[57,106,111,116]],[-1,[58,62,64,122]],[1,[58,62,89,122]],[-1,[58,64,117,122]],[-1,[58,67,89,122]],[1,[58,67,106,122]],[1,[58,106,111,117]],[1,[58,106,117,122]],[-1,[61,68,71,163]],[-1,[61,71,89,121]],[-1,[61,71,121,163]],[1,[61,100,121,163]],[1,[62,64,93,122]],[1,[62,71,89,122]],[-1,[62,71,93,122]],[-1,[64,77,88,117]],[1,[64,77,88,159]],[1,[64,77,109,117]],[-1,[64,77,109,159]],[-1,[64,93,114,122]],[1,[64,109,114,122]],[-1,[64,109,117,122]],[-1,[67,71,72,121]],[1,[67,71,89,121]],[-1,[67,71,89,122]],[1,[67,71,99,122]],[-1,[67,72,99,123]],[1,[67,72,121,161]],[-1,[67,99,122,123]],[1,[67,106,122,123]],[1,[68,71,93,124]],[1,[68,93,112,124]],[-1,[68,103,112,124]],[1,[71,72,99,124]],[-1,[71,72,121,163]],[-1,[71,93,122,124]],[1,[71,99,122,124]],[-1,[72,99,123,124]],[1,[72,108,121,161]],[-1,[72,108,121,163]],[1,[72,108,123,124]],[1,[74,76,77,125]],[-1,[74,76,97,116]],[-1,[74,76,116,125]],[1,[74,77,97,117]],[1,[74,77,117,125]],[1,[74,97,116,117]],[-1,[74,106,116,117]],[1,[74,106,116,125]],[-1,[74,106,117,125]],[-1,[76,77,97,120]],[-1,[76,77,120,125]],[-1,[76,87,97,116]],[1,[76,87,97,120]],[-1,[76,87,118,120]],[1,[76,108,116,118]],[-1,[76,108,116,125]],[1,[76,108,118,120]],[1,[76,108,120,125]],[1,[77,88,97,117]],[-1,[77,88,97,120]],[-1,[77,88,120,159]],[1,[77,109,117,125]],[-1,[77,109,120,125]],[1,[77,109,120,159]],[1,[87,88,97,120]],[-1,[87,97,116,173]],[-1,[87,118,120,174]],[1,[88,97,117,173]],[-1,[93,112,114,124]],[-1,[93,114,122,124]],[1,[97,116,117,173]],[-1,[99,122,123,124]],[1,[100,106,108,116]],[-1,[100,106,108,161]],[-1,[100,108,116,118]],[-1,[100,108,121,161]],[1,[100,108,121,163]],[1,[103,108,109,120]],[-1,[103,108,118,120]],[-1,[103,109,114,124]],[-1,[103,109,120,159]],[1,[103,112,114,124]],[1,[103,118,120,174]],[-1,[106,108,109,125]],[1,[106,108,116,125]],[1,[106,109,117,122]],[-1,[106,109,117,125]],[1,[106,109,122,123]],[-1,[106,111,116,117]],[1,[108,109,120,125]],[1,[108,109,123,124]],[1,[109,114,122,123]],[1,[109,114,123,124]],[-1,[111,116,117,173]],[1,[114,122,123,124]]]},
   {"label":"01011101","cell":[115,116,118,125],"cycle":[[-1,[8,17,41,79]],[1,[8,17,41,135]],[-1,[8,17,79,135]],[-1,[8,41,65,79]],[1,[8,41,65,135]],[1,[8,63,65,79]],[-1,[8,63,65,135]],[1,[8,63,79,135]],[-1,[17,41,79,83]],[-1,[17,41,83,135]],[1,[17,42,81,83]],[-1,[17,42,81,135]],[1,[17,42,83,135]],[-1,[17,79,81,83]],[1,[17,79,81,135]],[-1,[33,36,75,107]],[1,[33,36,75,166]],[-1,[33,36,107,166]],[-1,[33,75,78,107]],[1,[33,75,78,166]],[1,[33,78,107,166]],[1,[36,42,69,81]],[-1,[36,42,69,135]],[1,[36,42,81,135]],[-1,[36,63,69,118]],[1,[36,63,69,135]],[1,[36,63,81,118]],[-1,[36,63,81,135]],[-1,[36,69,81,118]],[1,[36,75,81,107]],[-1,[36,75,81,166]],[-1,[36,81,107,166]],[-1,[41,65,79,83]],[-1,[41,65,83,135]],[1,[42,69,81,124]],[-1,[42,69,83,124]],[1,[42,69,83,135]],[1,[42,81,83,124]],[-1,[56,59,65,97]],[1,[56,59,65,116]],[-1,[56,59,97,116]],[1,[56,65,87,116]],[-1,[56,65,87,120]],[1,[56,65,97,120]],[-1,[56,87,116,120]],[1,[56,97,116,120]],[1,[59,65,79,97]],[-1,[59,65,79,116]],[-1,[59,79,97,116]],[-1,[60,69,87,118]],[1,[60,69,87,120]],[-1,[60,69,118,120]],[1,[60,87,118,120]],[-1,[63,65,69,87]],[1,[63,65,69,135]],[1,[63,65,79,116]],[-1,[63,65,87,116]],[1,[63,69,87,118]],[-1,[63,79,81,135]],[1,[63,79,81,166]],[-1,[63,79,116,121]],[-1,[63,79,121,166]],[1,[63,81,118,121]],[1,[63,81,121,166]],[1,[63,87,116,118]],[-1,[63,116,118,121]],[1,[65,69,83,120]],[-1,[65,69,83,135]],[-1,[65,69,87,120]],[-1,[65,79,83,97]],[1,[65,83,97,120]],[-1,[69,81,118,124]],[1,[69,83,120,124]],[-1,[69,118,120,124]],[1,[75,78,81,125]],[-1,[75,78,81,166]],[-1,[75,78,107,125]],[1,[75,81,107,125]],[-1,[75,105,115,118]],[1,[75,105,115,125]],[-1,[75,105,118,125]],[1,[75,115,118,125]],[1,[78,79,81,125]],[-1,[78,79,81,166]],[-1,[78,79,121,125]],[1,[78,79,121,166]],[1,[78,107,121,125]],[-1,[78,107,121,166]],[-1,[79,81,83,125]],[-1,[79,83,97,125]],[-1,[79,97,116,125]],[-1,[79,116,121,125]],[1,[81,83,124,125]],[-1,[81,107,121,125]],[1,[81,107,121,166]],[1,[81,118,121,125]],[-1,[81,118,124,125]],[1,[83,97,120,125]],[1,[83,120,124,125]],[1,[87,116,118,120]],[1,[97,116,120,125]],[1,[105,115,116,118]],[-1,[105,115,116,125]],[-1,[105,116,118,120]],[-1,[105,116,120,125]],[1,[105,118,120,125]],[1,[115,116,118,125]],[-1,[116,118,121,125]],[-1,[118,120,124,125]]]},
   {"label":"01011101","cell":[117,123,126,173],"cycle":[[1,[8,24,59,79]],[-1,[8,24,59,90]],[1,[8,24,79,90]],[-1,[8,59,79,90]],[1,[14,17,24,78]],[-1,[14,17,24,80]],[1,[14,17,27,80]],[-1,[14,17,27,149]],[1,[14,17,78,80]],[1,[14,17,80,149]],[1,[14,19,24,96]],[-1,[14,19,24,149]],[-1,[14,19,27,96]],[1,[14,19,27,149]],[-1,[14,24,27,80]],[1,[14,24,27,96]],[-1,[14,24,78,149]],[-1,[14,78,80,149]],[1,[17,24,78,99]],[1,[17,24,79,80]],[-1,[17,24,79,99]],[-1,[17,27,73,80]],[1,[17,27,73,149]],[1,[17,73,80,149]],[1,[17,78,80,99]],[-1,[17,79,80,99]],[1,[18,50,84,89]],[-1,[18,50,84,90]],[1,[18,50,89,90]],[-1,[18,84,89,90]],[-1,[19,21,27,88]],[1,[19,21,27,93]],[-1,[19,21,88,93]],[-1,[19,24,89,96]],[1,[19,24,89,149]],[1,[19,27,88,96]],[-1,[19,27,93,149]],[-1,[19,51,84,89]],[1,[19,51,84,93]],[-1,[19,51,89,149]],[1,[19,51,93,149]],[1,[19,84,89,93]],[1,[19,88,93,96]],[-1,[19,89,93,96]],[1,[21,27,70,88]],[-1,[21,27,70,93]],[-1,[21,70,88,93]],[-1,[24,27,80,97]],[1,[24,27,96,97]],[1,[24,59,79,80]],[1,[24,59,80,97]],[-1,[24,59,90,97]],[-1,[24,78,89,99]],[1,[24,78,89,149]],[1,[24,79,90,99]],[-1,[24,89,96,99]],[1,[24,90,97,99]],[-1,[24,96,97,99]],[-1,[27,66,70,73]],[1,[27,66,70,88]],[-1,[27,66,73,80]],[-1,[27,66,80,97]],[1,[27,66,88,97]],[1,[27,70,73,93]],[-1,[27,73,93,149]],[1,[27,88,96,97]],[1,[29,32,41,102]],[-1,[29,32,41,104]],[-1,[29,32,51,101]],[1,[29,32,51,104]],[-1,[29,32,101,102]],[-1,[29,41,102,104]],[1,[29,51,101,111]],[-1,[29,51,104,111]],[1,[29,101,102,111]],[1,[29,102,104,111]],[1,[32,41,66,73]],[-1,[32,41,66,102]],[1,[32,41,73,104]],[-1,[32,51,53,73]],[1,[32,51,53,114]],[-1,[32,51,73,104]],[-1,[32,51,101,114]],[-1,[32,53,70,73]],[1,[32,53,70,114]],[1,[32,66,70,73]],[-1,[32,66,70,114]],[1,[32,66,102,114]],[-1,[32,101,102,114]],[1,[41,59,66,80]],[-1,[41,59,66,102]],[-1,[41,59,79,80]],[1,[41,59,79,123]],[-1,[41,59,102,123]],[1,[41,66,73,80]],[-1,[41,73,80,123]],[1,[41,73,104,123]],[1,[41,79,80,123]],[-1,[41,102,104,123]],[1,[50,51,84,89]],[-1,[50,51,84,111]],[1,[50,51,89,111]],[-1,[50,84,90,111]],[1,[50,89,90,121]],[-1,[50,89,111,121]],[1,[50,90,111,121]],[-1,[51,53,73,93]],[-1,[51,53,93,114]],[1,[51,73,93,149]],[-1,[51,73,104,122]],[-1,[51,73,122,149]],[1,[51,84,93,114]],[-1,[51,84,111,114]],[1,[51,89,111,122]],[1,[51,89,122,149]],[1,[51,101,111,114]],[-1,[51,104,111,122]],[-1,[53,70,73,93]],[-1,[53,70,93,114]],[1,[56,59,65,97]],[-1,[56,59,65,173]],[-1,[56,59,66,97]],[1,[56,59,66,102]],[1,[56,59,102,117]],[1,[56,59,117,173]],[1,[56,65,87,97]],[-1,[56,65,87,173]],[-1,[56,66,88,97]],[1,[56,66,88,117]],[-1,[56,66,102,117]],[1,[56,87,88,97]],[-1,[56,87,88,173]],[-1,[56,88,117,173]],[-1,[59,65,90,97]],[1,[59,65,90,173]],[1,[59,66,80,97]],[-1,[59,79,90,123]],[1,[59,90,123,173]],[-1,[59,102,111,117]],[1,[59,102,111,123]],[1,[59,111,117,123]],[-1,[59,117,123,173]],[-1,[65,87,90,97]],[1,[65,87,90,173]],[1,[66,70,88,114]],[-1,[66,88,114,117]],[1,[66,102,114,117]],[-1,[70,88,93,114]],[-1,[73,80,99,122]],[1,[73,80,99,123]],[-1,[73,80,122,149]],[1,[73,99,122,123]],[-1,[73,104,122,123]],[1,[78,80,99,122]],[1,[78,80,122,149]],[-1,[78,89,99,121]],[-1,[78,89,121,122]],[-1,[78,89,122,149]],[1,[78,99,121,122]],[-1,[79,80,99,123]],[1,[79,90,99,121]],[1,[79,90,121,123]],[-1,[79,99,121,123]],[-1,[84,87,88,126]],[1,[84,87,88,173]],[1,[84,87,90,126]],[-1,[84,87,90,173]],[1,[84,88,93,114]],[-1,[84,88,93,126]],[1,[84,88,114,126]],[1,[84,88,126,173]],[-1,[84,89,90,126]],[1,[84,89,93,126]],[-1,[84,90,111,126]],[-1,[84,90,126,173]],[-1,[84,111,114,126]],[1,[87,88,97,126]],[-1,[87,90,97,126]],[1,[88,93,96,126]],[1,[88,96,97,126]],[-1,[88,114,117,126]],[1,[88,117,126,173]],[-1,[89,90,99,121]],[1,[89,90,99,126]],[-1,[89,93,96,126]],[-1,[89,96,99,126]],[-1,[89,111,121,122]],[1,[90,97,99,126]],[1,[90,111,121,123]],[1,[90,111,123,126]],[-1,[90,123,126,173]],[-1,[96,97,99,126]],[1,[99,121,122,123]],[1,[101,102,111,117]],[-1,[101,102,114,117]],[1,[101,111,114,117]],[1,[102,104,111,123]],[1,[104,111,121,122]],[-1,[104,111,121,123]],[-1,[104,121,122,123]],[1,[111,114,117,126]],[1,[111,117,123,126]],[1,[117,123,126,173]]]},
   {"label":"01111101","cell":[118,120,124,174],"cycle":[[1,[2,18,21,84]],[-1,[2,18,21,139]],[-1,[2,18,50,84]],[1,[2,18,50,139]],[1,[2,21,53,84]],[-1,[2,21,53,139]],[-1,[2,50,53,84]],[1,[2,50,53,139]],[-1,[8,29,39,50]],[1,[8,29,39,57]],[-1,[8,29,50,57]],[1,[8,39,50,57]],[-1,[13,18,54,57]],[1,[13,18,54,61]],[-1,[13,18,57,61]],[1,[13,54,57,61]],[-1,[18,21,25,86]],[1,[18,21,25,139]],[1,[18,21,84,86]],[-1,[18,25,61,86]],[1,[18,25,61,139]],[-1,[18,50,57,61]],[1,[18,50,57,171]],[-1,[18,50,61,139]],[-1,[18,50,84,171]],[-1,[18,54,57,171]],[1,[18,54,61,86]],[-1,[18,54,85,86]],[1,[18,54,85,171]],[1,[18,84,85,86]],[-1,[18,84,85,171]],[1,[21,25,68,86]],[-1,[21,25,68,139]],[1,[21,53,68,139]],[-1,[21,53,68,174]],[1,[21,53,84,174]],[-1,[21,68,86,174]],[1,[21,84,86,174]],[-1,[25,61,68,81]],[1,[25,61,68,86]],[1,[25,61,71,81]],[-1,[25,61,71,139]],[-1,[25,68,71,81]],[1,[25,68,71,139]],[-1,[29,39,50,100]],[1,[29,39,57,100]],[-1,[29,50,57,100]],[1,[39,50,57,61]],[1,[39,50,61,71]],[1,[39,50,71,72]],[1,[39,50,72,121]],[-1,[39,50,100,121]],[-1,[39,57,61,100]],[-1,[39,61,71,81]],[-1,[39,61,81,121]],[1,[39,61,100,121]],[-1,[39,71,72,121]],[1,[39,71,81,121]],[1,[50,53,71,72]],[-1,[50,53,71,139]],[1,[50,53,72,113]],[-1,[50,53,84,113]],[-1,[50,57,100,171]],[1,[50,61,71,139]],[-1,[50,72,113,121]],[1,[50,84,113,171]],[1,[50,100,113,121]],[-1,[50,100,113,171]],[1,[53,68,71,124]],[-1,[53,68,71,139]],[1,[53,68,124,174]],[1,[53,71,72,124]],[1,[53,72,113,124]],[-1,[53,84,113,174]],[-1,[53,94,113,124]],[1,[53,94,113,174]],[-1,[53,94,124,174]],[1,[54,57,61,100]],[1,[54,57,100,171]],[1,[54,61,86,118]],[-1,[54,61,100,118]],[-1,[54,85,86,110]],[-1,[54,85,110,171]],[1,[54,86,110,118]],[-1,[54,100,110,118]],[1,[54,100,110,171]],[-1,[61,68,81,118]],[1,[61,68,86,118]],[1,[61,81,118,121]],[-1,[61,100,118,121]],[-1,[68,71,81,124]],[-1,[68,81,118,124]],[1,[68,86,118,174]],[1,[68,118,124,174]],[-1,[71,72,121,124]],[1,[71,81,121,124]],[-1,[72,113,121,124]],[1,[81,118,121,124]],[1,[84,85,86,110]],[1,[84,85,110,171]],[-1,[84,86,110,174]],[1,[84,110,113,171]],[-1,[84,110,113,174]],[1,[86,110,118,174]],[1,[94,113,120,124]],[-1,[94,113,120,174]],[-1,[94,120,124,174]],[1,[100,110,113,118]],[-1,[100,110,113,171]],[-1,[100,113,118,121]],[1,[110,113,118,120]],[1,[110,113,120,174]],[-1,[110,118,120,174]],[1,[113,118,120,124]],[-1,[113,118,121,124]],[1,[118,120,124,174]]]},
   {"label":"01111101","cell":[118,124,126,178],"cycle":[[-1,[0,8,13,15]],[1,[0,8,13,26]],[-1,[0,8,15,26]],[1,[0,13,15,26]],[-1,[0,13,18,23]],[1,[0,13,18,25]],[-1,[0,13,23,25]],[-1,[0,18,19,23]],[1,[0,18,19,25]],[1,[0,19,23,25]],[-1,[8,13,15,143]],[1,[8,13,26,79]],[-1,[8,13,34,57]],[1,[8,13,34,143]],[1,[8,13,39,57]],[-1,[8,13,39,79]],[-1,[8,15,26,79]],[-1,[8,15,79,143]],[1,[8,34,57,79]],[1,[8,34,79,143]],[-1,[8,39,57,79]],[-1,[8,39,67,72]],[1,[8,39,67,79]],[-1,[8,39,72,79]],[1,[8,67,72,79]],[1,[13,15,23,143]],[-1,[13,15,23,152]],[1,[13,15,26,152]],[-1,[13,18,23,143]],[1,[13,18,25,61]],[-1,[13,18,54,61]],[1,[13,18,54,143]],[-1,[13,23,25,152]],[1,[13,25,26,81]],[-1,[13,25,26,152]],[-1,[13,25,61,81]],[1,[13,26,79,81]],[1,[13,34,54,57]],[-1,[13,34,54,143]],[1,[13,39,57,61]],[1,[13,39,61,81]],[-1,[13,39,79,81]],[-1,[13,54,57,61]],[-1,[15,23,97,143]],[1,[15,23,97,152]],[-1,[15,26,79,83]],[-1,[15,26,83,97]],[-1,[15,26,97,152]],[1,[15,79,83,97]],[1,[15,79,97,143]],[-1,[18,19,23,85]],[1,[18,19,25,86]],[-1,[18,19,85,86]],[1,[18,23,85,143]],[1,[18,25,61,86]],[-1,[18,54,61,86]],[1,[18,54,85,86]],[-1,[18,54,85,143]],[1,[19,23,25,96]],[-1,[19,23,85,96]],[1,[19,25,86,96]],[-1,[19,85,86,96]],[1,[23,25,96,152]],[-1,[23,85,96,97]],[-1,[23,85,97,143]],[1,[23,96,97,152]],[1,[25,26,81,99]],[1,[25,26,99,152]],[1,[25,61,68,81]],[-1,[25,61,68,178]],[1,[25,61,86,178]],[1,[25,68,71,81]],[-1,[25,68,71,178]],[-1,[25,71,81,99]],[-1,[25,71,99,178]],[1,[25,86,96,178]],[-1,[25,96,99,152]],[1,[25,96,99,178]],[1,[26,72,79,81]],[-1,[26,72,79,83]],[1,[26,72,81,99]],[-1,[26,72,83,94]],[-1,[26,72,94,99]],[1,[26,83,94,97]],[-1,[26,94,97,99]],[1,[26,97,99,152]],[1,[34,54,57,100]],[1,[34,54,100,116]],[1,[34,54,116,143]],[1,[34,57,79,116]],[-1,[34,57,100,116]],[-1,[34,79,116,143]],[1,[39,57,61,100]],[-1,[39,57,79,121]],[1,[39,57,100,121]],[1,[39,61,81,121]],[-1,[39,61,100,121]],[-1,[39,67,72,121]],[1,[39,67,79,121]],[-1,[39,71,72,81]],[1,[39,71,72,121]],[-1,[39,71,81,121]],[-1,[39,72,79,81]],[-1,[53,72,94,113]],[1,[53,72,94,124]],[-1,[53,72,113,124]],[1,[53,94,113,124]],[-1,[54,57,61,100]],[-1,[54,61,86,118]],[1,[54,61,100,118]],[1,[54,85,86,110]],[1,[54,85,110,116]],[1,[54,85,116,143]],[-1,[54,86,110,118]],[-1,[54,100,110,116]],[1,[54,100,110,118]],[1,[57,79,116,121]],[-1,[57,100,116,121]],[1,[61,68,81,118]],[1,[61,68,118,178]],[-1,[61,81,118,121]],[-1,[61,86,118,178]],[1,[61,100,118,121]],[1,[67,72,79,123]],[-1,[67,72,121,123]],[1,[67,79,121,123]],[1,[68,71,81,124]],[1,[68,71,124,178]],[1,[68,81,118,124]],[-1,[68,118,124,178]],[-1,[71,72,81,99]],[-1,[71,72,99,124]],[1,[71,72,121,124]],[-1,[71,81,121,124]],[1,[71,99,124,178]],[-1,[72,79,83,123]],[-1,[72,83,94,123]],[-1,[72,94,99,124]],[-1,[72,94,113,123]],[-1,[72,113,121,123]],[1,[72,113,121,124]],[1,[79,83,97,123]],[1,[79,97,116,123]],[-1,[79,97,116,143]],[1,[79,116,121,123]],[-1,[81,118,121,124]],[1,[83,94,97,120]],[1,[83,94,120,123]],[-1,[83,97,120,123]],[-1,[84,85,86,110]],[1,[84,85,86,126]],[-1,[84,85,110,126]],[1,[84,86,110,126]],[-1,[85,86,96,126]],[-1,[85,96,97,126]],[-1,[85,97,116,126]],[1,[85,97,116,143]],[1,[85,110,116,126]],[-1,[86,96,126,178]],[-1,[86,110,118,126]],[1,[86,118,126,178]],[-1,[94,97,99,126]],[1,[94,97,120,126]],[-1,[94,99,124,126]],[1,[94,113,120,123]],[-1,[94,113,120,126]],[1,[94,113,124,126]],[1,[96,97,99,126]],[-1,[96,97,99,152]],[-1,[96,99,126,178]],[-1,[97,116,120,123]],[1,[97,116,120,126]],[-1,[99,124,126,178]],[1,[100,110,113,116]],[-1,[100,110,113,118]],[-1,[100,113,116,121]],[1,[100,113,118,121]],[1,[110,113,116,126]],[-1,[110,113,118,126]],[1,[113,116,120,123]],[-1,[113,116,120,126]],[-1,[113,116,121,123]],[1,[113,118,121,124]],[1,[113,118,124,126]],[1,[118,124,126,178]]]},
   {"label":"00000011","cell":[46,48,49,84],"cycle":[[-1,[0,3,5,6]],[1,[0,3,5,18]],[-1,[0,3,6,19]],[1,[0,3,18,19]],[-1,[0,4,5,18]],[1,[0,4,5,21]],[1,[0,4,6,19]],[-1,[0,4,6,21]],[-1,[0,4,18,21]],[1,[0,4,19,21]],[1,[0,5,6,21]],[-1,[0,18,19,21]],[-1,[3,5,6,56]],[1,[3,5,18,45]],[1,[3,5,45,56]],[-1,[3,6,19,46]],[-1,[3,6,46,56]],[1,[3,18,19,44]],[1,[3,18,44,45]],[-1,[3,19,44,46]],[-1,[3,44,45,46]],[1,[3,45,46,56]],[-1,[4,5,18,47]],[1,[4,5,21,47]],[1,[4,6,19,48]],[-1,[4,6,21,48]],[-1,[4,18,21,47]],[1,[4,19,21,48]],[1,[5,6,21,49]],[1,[5,6,49,56]],[1,[5,18,45,47]],[1,[5,21,47,49]],[-1,[5,45,47,49]],[-1,[5,45,49,56]],[-1,[6,19,46,48]],[-1,[6,21,48,49]],[1,[6,46,48,49]],[1,[6,46,49,56]],[-1,[18,19,21,84]],[1,[18,19,44,84]],[-1,[18,21,47,84]],[1,[18,44,45,84]],[1,[18,45,47,84]],[1,[19,21,48,84]],[-1,[19,44,46,84]],[-1,[19,46,48,84]],[1,[21,47,49,84]],[-1,[21,48,49,84]],[-1,[44,45,46,84]],[-1,[45,46,49,56]],[1,[45,46,49,84]],[-1,[45,47,49,84]],[1,[46,48,49,84]]]},
   {"label":"00000011","cell":[98,99,125,152],"cycle":[[1,[0,4,13,16]],[-1,[0,4,13,23]],[1,[0,4,16,23]],[-1,[0,4,18,21]],[1,[0,4,18,23]],[-1,[0,4,21,23]],[1,[0,13,15,16]],[-1,[0,13,15,17]],[-1,[0,13,17,24]],[-1,[0,13,18,23]],[1,[0,13,18,24]],[-1,[0,15,16,27]],[1,[0,15,17,27]],[1,[0,16,21,23]],[-1,[0,16,21,27]],[-1,[0,17,22,24]],[1,[0,17,22,27]],[1,[0,18,21,22]],[1,[0,18,22,24]],[-1,[0,19,21,22]],[1,[0,19,21,27]],[-1,[0,19,22,27]],[1,[4,13,16,75]],[-1,[4,13,23,75]],[1,[4,16,23,75]],[-1,[4,18,21,86]],[1,[4,18,23,86]],[-1,[4,21,23,86]],[1,[13,15,16,152]],[-1,[13,15,17,152]],[1,[13,16,75,152]],[-1,[13,17,24,152]],[-1,[13,18,23,95]],[1,[13,18,24,95]],[-1,[13,23,75,95]],[-1,[13,24,95,152]],[1,[13,75,95,152]],[-1,[15,16,27,152]],[1,[15,17,27,152]],[1,[16,21,23,98]],[-1,[16,21,27,98]],[1,[16,23,75,98]],[1,[16,27,98,152]],[-1,[16,75,98,152]],[-1,[17,22,24,99]],[1,[17,22,27,99]],[1,[17,24,99,152]],[-1,[17,27,99,152]],[1,[18,21,22,92]],[-1,[18,21,86,92]],[1,[18,22,24,89]],[1,[18,22,89,92]],[1,[18,23,86,95]],[-1,[18,24,89,95]],[1,[18,86,92,95]],[-1,[18,89,92,95]],[-1,[19,21,22,93]],[1,[19,21,27,93]],[-1,[19,22,27,93]],[1,[21,22,92,93]],[-1,[21,23,86,98]],[1,[21,27,93,98]],[-1,[21,86,92,98]],[-1,[21,92,93,98]],[1,[22,24,89,99]],[-1,[22,27,93,99]],[1,[22,89,92,99]],[1,[22,92,93,99]],[-1,[23,75,95,98]],[1,[23,86,95,98]],[-1,[24,89,95,99]],[1,[24,95,99,152]],[1,[27,93,98,99]],[-1,[27,98,99,152]],[-1,[75,95,98,125]],[-1,[75,95,125,152]],[1,[75,98,125,152]],[1,[86,92,95,98]],[-1,[89,92,95,99]],[-1,[92,93,98,99]],[1,[92,95,98,99]],[1,[95,98,99,125]],[-1,[95,99,125,152]],[1,[98,99,125,152]]]},
   {"label":"00000011","cell":[116,120,125,176],"cycle":[[1,[0,3,5,18]],[-1,[0,3,5,23]],[1,[0,3,18,23]],[-1,[0,4,5,18]],[1,[0,4,5,23]],[1,[0,4,13,18]],[-1,[0,4,13,23]],[-1,[0,13,18,23]],[1,[3,5,18,45]],[-1,[3,5,23,56]],[1,[3,5,45,56]],[1,[3,18,23,85]],[-1,[3,18,45,57]],[-1,[3,18,57,85]],[1,[3,23,56,85]],[-1,[3,45,56,85]],[1,[3,45,57,85]],[-1,[4,5,18,47]],[1,[4,5,21,47]],[-1,[4,5,21,60]],[1,[4,5,23,60]],[1,[4,13,18,61]],[-1,[4,13,23,75]],[1,[4,13,61,75]],[-1,[4,16,23,60]],[1,[4,16,23,75]],[-1,[4,16,60,75]],[1,[4,18,47,61]],[-1,[4,21,47,60]],[1,[4,36,47,60]],[-1,[4,36,47,61]],[1,[4,36,60,75]],[-1,[4,36,61,75]],[1,[5,18,45,47]],[1,[5,21,47,49]],[1,[5,21,49,60]],[-1,[5,23,56,60]],[-1,[5,31,45,47]],[1,[5,31,45,49]],[-1,[5,31,47,49]],[-1,[5,45,49,56]],[1,[5,49,56,60]],[-1,[13,18,23,95]],[1,[13,18,61,95]],[-1,[13,23,75,95]],[1,[13,61,75,95]],[-1,[16,23,60,98]],[1,[16,23,75,98]],[-1,[16,60,75,98]],[1,[18,23,85,95]],[1,[18,45,47,171]],[-1,[18,45,57,171]],[1,[18,47,61,171]],[-1,[18,57,85,95]],[-1,[18,57,95,171]],[1,[18,61,95,171]],[1,[21,47,49,174]],[-1,[21,47,60,174]],[1,[21,49,60,174]],[-1,[23,56,60,176]],[1,[23,56,85,176]],[-1,[23,60,98,176]],[-1,[23,75,95,176]],[1,[23,75,98,176]],[1,[23,85,95,176]],[-1,[31,45,47,113]],[1,[31,45,49,102]],[1,[31,45,102,113]],[-1,[31,47,49,113]],[-1,[31,49,102,113]],[1,[36,47,60,118]],[-1,[36,47,61,118]],[1,[36,60,75,118]],[-1,[36,61,75,118]],[-1,[45,47,113,171]],[-1,[45,49,56,102]],[-1,[45,56,85,116]],[1,[45,56,102,116]],[1,[45,57,85,116]],[1,[45,57,116,171]],[1,[45,102,113,116]],[-1,[45,113,116,171]],[-1,[47,49,113,174]],[1,[47,60,118,174]],[-1,[47,61,118,171]],[1,[47,113,118,171]],[-1,[47,113,118,174]],[1,[49,56,60,120]],[-1,[49,56,102,120]],[-1,[49,60,120,174]],[-1,[49,102,113,120]],[1,[49,113,120,174]],[1,[56,60,120,176]],[-1,[56,85,116,176]],[1,[56,102,116,120]],[-1,[56,116,120,176]],[-1,[57,85,95,116]],[1,[57,95,116,171]],[-1,[60,75,98,118]],[1,[60,98,118,120]],[1,[60,98,120,176]],[-1,[60,118,120,174]],[1,[61,75,95,118]],[-1,[61,95,118,171]],[1,[75,95,118,125]],[1,[75,95,125,176]],[-1,[75,98,118,125]],[-1,[75,98,125,176]],[-1,[85,95,116,176]],[1,[95,116,118,125]],[-1,[95,116,118,171]],[1,[95,116,125,176]],[1,[98,118,120,125]],[-1,[98,120,125,176]],[1,[102,113,116,120]],[-1,[113,116,118,120]],[1,[113,116,118,171]],[1,[113,118,120,174]],[-1,[116,118,120,125]],[1,[116,120,125,176]]]},
   {"label":"01000011","cell":[117,120,126,173],"cycle":[[1,[0,3,5,8]],[-1,[0,3,5,13]],[1,[0,3,8,20]],[-1,[0,3,13,15]],[-1,[0,3,15,20]],[-1,[0,5,8,20]],[1,[0,5,13,15]],[1,[0,5,15,20]],[1,[3,5,8,143]],[-1,[3,5,13,54]],[-1,[3,5,54,143]],[1,[3,8,20,59]],[1,[3,8,59,143]],[-1,[3,13,15,74]],[1,[3,13,54,74]],[-1,[3,15,20,59]],[-1,[3,15,59,74]],[-1,[3,54,74,143]],[1,[3,59,74,143]],[-1,[5,8,20,65]],[-1,[5,8,65,143]],[1,[5,13,15,76]],[-1,[5,13,54,76]],[1,[5,15,20,65]],[1,[5,15,65,76]],[-1,[5,54,63,76]],[1,[5,54,63,143]],[-1,[5,63,65,76]],[1,[5,63,65,143]],[1,[8,20,52,65]],[-1,[8,20,52,90]],[1,[8,20,59,90]],[-1,[8,52,65,90]],[1,[8,59,65,90]],[-1,[8,59,65,143]],[-1,[13,15,74,76]],[1,[13,54,74,76]],[-1,[15,20,59,66]],[1,[15,20,65,66]],[1,[15,59,66,80]],[-1,[15,59,74,80]],[-1,[15,65,66,83]],[1,[15,65,76,83]],[1,[15,66,77,80]],[-1,[15,66,77,83]],[-1,[15,74,76,77]],[-1,[15,74,77,80]],[1,[15,76,77,83]],[1,[20,52,65,173]],[1,[20,52,84,90]],[-1,[20,52,84,173]],[-1,[20,59,66,173]],[-1,[20,59,85,90]],[1,[20,59,85,173]],[1,[20,65,66,173]],[1,[20,84,85,90]],[-1,[20,84,85,173]],[-1,[52,65,90,113]],[-1,[52,65,113,173]],[1,[52,84,90,113]],[1,[52,84,113,173]],[-1,[54,63,76,116]],[-1,[54,63,116,143]],[1,[54,74,76,105]],[1,[54,74,105,116]],[1,[54,74,116,143]],[-1,[54,76,105,116]],[1,[59,65,90,116]],[1,[59,65,116,143]],[1,[59,66,80,117]],[1,[59,66,117,173]],[-1,[59,74,80,117]],[1,[59,74,116,117]],[-1,[59,74,116,143]],[-1,[59,85,90,116]],[-1,[59,85,116,117]],[-1,[59,85,117,173]],[-1,[63,65,76,116]],[1,[63,65,90,113]],[-1,[63,65,90,116]],[1,[63,65,113,116]],[-1,[63,65,116,143]],[-1,[63,90,113,116]],[-1,[65,66,83,120]],[-1,[65,66,120,173]],[1,[65,76,83,120]],[-1,[65,76,116,120]],[1,[65,113,116,120]],[1,[65,113,120,173]],[1,[66,77,80,117]],[-1,[66,77,83,120]],[1,[66,77,117,120]],[-1,[66,117,120,173]],[-1,[74,76,77,105]],[-1,[74,77,80,117]],[1,[74,77,105,117]],[1,[74,105,116,117]],[1,[76,77,83,120]],[-1,[76,77,105,120]],[-1,[76,105,116,120]],[1,[77,105,117,120]],[1,[84,85,90,126]],[1,[84,85,126,173]],[1,[84,90,113,126]],[-1,[84,113,126,173]],[-1,[85,90,116,126]],[-1,[85,116,117,126]],[1,[85,117,126,173]],[-1,[90,113,116,126]],[1,[105,116,117,120]],[1,[113,116,120,126]],[-1,[113,120,126,173]],[1,[116,117,120,126]],[1,[117,120,126,173]]]},
   {"label":"00100011","cell":[59,65,66,173],"cycle":[[-1,[0,1,3,6]],[1,[0,1,3,8]],[1,[0,1,5,6]],[-1,[0,1,5,8]],[1,[0,2,3,6]],[-1,[0,2,3,8]],[-1,[0,2,5,6]],[1,[0,2,5,8]],[-1,[1,3,6,35]],[1,[1,3,8,34]],[1,[1,3,34,35]],[1,[1,5,6,38]],[-1,[1,5,8,31]],[-1,[1,5,31,38]],[1,[1,6,35,38]],[1,[1,8,31,41]],[-1,[1,8,34,41]],[1,[1,31,38,41]],[-1,[1,34,35,41]],[-1,[1,35,38,41]],[1,[2,3,6,46]],[-1,[2,3,8,45]],[-1,[2,3,45,46]],[-1,[2,5,6,49]],[1,[2,5,8,45]],[1,[2,5,45,49]],[-1,[2,6,46,49]],[1,[2,45,46,49]],[-1,[3,6,35,46]],[1,[3,8,34,59]],[-1,[3,8,45,59]],[1,[3,34,35,59]],[1,[3,35,46,59]],[-1,[3,45,46,59]],[1,[5,6,38,49]],[-1,[5,8,31,65]],[1,[5,8,45,65]],[-1,[5,31,38,65]],[-1,[5,38,49,65]],[1,[5,45,49,65]],[1,[6,35,38,66]],[-1,[6,35,46,66]],[1,[6,38,49,66]],[-1,[6,46,49,66]],[1,[8,31,41,65]],[-1,[8,34,41,59]],[1,[8,41,59,65]],[-1,[8,45,59,65]],[1,[31,38,41,65]],[-1,[34,35,41,59]],[-1,[35,38,41,66]],[-1,[35,41,59,66]],[1,[35,46,59,66]],[1,[38,41,65,66]],[-1,[38,49,65,66]],[1,[41,59,65,66]],[1,[45,46,49,173]],[-1,[45,46,59,173]],[1,[45,49,65,173]],[-1,[45,59,65,173]],[-1,[46,49,66,173]],[1,[46,59,66,173]],[-1,[49,65,66,173]],[1,[59,65,66,173]]]},
   {"label":"00100011","cell":[84,91,94,173],"cycle":[[1,[0,1,3,6]],[-1,[0,1,3,8]],[-1,[0,1,5,6]],[1,[0,1,5,8]],[-1,[0,2,3,6]],[1,[0,2,3,8]],[1,[0,2,5,6]],[-1,[0,2,5,21]],[1,[0,2,8,22]],[-1,[0,2,21,22]],[-1,[0,5,8,26]],[1,[0,5,21,26]],[-1,[0,8,22,26]],[1,[0,21,22,26]],[1,[1,3,6,35]],[-1,[1,3,8,34]],[-1,[1,3,34,35]],[-1,[1,5,6,38]],[1,[1,5,8,31]],[1,[1,5,31,38]],[-1,[1,6,35,38]],[-1,[1,8,31,41]],[1,[1,8,34,41]],[-1,[1,31,38,41]],[1,[1,34,35,41]],[1,[1,35,38,41]],[-1,[2,3,6,46]],[1,[2,3,8,45]],[1,[2,3,45,46]],[1,[2,5,6,49]],[-1,[2,5,21,49]],[1,[2,6,46,49]],[1,[2,8,22,50]],[-1,[2,8,45,50]],[-1,[2,19,22,51]],[1,[2,19,22,84]],[1,[2,19,46,51]],[-1,[2,19,46,84]],[-1,[2,21,22,84]],[1,[2,21,49,84]],[-1,[2,22,50,51]],[-1,[2,44,45,46]],[1,[2,44,45,50]],[-1,[2,44,46,51]],[1,[2,44,50,51]],[-1,[2,45,46,49]],[1,[2,45,46,84]],[-1,[2,45,49,84]],[1,[3,6,35,46]],[-1,[3,8,34,59]],[1,[3,8,45,59]],[-1,[3,34,35,59]],[-1,[3,35,46,59]],[1,[3,45,46,59]],[-1,[5,6,38,49]],[-1,[5,8,26,65]],[1,[5,8,31,65]],[1,[5,21,26,69]],[-1,[5,21,49,69]],[1,[5,26,65,69]],[1,[5,31,38,65]],[1,[5,38,49,65]],[-1,[5,49,65,69]],[-1,[6,35,38,66]],[1,[6,35,46,66]],[-1,[6,38,49,66]],[1,[6,46,49,66]],[-1,[8,22,26,150]],[1,[8,22,50,67]],[1,[8,22,67,150]],[-1,[8,26,65,150]],[-1,[8,31,41,65]],[1,[8,34,41,59]],[-1,[8,41,59,150]],[1,[8,41,65,150]],[-1,[8,45,50,161]],[1,[8,45,59,161]],[-1,[8,50,67,161]],[-1,[8,59,67,150]],[1,[8,59,67,161]],[-1,[19,22,51,91]],[1,[19,22,84,91]],[1,[19,46,51,91]],[-1,[19,46,84,91]],[1,[21,22,26,94]],[-1,[21,22,84,94]],[1,[21,26,69,94]],[-1,[21,49,69,94]],[1,[21,49,84,94]],[1,[22,26,94,150]],[-1,[22,50,51,67]],[1,[22,51,67,91]],[-1,[22,67,91,150]],[1,[22,84,91,94]],[-1,[22,91,94,150]],[1,[26,65,69,94]],[1,[26,65,94,150]],[-1,[31,38,41,65]],[1,[34,35,41,59]],[1,[35,38,41,66]],[1,[35,41,59,66]],[-1,[35,46,59,66]],[-1,[38,41,65,66]],[1,[38,49,65,66]],[1,[41,59,66,150]],[-1,[41,65,66,150]],[-1,[44,45,46,111]],[1,[44,45,50,111]],[-1,[44,46,51,111]],[1,[44,50,51,111]],[-1,[45,46,49,173]],[1,[45,46,59,111]],[1,[45,46,84,173]],[-1,[45,49,84,173]],[1,[45,50,111,161]],[-1,[45,59,111,161]],[1,[46,49,66,173]],[1,[46,51,91,111]],[-1,[46,59,66,91]],[-1,[46,59,91,111]],[1,[46,66,91,173]],[-1,[46,84,91,173]],[1,[49,65,66,94]],[-1,[49,65,69,94]],[-1,[49,66,94,173]],[1,[49,84,94,173]],[-1,[50,51,67,111]],[1,[50,67,111,161]],[1,[51,67,91,111]],[-1,[59,66,91,150]],[-1,[59,67,91,111]],[1,[59,67,91,150]],[-1,[59,67,111,161]],[1,[65,66,94,150]],[1,[66,91,94,150]],[-1,[66,91,94,173]],[1,[84,91,94,173]]]},
   {"label":"01100011","cell":[81,83,99,152],"cycle":[[1,[0,3,6,14]],[-1,[0,3,6,23]],[1,[0,3,14,23]],[-1,[0,6,14,23]],[1,[3,6,14,35]],[-1,[3,6,23,56]],[1,[3,6,35,56]],[1,[3,14,23,74]],[-1,[3,14,35,74]],[1,[3,23,56,74]],[-1,[3,34,35,56]],[1,[3,34,35,74]],[-1,[3,34,56,74]],[1,[5,34,38,56]],[-1,[5,34,38,76]],[1,[5,34,56,76]],[-1,[5,38,56,76]],[-1,[6,14,23,77]],[1,[6,14,35,77]],[-1,[6,23,56,77]],[-1,[6,35,38,56]],[1,[6,35,38,77]],[1,[6,38,56,77]],[1,[14,23,74,152]],[-1,[14,23,77,152]],[-1,[14,24,27,80]],[1,[14,24,27,152]],[1,[14,24,74,80]],[-1,[14,24,74,152]],[-1,[14,27,77,80]],[1,[14,27,77,152]],[-1,[14,35,74,80]],[1,[14,35,77,80]],[1,[23,56,74,76]],[1,[23,56,76,77]],[-1,[23,74,76,152]],[-1,[23,76,77,152]],[-1,[24,27,80,99]],[-1,[24,27,99,152]],[-1,[24,74,79,80]],[1,[24,74,79,152]],[1,[24,78,79,99]],[-1,[24,78,79,152]],[1,[24,78,99,152]],[1,[24,79,80,99]],[-1,[27,77,80,83]],[-1,[27,77,83,152]],[1,[27,80,83,99]],[-1,[27,83,99,152]],[-1,[31,34,38,41]],[1,[31,34,38,108]],[-1,[31,34,41,108]],[1,[31,38,41,108]],[-1,[34,35,38,41]],[1,[34,35,38,56]],[-1,[34,35,41,106]],[1,[34,35,74,106]],[-1,[34,38,76,108]],[-1,[34,41,79,106]],[1,[34,41,79,108]],[-1,[34,56,74,76]],[1,[34,74,76,79]],[1,[34,74,79,106]],[-1,[34,76,79,108]],[-1,[35,38,41,109]],[1,[35,38,77,109]],[1,[35,41,80,106]],[-1,[35,41,80,109]],[-1,[35,74,80,106]],[1,[35,77,80,109]],[-1,[38,41,83,108]],[1,[38,41,83,109]],[-1,[38,56,76,77]],[1,[38,76,77,83]],[1,[38,76,83,108]],[-1,[38,77,83,109]],[-1,[41,79,80,83]],[1,[41,79,80,106]],[-1,[41,79,83,108]],[1,[41,80,83,109]],[1,[74,76,79,152]],[-1,[74,79,80,106]],[1,[76,77,83,152]],[1,[76,79,81,83]],[-1,[76,79,81,152]],[1,[76,79,83,108]],[-1,[76,81,83,152]],[-1,[77,80,83,109]],[-1,[78,79,81,99]],[1,[78,79,81,152]],[1,[78,81,99,152]],[-1,[79,80,83,99]],[1,[79,81,83,99]],[1,[81,83,99,152]]]},
   {"label":"01100011","cell":[109,114,120,165],"cycle":[[-1,[0,3,5,20]],[1,[0,3,5,23]],[1,[0,3,6,20]],[-1,[0,3,6,23]],[1,[0,5,20,23]],[-1,[0,6,20,23]],[-1,[3,5,20,56]],[1,[3,5,23,56]],[1,[3,6,20,56]],[-1,[3,6,23,56]],[-1,[3,6,35,55]],[1,[3,6,35,56]],[-1,[3,6,55,56]],[1,[3,35,55,56]],[1,[5,20,23,87]],[-1,[5,20,56,87]],[1,[5,23,56,76]],[-1,[5,23,60,76]],[1,[5,23,60,87]],[1,[5,38,56,60]],[-1,[5,38,56,76]],[1,[5,38,60,76]],[-1,[5,56,60,87]],[1,[6,14,27,64]],[-1,[6,14,27,77]],[-1,[6,14,35,64]],[1,[6,14,35,77]],[-1,[6,20,23,88]],[1,[6,20,56,88]],[1,[6,23,27,77]],[-1,[6,23,27,88]],[-1,[6,23,56,77]],[-1,[6,27,64,88]],[-1,[6,35,38,56]],[1,[6,35,38,77]],[-1,[6,35,55,64]],[1,[6,38,56,77]],[-1,[6,55,56,88]],[1,[6,55,64,88]],[1,[14,27,64,80]],[-1,[14,27,77,80]],[-1,[14,35,64,80]],[1,[14,35,77,80]],[1,[20,23,87,88]],[-1,[20,27,88,91]],[1,[20,27,88,94]],[-1,[20,27,91,94]],[1,[20,52,84,91]],[-1,[20,52,84,94]],[1,[20,52,91,94]],[-1,[20,56,87,88]],[1,[20,84,88,91]],[-1,[20,84,88,94]],[1,[23,27,77,98]],[-1,[23,27,88,98]],[1,[23,56,76,77]],[-1,[23,60,76,98]],[1,[23,60,87,98]],[-1,[23,76,77,98]],[1,[23,87,88,98]],[-1,[27,64,73,80]],[1,[27,64,73,91]],[-1,[27,64,88,91]],[1,[27,73,80,83]],[1,[27,73,83,94]],[-1,[27,73,91,94]],[-1,[27,77,80,83]],[-1,[27,77,83,98]],[-1,[27,83,94,98]],[1,[27,88,94,98]],[1,[34,35,38,56]],[-1,[34,35,38,102]],[1,[34,35,56,105]],[-1,[34,35,102,105]],[-1,[34,38,56,102]],[1,[34,56,102,105]],[1,[35,38,77,109]],[-1,[35,38,102,109]],[1,[35,55,56,105]],[-1,[35,55,64,117]],[-1,[35,55,101,105]],[1,[35,55,101,117]],[-1,[35,64,80,109]],[1,[35,64,101,109]],[-1,[35,64,101,117]],[1,[35,77,80,109]],[-1,[35,101,102,105]],[1,[35,101,102,109]],[1,[38,41,83,109]],[-1,[38,41,83,165]],[1,[38,41,109,165]],[1,[38,56,60,120]],[-1,[38,56,76,77]],[-1,[38,56,102,120]],[1,[38,60,76,120]],[1,[38,76,77,83]],[1,[38,76,83,120]],[-1,[38,77,83,109]],[-1,[38,83,120,165]],[-1,[38,102,109,120]],[1,[38,109,120,165]],[-1,[41,73,80,83]],[1,[41,73,80,109]],[-1,[41,73,83,165]],[1,[41,73,109,165]],[1,[41,80,83,109]],[1,[52,73,91,94]],[-1,[52,73,91,114]],[1,[52,73,94,165]],[-1,[52,73,114,165]],[1,[52,84,91,114]],[-1,[52,84,94,114]],[1,[52,94,114,165]],[-1,[55,56,88,110]],[1,[55,56,105,110]],[1,[55,64,88,117]],[1,[55,88,110,117]],[-1,[55,101,105,110]],[-1,[55,101,110,117]],[-1,[56,60,87,120]],[-1,[56,87,88,120]],[-1,[56,88,110,120]],[1,[56,102,105,110]],[1,[56,102,110,120]],[-1,[60,76,98,120]],[1,[60,87,98,120]],[-1,[64,73,80,109]],[1,[64,73,91,114]],[-1,[64,73,109,114]],[-1,[64,88,91,114]],[-1,[64,88,114,117]],[1,[64,101,109,114]],[1,[64,101,114,117]],[1,[73,83,94,165]],[-1,[73,109,114,165]],[1,[76,77,83,98]],[-1,[76,83,98,120]],[-1,[77,80,83,109]],[-1,[83,94,98,120]],[-1,[83,94,120,165]],[1,[84,88,91,114]],[-1,[84,88,94,114]],[-1,[87,88,94,98]],[1,[87,88,94,120]],[1,[87,94,98,120]],[-1,[88,94,114,120]],[-1,[88,110,114,117]],[1,[88,110,114,120]],[-1,[94,114,120,165]],[-1,[101,102,105,110]],[1,[101,102,109,114]],[-1,[101,102,110,114]],[1,[101,110,114,117]],[1,[102,109,114,120]],[-1,[102,110,114,120]],[1,[109,114,120,165]]]},
   {"label":"00010011","cell":[85,91,97,173],"cycle":[[-1,[0,5,8,12]],[1,[0,5,8,18]],[-1,[0,5,12,15]],[-1,[0,5,15,23]],[1,[0,5,18,23]],[1,[0,8,12,15]],[1,[0,8,15,24]],[-1,[0,8,18,24]],[1,[0,15,23,24]],[-1,[0,18,23,24]],[-1,[5,8,12,65]],[1,[5,8,18,45]],[1,[5,8,45,65]],[-1,[5,12,15,65]],[-1,[5,15,23,56]],[-1,[5,15,56,65]],[1,[5,18,23,87]],[-1,[5,18,45,87]],[1,[5,23,56,87]],[1,[5,45,56,65]],[-1,[5,45,56,87]],[1,[8,12,15,150]],[1,[8,12,52,65]],[-1,[8,12,52,150]],[1,[8,15,24,150]],[-1,[8,18,24,57]],[1,[8,18,45,57]],[1,[8,24,57,67]],[1,[8,24,67,150]],[-1,[8,45,52,65]],[1,[8,45,52,161]],[-1,[8,45,57,161]],[-1,[8,52,67,150]],[1,[8,52,67,161]],[-1,[8,57,67,161]],[-1,[12,15,65,66]],[-1,[12,15,66,150]],[1,[12,52,65,66]],[1,[12,52,66,150]],[1,[15,23,24,97]],[-1,[15,23,56,97]],[1,[15,24,80,97]],[-1,[15,24,80,150]],[-1,[15,56,65,66]],[-1,[15,56,66,97]],[-1,[15,66,80,97]],[1,[15,66,80,150]],[-1,[18,23,24,85]],[-1,[18,23,85,87]],[-1,[18,24,57,85]],[1,[18,44,45,57]],[-1,[18,44,45,85]],[1,[18,44,57,85]],[1,[18,45,85,87]],[1,[19,24,58,85]],[-1,[19,24,58,91]],[1,[19,24,85,91]],[-1,[19,44,46,58]],[1,[19,44,46,85]],[-1,[19,44,58,85]],[1,[19,46,58,91]],[-1,[19,46,85,91]],[-1,[23,24,85,97]],[-1,[23,56,85,87]],[1,[23,56,85,97]],[-1,[24,57,58,67]],[1,[24,57,58,85]],[1,[24,58,67,91]],[-1,[24,67,91,150]],[-1,[24,80,91,97]],[1,[24,80,91,150]],[1,[24,85,91,97]],[1,[44,45,46,85]],[-1,[44,45,46,111]],[1,[44,45,57,111]],[-1,[44,46,58,111]],[-1,[44,57,58,85]],[1,[44,57,58,111]],[1,[45,46,52,111]],[-1,[45,46,52,173]],[1,[45,46,85,173]],[-1,[45,52,65,173]],[-1,[45,52,111,161]],[1,[45,56,65,173]],[1,[45,56,85,87]],[-1,[45,56,85,173]],[1,[45,57,111,161]],[-1,[46,52,66,91]],[1,[46,52,66,173]],[-1,[46,52,91,111]],[1,[46,58,91,111]],[1,[46,66,91,173]],[-1,[46,85,91,173]],[1,[52,65,66,173]],[-1,[52,66,91,150]],[-1,[52,67,91,111]],[1,[52,67,91,150]],[-1,[52,67,111,161]],[-1,[56,65,66,173]],[-1,[56,66,97,173]],[1,[56,85,97,173]],[-1,[57,58,67,111]],[1,[57,67,111,161]],[1,[58,67,91,111]],[1,[66,80,91,97]],[-1,[66,80,91,150]],[-1,[66,91,97,173]],[1,[85,91,97,173]]]},
   {"label":"00010011","cell":[105,110,118,176],"cycle":[[1,[0,1,4,5]],[-1,[0,1,4,6]],[1,[0,1,5,6]],[1,[0,1,5,8]],[-1,[0,1,5,15]],[1,[0,1,8,13]],[1,[0,1,13,15]],[-1,[0,4,5,18]],[1,[0,4,6,23]],[-1,[0,4,18,19]],[-1,[0,4,19,23]],[-1,[0,5,6,23]],[-1,[0,5,8,13]],[-1,[0,5,13,15]],[1,[0,5,18,23]],[1,[0,18,19,23]],[1,[1,4,5,127]],[-1,[1,4,6,37]],[1,[1,4,33,37]],[-1,[1,4,33,127]],[1,[1,5,6,38]],[1,[1,5,8,127]],[-1,[1,5,15,38]],[1,[1,6,37,38]],[1,[1,8,13,127]],[1,[1,13,15,43]],[-1,[1,13,33,43]],[1,[1,13,33,127]],[1,[1,15,38,43]],[-1,[1,33,37,43]],[-1,[1,37,38,43]],[-1,[4,5,18,127]],[1,[4,6,23,55]],[-1,[4,6,37,55]],[-1,[4,18,19,44]],[-1,[4,18,44,127]],[-1,[4,19,23,55]],[1,[4,19,44,55]],[1,[4,33,37,55]],[-1,[4,33,44,55]],[1,[4,33,44,127]],[-1,[5,6,23,56]],[1,[5,6,38,56]],[-1,[5,8,13,63]],[1,[5,8,18,45]],[-1,[5,8,18,127]],[1,[5,8,45,63]],[-1,[5,13,15,76]],[1,[5,13,63,76]],[-1,[5,15,38,76]],[1,[5,18,23,87]],[-1,[5,18,45,87]],[1,[5,23,56,76]],[1,[5,23,76,87]],[-1,[5,38,56,76]],[-1,[5,45,63,87]],[-1,[5,63,76,87]],[1,[6,23,55,56]],[1,[6,37,38,77]],[-1,[6,37,55,77]],[1,[6,38,56,77]],[-1,[6,55,56,77]],[1,[8,13,57,63]],[-1,[8,13,57,127]],[1,[8,18,45,57]],[1,[8,18,57,127]],[-1,[8,45,57,63]],[1,[13,15,43,76]],[-1,[13,33,43,166]],[-1,[13,33,57,127]],[1,[13,33,57,166]],[-1,[13,43,76,166]],[1,[13,57,63,166]],[1,[13,63,76,166]],[1,[15,38,43,76]],[1,[18,19,23,85]],[-1,[18,19,44,85]],[-1,[18,23,85,87]],[1,[18,44,45,57]],[-1,[18,44,45,85]],[1,[18,44,57,127]],[1,[18,45,85,87]],[-1,[19,23,55,85]],[-1,[19,44,46,55]],[1,[19,44,46,85]],[1,[19,46,55,85]],[1,[23,55,56,85]],[1,[23,56,76,176]],[-1,[23,56,85,87]],[-1,[23,56,87,176]],[1,[23,76,87,176]],[-1,[33,37,43,105]],[1,[33,37,55,105]],[1,[33,43,105,166]],[-1,[33,44,55,156]],[1,[33,44,57,100]],[-1,[33,44,57,127]],[1,[33,44,100,156]],[-1,[33,55,105,156]],[-1,[33,57,100,166]],[1,[33,100,105,156]],[-1,[33,100,105,166]],[-1,[37,38,43,105]],[1,[37,38,77,105]],[-1,[37,55,77,105]],[1,[38,43,76,105]],[-1,[38,56,76,105]],[1,[38,56,77,105]],[1,[43,76,105,166]],[1,[44,45,46,85]],[-1,[44,45,46,110]],[1,[44,45,57,100]],[1,[44,45,100,110]],[-1,[44,46,55,110]],[1,[44,55,110,156]],[-1,[44,100,110,156]],[-1,[45,46,56,85]],[1,[45,46,56,110]],[1,[45,56,85,87]],[1,[45,56,87,110]],[-1,[45,57,63,100]],[-1,[45,63,87,113]],[1,[45,63,100,113]],[-1,[45,87,110,113]],[1,[45,100,110,113]],[-1,[46,55,56,85]],[1,[46,55,56,110]],[-1,[55,56,77,105]],[-1,[55,56,105,176]],[1,[55,56,110,176]],[1,[55,105,110,156]],[-1,[55,105,110,176]],[-1,[56,76,105,176]],[1,[56,87,110,176]],[-1,[57,63,100,166]],[-1,[63,76,87,118]],[-1,[63,76,118,166]],[-1,[63,87,113,118]],[1,[63,100,113,118]],[1,[63,100,118,166]],[-1,[76,87,118,176]],[-1,[76,105,118,166]],[1,[76,105,118,176]],[-1,[87,110,113,118]],[-1,[87,110,118,176]],[1,[100,105,110,118]],[-1,[100,105,110,156]],[1,[100,105,118,166]],[1,[100,110,113,118]],[1,[105,110,118,176]]]},
   {"label":"01010011","cell":[83,99,125,152],"cycle":[[-1,[0,4,5,6]],[1,[0,4,5,13]],[-1,[0,4,6,11]],[1,[0,4,10,11]],[-1,[0,4,10,13]],[1,[0,5,6,12]],[-1,[0,5,10,12]],[1,[0,5,10,13]],[1,[0,6,11,27]],[-1,[0,6,12,27]],[1,[0,8,10,12]],[-1,[0,8,10,22]],[1,[0,8,12,22]],[-1,[0,10,11,22]],[1,[0,11,22,27]],[-1,[0,12,22,27]],[-1,[4,5,6,132]],[1,[4,5,13,132]],[-1,[4,6,11,37]],[-1,[4,6,37,132]],[1,[4,10,11,139]],[-1,[4,10,13,61]],[-1,[4,10,61,139]],[1,[4,11,37,62]],[1,[4,11,62,139]],[-1,[4,13,33,75]],[1,[4,13,33,132]],[1,[4,13,61,75]],[-1,[4,33,37,75]],[1,[4,33,37,132]],[-1,[4,37,62,75]],[1,[4,61,62,75]],[-1,[4,61,62,139]],[1,[5,6,12,38]],[1,[5,6,38,132]],[-1,[5,10,12,69]],[1,[5,10,13,135]],[-1,[5,10,69,135]],[1,[5,12,15,38]],[-1,[5,12,15,135]],[1,[5,12,69,135]],[-1,[5,13,15,132]],[1,[5,13,15,135]],[-1,[5,15,38,132]],[1,[6,11,27,70]],[-1,[6,11,37,70]],[-1,[6,12,27,70]],[1,[6,12,38,70]],[-1,[6,32,37,38]],[1,[6,32,37,70]],[-1,[6,32,38,70]],[1,[6,37,38,132]],[1,[8,10,12,72]],[-1,[8,10,22,72]],[1,[8,12,22,150]],[-1,[8,12,72,150]],[1,[8,22,72,150]],[-1,[10,11,22,71]],[-1,[10,11,71,139]],[-1,[10,12,69,72]],[-1,[10,13,61,81]],[-1,[10,13,81,135]],[1,[10,22,71,72]],[-1,[10,61,71,81]],[1,[10,61,71,139]],[1,[10,69,72,81]],[1,[10,69,81,135]],[-1,[10,71,72,81]],[1,[11,22,27,93]],[-1,[11,22,71,93]],[1,[11,27,70,82]],[1,[11,27,82,93]],[1,[11,37,62,82]],[-1,[11,37,70,82]],[1,[11,62,71,82]],[-1,[11,62,71,139]],[-1,[11,71,82,93]],[1,[12,15,38,83]],[1,[12,15,83,135]],[-1,[12,22,27,150]],[-1,[12,27,70,83]],[-1,[12,27,83,150]],[1,[12,38,70,83]],[-1,[12,69,72,83]],[-1,[12,69,83,135]],[1,[12,72,83,150]],[1,[13,15,43,132]],[-1,[13,15,43,135]],[1,[13,33,43,75]],[-1,[13,33,43,132]],[-1,[13,43,75,81]],[-1,[13,43,81,135]],[1,[13,61,75,81]],[-1,[15,38,43,83]],[1,[15,38,43,132]],[1,[15,43,83,135]],[1,[22,27,93,99]],[1,[22,27,99,150]],[1,[22,71,72,99]],[-1,[22,71,93,99]],[-1,[22,72,99,150]],[1,[27,70,82,83]],[-1,[27,82,83,152]],[1,[27,82,93,99]],[1,[27,82,99,152]],[1,[27,83,99,150]],[-1,[27,83,99,152]],[-1,[32,37,38,109]],[1,[32,37,70,109]],[-1,[32,38,70,109]],[1,[33,37,43,75]],[-1,[33,37,43,132]],[1,[37,38,43,109]],[-1,[37,38,43,132]],[1,[37,43,75,82]],[1,[37,43,82,109]],[-1,[37,62,75,82]],[-1,[37,70,82,109]],[-1,[38,43,83,109]],[1,[38,70,83,109]],[-1,[43,75,81,82]],[1,[43,81,82,152]],[-1,[43,81,83,125]],[1,[43,81,83,135]],[-1,[43,81,125,152]],[-1,[43,82,83,109]],[1,[43,82,83,152]],[1,[43,83,125,152]],[1,[61,62,71,139]],[-1,[61,62,71,178]],[1,[61,62,75,178]],[-1,[61,71,81,178]],[1,[61,75,81,178]],[1,[62,71,82,178]],[-1,[62,75,82,178]],[1,[69,72,81,83]],[-1,[69,81,83,135]],[1,[70,82,83,109]],[-1,[71,72,81,99]],[-1,[71,81,82,99]],[1,[71,81,82,178]],[-1,[71,82,93,99]],[1,[72,81,83,99]],[-1,[72,83,99,150]],[-1,[75,81,82,178]],[-1,[81,82,99,152]],[1,[81,83,99,125]],[-1,[81,99,125,152]],[1,[83,99,125,152]]]},
   {"label":"01010011","cell":[93,98,124,126],"cycle":[[-1,[0,4,5,6]],[1,[0,4,5,13]],[-1,[0,4,6,11]],[1,[0,4,10,11]],[-1,[0,4,10,13]],[1,[0,5,6,12]],[1,[0,5,10,13]],[-1,[0,5,10,21]],[1,[0,5,12,21]],[1,[0,6,11,21]],[-1,[0,6,12,21]],[-1,[0,10,11,22]],[1,[0,10,21,22]],[-1,[0,11,21,22]],[-1,[4,5,6,132]],[1,[4,5,13,132]],[-1,[4,6,11,37]],[-1,[4,6,37,132]],[1,[4,10,11,139]],[-1,[4,10,13,61]],[-1,[4,10,61,139]],[1,[4,11,37,62]],[1,[4,11,62,139]],[-1,[4,13,33,75]],[1,[4,13,33,132]],[1,[4,13,61,75]],[-1,[4,33,37,75]],[1,[4,33,37,132]],[-1,[4,37,62,75]],[1,[4,61,62,75]],[-1,[4,61,62,139]],[1,[5,6,12,38]],[1,[5,6,38,132]],[1,[5,10,13,135]],[-1,[5,10,21,69]],[-1,[5,10,69,135]],[1,[5,12,15,38]],[-1,[5,12,15,135]],[1,[5,12,21,69]],[1,[5,12,69,135]],[-1,[5,13,15,132]],[1,[5,13,15,135]],[-1,[5,15,38,132]],[1,[6,11,21,70]],[-1,[6,11,37,70]],[-1,[6,12,21,70]],[1,[6,12,38,70]],[-1,[6,32,37,38]],[1,[6,32,37,70]],[-1,[6,32,38,70]],[1,[6,37,38,132]],[-1,[10,11,22,71]],[-1,[10,11,71,139]],[-1,[10,13,61,81]],[-1,[10,13,81,135]],[1,[10,21,22,92]],[-1,[10,21,69,92]],[1,[10,22,71,92]],[-1,[10,61,71,81]],[1,[10,61,71,139]],[1,[10,69,72,81]],[-1,[10,69,72,92]],[1,[10,69,81,135]],[-1,[10,71,72,81]],[1,[10,71,72,92]],[-1,[11,21,22,93]],[1,[11,21,70,93]],[-1,[11,22,71,93]],[1,[11,37,62,82]],[-1,[11,37,70,82]],[1,[11,62,71,82]],[-1,[11,62,71,139]],[1,[11,70,82,93]],[-1,[11,71,82,93]],[1,[12,15,38,83]],[1,[12,15,83,135]],[1,[12,21,69,70]],[1,[12,38,70,83]],[-1,[12,69,70,83]],[-1,[12,69,83,135]],[1,[13,15,43,132]],[-1,[13,15,43,135]],[1,[13,33,43,75]],[-1,[13,33,43,132]],[-1,[13,43,75,81]],[-1,[13,43,81,135]],[1,[13,61,75,81]],[-1,[15,38,43,83]],[1,[15,38,43,132]],[1,[15,43,83,135]],[1,[21,22,92,93]],[1,[21,69,70,98]],[-1,[21,69,92,98]],[1,[21,70,93,98]],[-1,[21,92,93,98]],[1,[22,71,92,93]],[-1,[32,37,38,109]],[1,[32,37,70,109]],[-1,[32,38,70,109]],[1,[33,37,43,75]],[-1,[33,37,43,132]],[1,[37,38,43,109]],[-1,[37,38,43,132]],[1,[37,43,75,82]],[1,[37,43,82,109]],[-1,[37,62,75,82]],[-1,[37,70,82,109]],[-1,[38,43,83,109]],[1,[38,70,83,109]],[-1,[43,75,81,82]],[1,[43,81,82,83]],[1,[43,81,83,135]],[-1,[43,82,83,109]],[1,[61,62,71,139]],[-1,[61,62,71,178]],[1,[61,62,75,178]],[-1,[61,71,81,178]],[1,[61,75,81,178]],[1,[62,71,82,178]],[-1,[62,75,82,178]],[-1,[69,70,83,124]],[1,[69,70,98,124]],[1,[69,72,81,124]],[-1,[69,72,92,124]],[1,[69,81,83,124]],[-1,[69,81,83,135]],[-1,[69,92,98,124]],[1,[70,82,83,109]],[-1,[70,82,83,124]],[1,[70,82,93,124]],[1,[70,93,98,124]],[-1,[71,72,81,124]],[1,[71,72,92,124]],[-1,[71,81,82,124]],[1,[71,81,82,178]],[-1,[71,82,93,124]],[1,[71,92,93,124]],[-1,[75,81,82,178]],[1,[81,82,83,124]],[-1,[92,93,98,126]],[1,[92,93,124,126]],[-1,[92,98,124,126]],[1,[93,98,124,126]]]},
   {"label":"01010011","cell":[97,98,125,126],"cycle":[[-1,[0,4,5,6]],[-1,[0,4,5,10]],[1,[0,4,5,13]],[1,[0,4,5,21]],[-1,[0,4,6,21]],[-1,[0,4,10,13]],[1,[0,5,6,12]],[1,[0,5,10,13]],[1,[0,5,12,21]],[-1,[0,6,12,21]],[-1,[4,5,6,132]],[-1,[4,5,10,47]],[1,[4,5,13,132]],[1,[4,5,21,60]],[-1,[4,5,47,60]],[-1,[4,6,21,60]],[1,[4,6,37,60]],[-1,[4,6,37,132]],[-1,[4,10,13,61]],[1,[4,10,47,61]],[-1,[4,13,33,75]],[1,[4,13,33,132]],[1,[4,13,61,75]],[-1,[4,33,37,75]],[1,[4,33,37,132]],[-1,[4,37,60,75]],[-1,[4,47,54,60]],[1,[4,47,54,61]],[1,[4,54,60,75]],[-1,[4,54,61,75]],[1,[5,6,12,38]],[1,[5,6,38,132]],[1,[5,10,13,135]],[-1,[5,10,47,69]],[-1,[5,10,69,135]],[1,[5,12,15,38]],[-1,[5,12,15,135]],[1,[5,12,21,69]],[1,[5,12,69,135]],[-1,[5,13,15,132]],[1,[5,13,15,135]],[-1,[5,15,38,132]],[1,[5,21,60,69]],[-1,[5,47,60,69]],[-1,[6,12,21,70]],[1,[6,12,38,70]],[-1,[6,21,60,70]],[-1,[6,32,37,38]],[1,[6,32,37,70]],[-1,[6,32,38,70]],[1,[6,37,38,132]],[1,[6,37,60,70]],[-1,[10,13,61,81]],[-1,[10,13,81,135]],[1,[10,47,61,92]],[-1,[10,47,69,92]],[1,[10,61,81,92]],[-1,[10,69,81,92]],[1,[10,69,81,135]],[1,[12,15,38,83]],[1,[12,15,83,135]],[1,[12,21,69,70]],[1,[12,38,70,83]],[-1,[12,69,70,83]],[-1,[12,69,83,135]],[1,[13,15,43,132]],[-1,[13,15,43,135]],[1,[13,33,43,75]],[-1,[13,33,43,132]],[-1,[13,43,74,75]],[1,[13,43,74,152]],[-1,[13,43,75,81]],[-1,[13,43,75,152]],[-1,[13,43,81,135]],[1,[13,61,75,81]],[1,[13,74,75,152]],[1,[15,27,83,97]],[-1,[15,27,83,152]],[1,[15,27,97,152]],[-1,[15,38,43,83]],[1,[15,38,43,132]],[1,[15,43,83,135]],[-1,[15,83,97,152]],[-1,[20,85,87,88]],[1,[20,85,87,97]],[-1,[20,85,88,97]],[1,[20,87,88,97]],[1,[21,60,69,98]],[-1,[21,60,70,98]],[1,[21,69,70,98]],[1,[27,70,82,83]],[-1,[27,70,82,98]],[1,[27,70,83,98]],[-1,[27,82,83,152]],[-1,[27,82,96,98]],[1,[27,82,96,152]],[1,[27,83,97,98]],[-1,[27,88,96,97]],[1,[27,88,96,98]],[-1,[27,88,97,98]],[1,[27,96,97,152]],[-1,[32,37,38,109]],[1,[32,37,70,109]],[-1,[32,38,70,109]],[1,[33,37,43,75]],[-1,[33,37,43,132]],[1,[37,38,43,109]],[-1,[37,38,43,132]],[1,[37,43,75,82]],[1,[37,43,82,109]],[1,[37,60,70,169]],[-1,[37,60,75,169]],[-1,[37,70,82,109]],[1,[37,70,82,169]],[-1,[37,75,82,169]],[-1,[38,43,83,109]],[1,[38,70,83,109]],[-1,[43,74,75,125]],[-1,[43,74,125,152]],[-1,[43,75,81,125]],[1,[43,75,82,152]],[-1,[43,81,83,125]],[1,[43,81,83,135]],[-1,[43,82,83,109]],[1,[43,82,83,152]],[1,[43,83,125,152]],[-1,[47,54,60,118]],[1,[47,54,61,118]],[-1,[47,60,69,118]],[1,[47,61,92,118]],[-1,[47,69,92,118]],[1,[54,60,75,118]],[-1,[54,61,75,118]],[1,[60,69,98,118]],[-1,[60,70,98,169]],[-1,[60,75,98,118]],[1,[60,75,98,169]],[1,[61,75,81,118]],[1,[61,81,92,118]],[-1,[69,70,83,98]],[1,[69,81,83,98]],[-1,[69,81,83,135]],[-1,[69,81,92,118]],[1,[69,81,98,118]],[1,[70,82,83,109]],[-1,[70,82,98,169]],[1,[74,75,96,125]],[-1,[74,75,96,152]],[1,[74,96,97,125]],[-1,[74,96,97,152]],[-1,[74,97,125,152]],[-1,[75,81,98,118]],[1,[75,81,98,125]],[1,[75,82,96,98]],[-1,[75,82,96,152]],[1,[75,82,98,169]],[-1,[75,96,98,125]],[1,[81,83,98,125]],[1,[83,97,98,125]],[1,[83,97,125,152]],[-1,[85,87,88,126]],[1,[85,87,97,126]],[1,[85,88,96,97]],[-1,[85,88,96,126]],[-1,[85,96,97,126]],[1,[87,88,97,98]],[1,[87,88,98,126]],[-1,[87,97,98,126]],[1,[88,96,98,126]],[1,[96,97,125,126]],[-1,[96,98,125,126]],[1,[97,98,125,126]]]},
   {"label":"01010011","cell":[98,125,126,176],"cycle":[[1,[0,4,5,6]],[-1,[0,4,5,21]],[1,[0,4,6,21]],[-1,[0,5,6,12]],[1,[0,5,8,15]],[-1,[0,5,8,20]],[-1,[0,5,12,15]],[-1,[0,5,20,21]],[1,[0,6,12,27]],[1,[0,6,20,21]],[-1,[0,6,20,27]],[-1,[0,8,15,20]],[1,[0,12,15,27]],[1,[0,15,20,27]],[1,[4,5,6,132]],[1,[4,5,13,54]],[-1,[4,5,13,132]],[-1,[4,5,21,60]],[1,[4,5,54,60]],[1,[4,6,21,60]],[-1,[4,6,37,60]],[1,[4,6,37,132]],[1,[4,13,33,75]],[-1,[4,13,33,132]],[-1,[4,13,54,75]],[1,[4,33,37,75]],[-1,[4,33,37,132]],[1,[4,37,60,75]],[-1,[4,54,60,75]],[-1,[5,6,12,38]],[-1,[5,6,38,132]],[1,[5,8,15,143]],[-1,[5,8,20,143]],[-1,[5,12,15,38]],[1,[5,13,15,132]],[-1,[5,13,15,143]],[1,[5,13,54,143]],[1,[5,15,38,132]],[-1,[5,20,21,87]],[-1,[5,20,87,143]],[-1,[5,21,60,87]],[1,[5,54,60,87]],[1,[5,54,87,143]],[1,[6,12,27,70]],[-1,[6,12,38,70]],[1,[6,20,21,88]],[-1,[6,20,27,88]],[-1,[6,21,27,70]],[1,[6,21,27,88]],[1,[6,21,60,70]],[1,[6,32,37,38]],[-1,[6,32,37,70]],[1,[6,32,38,70]],[-1,[6,37,38,132]],[-1,[6,37,60,70]],[-1,[8,15,20,59]],[-1,[8,15,59,143]],[1,[8,20,59,143]],[1,[12,15,27,83]],[-1,[12,15,38,83]],[1,[12,27,70,83]],[-1,[12,38,70,83]],[-1,[13,15,43,132]],[1,[13,15,43,152]],[1,[13,15,74,143]],[-1,[13,15,74,152]],[-1,[13,33,43,75]],[1,[13,33,43,132]],[1,[13,43,75,152]],[1,[13,54,74,75]],[-1,[13,54,74,143]],[-1,[13,74,75,152]],[1,[15,20,27,97]],[-1,[15,20,59,97]],[1,[15,27,83,152]],[-1,[15,27,97,152]],[1,[15,38,43,83]],[-1,[15,38,43,132]],[-1,[15,43,83,152]],[-1,[15,59,74,97]],[1,[15,59,74,143]],[1,[15,74,97,152]],[-1,[20,21,87,88]],[-1,[20,27,88,97]],[1,[20,59,85,97]],[-1,[20,59,85,143]],[1,[20,85,87,88]],[-1,[20,85,87,143]],[1,[20,85,88,97]],[-1,[21,27,70,98]],[1,[21,27,88,98]],[1,[21,60,70,98]],[-1,[21,60,87,98]],[-1,[21,87,88,98]],[-1,[27,70,82,83]],[1,[27,70,82,98]],[1,[27,82,83,152]],[1,[27,82,96,98]],[-1,[27,82,96,152]],[1,[27,88,96,97]],[-1,[27,88,96,98]],[-1,[27,96,97,152]],[1,[32,37,38,109]],[-1,[32,37,70,109]],[1,[32,38,70,109]],[-1,[33,37,43,75]],[1,[33,37,43,132]],[-1,[37,38,43,109]],[1,[37,38,43,132]],[-1,[37,43,75,82]],[-1,[37,43,82,109]],[-1,[37,60,70,169]],[1,[37,60,75,169]],[1,[37,70,82,109]],[-1,[37,70,82,169]],[1,[37,75,82,169]],[1,[38,43,83,109]],[-1,[38,70,83,109]],[-1,[43,75,82,152]],[1,[43,82,83,109]],[-1,[43,82,83,152]],[-1,[54,60,75,176]],[1,[54,60,87,176]],[1,[54,74,75,176]],[1,[54,74,85,143]],[-1,[54,74,85,176]],[1,[54,85,87,143]],[-1,[54,85,87,176]],[1,[59,74,85,97]],[-1,[59,74,85,143]],[1,[60,70,98,169]],[-1,[60,75,98,169]],[1,[60,75,98,176]],[-1,[60,87,98,176]],[-1,[70,82,83,109]],[1,[70,82,98,169]],[-1,[74,75,96,125]],[1,[74,75,96,152]],[-1,[74,75,125,176]],[-1,[74,85,96,97]],[1,[74,85,96,176]],[1,[74,96,97,152]],[1,[74,96,125,176]],[-1,[75,82,96,98]],[1,[75,82,96,152]],[-1,[75,82,98,169]],[1,[75,96,98,125]],[-1,[75,98,125,176]],[1,[85,87,88,126]],[1,[85,87,126,176]],[-1,[85,88,96,97]],[1,[85,88,96,126]],[-1,[85,96,126,176]],[-1,[87,88,98,126]],[1,[87,98,126,176]],[-1,[88,96,98,126]],[1,[96,98,125,126]],[-1,[96,125,126,176]],[1,[98,125,126,176]]]},
   {"label":"00110011","cell":[102,105,120,159],"cycle":[[1,[0,1,5,10]],[-1,[0,1,5,16]],[-1,[0,1,6,11]],[1,[0,1,6,14]],[1,[0,1,10,12]],[-1,[0,1,11,12]],[1,[0,1,14,16]],[-1,[0,5,10,12]],[-1,[0,5,12,16]],[1,[0,6,11,12]],[1,[0,6,12,16]],[-1,[0,6,14,16]],[1,[1,5,10,36]],[-1,[1,5,16,36]],[-1,[1,6,11,32]],[1,[1,6,14,35]],[-1,[1,6,32,35]],[1,[1,10,12,42]],[-1,[1,10,36,42]],[-1,[1,11,12,42]],[1,[1,11,32,42]],[1,[1,14,16,43]],[-1,[1,14,35,43]],[1,[1,16,36,43]],[1,[1,32,35,154]],[-1,[1,32,42,154]],[1,[1,34,35,43]],[-1,[1,34,35,154]],[-1,[1,34,36,43]],[1,[1,34,36,154]],[1,[1,36,42,154]],[-1,[5,10,12,69]],[1,[5,10,36,69]],[-1,[5,12,16,69]],[-1,[5,16,36,76]],[-1,[5,16,60,69]],[1,[5,16,60,76]],[1,[5,36,60,69]],[-1,[5,36,60,76]],[1,[6,11,12,70]],[-1,[6,11,32,70]],[1,[6,12,16,70]],[-1,[6,14,16,77]],[1,[6,14,35,77]],[1,[6,16,60,70]],[-1,[6,16,60,77]],[-1,[6,32,35,159]],[1,[6,32,70,159]],[-1,[6,35,77,159]],[-1,[6,60,70,159]],[1,[6,60,77,159]],[1,[10,12,42,69]],[-1,[10,36,42,69]],[-1,[11,12,42,70]],[1,[11,32,42,70]],[-1,[12,16,69,70]],[1,[12,42,69,70]],[1,[14,16,43,77]],[-1,[14,35,43,77]],[1,[16,36,43,76]],[-1,[16,43,76,77]],[-1,[16,60,69,70]],[1,[16,60,76,77]],[1,[32,35,101,102]],[-1,[32,35,101,154]],[1,[32,35,102,159]],[1,[32,42,70,103]],[1,[32,42,103,154]],[-1,[32,70,103,159]],[-1,[32,101,102,103]],[-1,[32,101,103,154]],[1,[32,102,103,159]],[1,[34,35,43,105]],[1,[34,35,105,154]],[-1,[34,36,43,76]],[-1,[34,36,76,105]],[-1,[34,36,105,154]],[1,[34,43,76,105]],[-1,[35,43,77,105]],[1,[35,77,105,159]],[1,[35,101,102,105]],[1,[35,101,105,154]],[-1,[35,102,105,159]],[-1,[36,42,69,103]],[-1,[36,42,103,154]],[1,[36,60,69,103]],[-1,[36,60,76,105]],[1,[36,60,103,105]],[-1,[36,103,105,154]],[1,[42,69,70,103]],[-1,[43,76,77,105]],[-1,[60,69,70,103]],[1,[60,70,103,159]],[1,[60,76,77,105]],[-1,[60,77,105,159]],[1,[60,103,105,120]],[1,[60,103,120,159]],[-1,[60,105,120,159]],[-1,[101,102,103,105]],[1,[101,103,105,154]],[-1,[102,103,105,120]],[-1,[102,103,120,159]],[1,[102,105,120,159]]]},
   {"label":"00001011","cell":[60,86,88,110],"cycle":[[1,[0,1,3,5]],[-1,[0,1,3,6]],[1,[0,1,5,6]],[-1,[0,3,5,18]],[1,[0,3,6,19]],[-1,[0,3,18,19]],[-1,[0,5,6,21]],[1,[0,5,18,21]],[-1,[0,6,19,21]],[1,[0,18,19,21]],[1,[1,3,5,127]],[-1,[1,3,6,128]],[-1,[1,3,29,127]],[1,[1,3,29,128]],[1,[1,5,6,130]],[1,[1,5,36,127]],[-1,[1,5,36,130]],[-1,[1,6,32,128]],[1,[1,6,32,130]],[-1,[1,29,30,127]],[1,[1,29,30,128]],[1,[1,30,32,128]],[-1,[1,30,32,130]],[-1,[1,30,36,127]],[1,[1,30,36,130]],[-1,[3,5,18,127]],[1,[3,6,19,128]],[-1,[3,18,19,44]],[-1,[3,18,44,127]],[1,[3,19,44,128]],[1,[3,29,44,127]],[-1,[3,29,44,128]],[-1,[5,6,21,130]],[1,[5,18,21,47]],[1,[5,18,47,127]],[-1,[5,21,47,130]],[-1,[5,36,47,127]],[1,[5,36,47,130]],[-1,[6,19,21,88]],[1,[6,19,48,88]],[-1,[6,19,48,128]],[-1,[6,21,48,60]],[1,[6,21,48,130]],[-1,[6,21,60,88]],[1,[6,32,48,128]],[-1,[6,32,48,130]],[1,[6,48,60,88]],[1,[18,19,21,86]],[-1,[18,19,44,86]],[1,[18,21,47,86]],[-1,[18,44,47,86]],[1,[18,44,47,127]],[1,[19,21,86,88]],[1,[19,44,48,86]],[-1,[19,44,48,128]],[-1,[19,48,86,88]],[-1,[21,47,48,60]],[1,[21,47,48,130]],[-1,[21,47,60,86]],[1,[21,60,86,88]],[1,[29,30,44,127]],[-1,[29,30,44,128]],[-1,[30,32,48,128]],[1,[30,32,48,130]],[1,[30,36,47,127]],[-1,[30,36,47,130]],[1,[30,44,47,48]],[-1,[30,44,47,127]],[1,[30,44,48,128]],[-1,[30,47,48,130]],[1,[44,47,48,110]],[-1,[44,47,86,110]],[1,[44,48,86,110]],[-1,[47,48,60,110]],[-1,[47,60,86,110]],[1,[48,60,88,110]],[-1,[48,86,88,110]],[1,[60,86,88,110]]]},
   {"label":"00001011","cell":[68,75,86,178],"cycle":[[-1,[0,1,3,5]],[1,[0,1,3,13]],[-1,[0,1,5,16]],[1,[0,1,13,16]],[1,[0,3,5,18]],[-1,[0,3,13,23]],[1,[0,3,18,19]],[1,[0,3,19,23]],[1,[0,5,16,23]],[-1,[0,5,18,21]],[-1,[0,5,21,23]],[-1,[0,13,16,23]],[-1,[0,18,19,23]],[1,[0,18,21,23]],[-1,[1,3,5,127]],[1,[1,3,13,33]],[-1,[1,3,29,33]],[1,[1,3,29,127]],[-1,[1,5,16,130]],[-1,[1,5,36,127]],[1,[1,5,36,130]],[1,[1,13,16,36]],[-1,[1,13,33,36]],[-1,[1,16,36,130]],[-1,[1,29,30,33]],[1,[1,29,30,127]],[1,[1,30,33,36]],[1,[1,30,36,127]],[1,[3,5,18,127]],[-1,[3,13,23,74]],[1,[3,13,33,74]],[1,[3,18,19,44]],[1,[3,18,44,127]],[1,[3,19,23,55]],[-1,[3,19,44,55]],[-1,[3,23,55,74]],[-1,[3,29,33,44]],[-1,[3,29,44,127]],[1,[3,33,44,55]],[1,[3,33,55,74]],[-1,[5,16,21,60]],[1,[5,16,21,130]],[1,[5,16,23,60]],[-1,[5,18,21,47]],[-1,[5,18,47,127]],[-1,[5,21,23,60]],[1,[5,21,47,130]],[1,[5,36,47,127]],[-1,[5,36,47,130]],[-1,[13,16,23,75]],[1,[13,16,36,75]],[-1,[13,23,74,75]],[-1,[13,33,36,61]],[-1,[13,33,61,75]],[1,[13,33,74,75]],[1,[13,36,61,75]],[-1,[16,21,60,68]],[-1,[16,21,68,130]],[1,[16,23,60,75]],[-1,[16,36,68,75]],[1,[16,36,68,130]],[1,[16,60,68,75]],[-1,[18,19,23,86]],[1,[18,19,44,86]],[1,[18,21,23,86]],[-1,[18,21,47,86]],[1,[18,44,47,61]],[-1,[18,44,47,127]],[1,[18,44,61,86]],[-1,[18,47,61,86]],[1,[19,23,55,86]],[-1,[19,44,55,62]],[-1,[19,44,62,86]],[1,[19,55,62,86]],[-1,[21,23,60,86]],[1,[21,47,68,86]],[-1,[21,47,68,130]],[-1,[21,60,68,86]],[-1,[23,55,74,75]],[-1,[23,55,75,86]],[1,[23,60,75,86]],[-1,[29,30,33,44]],[-1,[29,30,44,127]],[1,[30,33,36,61]],[-1,[30,33,44,62]],[1,[30,33,61,62]],[-1,[30,36,47,127]],[1,[30,36,47,130]],[-1,[30,36,61,68]],[-1,[30,36,68,130]],[-1,[30,44,47,61]],[1,[30,44,47,127]],[-1,[30,44,61,62]],[1,[30,47,61,68]],[1,[30,47,68,130]],[1,[33,44,55,62]],[-1,[33,55,62,75]],[1,[33,55,74,75]],[1,[33,61,62,75]],[-1,[36,61,68,75]],[-1,[44,61,62,86]],[1,[47,61,68,86]],[-1,[55,62,75,86]],[1,[60,68,75,86]],[1,[61,62,75,86]],[-1,[61,68,75,178]],[1,[61,68,86,178]],[-1,[61,75,86,178]],[1,[68,75,86,178]]]},
   {"label":"00001011","cell":[102,116,120,173],"cycle":[[1,[1,5,34,36]],[-1,[1,5,34,38]],[1,[1,5,36,38]],[-1,[1,34,36,38]],[1,[5,34,36,63]],[-1,[5,34,38,76]],[1,[5,34,63,76]],[1,[5,36,38,60]],[-1,[5,36,47,60]],[1,[5,36,47,63]],[-1,[5,38,60,76]],[1,[5,47,60,87]],[-1,[5,47,63,87]],[1,[5,60,76,87]],[-1,[5,63,76,87]],[-1,[30,36,47,100]],[1,[30,36,47,103]],[-1,[30,36,100,103]],[1,[30,47,100,103]],[-1,[33,34,36,100]],[1,[33,34,36,105]],[-1,[33,34,100,105]],[1,[33,36,100,105]],[-1,[34,36,38,105]],[1,[34,36,63,100]],[-1,[34,38,76,105]],[1,[34,63,76,116]],[-1,[34,63,100,116]],[1,[34,76,105,116]],[1,[34,100,102,105]],[-1,[34,100,102,116]],[-1,[34,102,105,116]],[1,[36,38,60,103]],[1,[36,38,103,105]],[-1,[36,47,60,103]],[1,[36,47,63,100]],[-1,[36,100,103,105]],[-1,[38,60,76,120]],[1,[38,60,103,120]],[-1,[38,76,105,120]],[1,[38,102,103,105]],[-1,[38,102,103,120]],[1,[38,102,105,120]],[1,[47,60,87,110]],[-1,[47,60,103,110]],[-1,[47,63,87,113]],[1,[47,63,100,113]],[-1,[47,87,110,113]],[1,[47,100,103,110]],[1,[47,100,110,113]],[1,[60,76,87,120]],[1,[60,87,110,120]],[-1,[60,103,110,120]],[-1,[63,76,87,116]],[-1,[63,87,113,116]],[1,[63,100,113,116]],[-1,[76,87,116,120]],[1,[76,105,116,120]],[-1,[87,110,113,116]],[-1,[87,110,116,173]],[1,[87,110,120,173]],[-1,[87,116,120,173]],[-1,[100,102,103,105]],[1,[100,102,103,110]],[1,[100,102,110,116]],[1,[100,110,113,116]],[1,[102,103,110,120]],[-1,[102,105,116,120]],[1,[102,110,116,173]],[-1,[102,110,120,173]],[1,[102,116,120,173]]]},
   {"label":"00001011","cell":[105,110,116,156],"cycle":[[-1,[0,1,3,6]],[1,[0,1,3,13]],[1,[0,1,5,6]],[-1,[0,1,5,16]],[1,[0,1,13,16]],[1,[0,3,6,23]],[-1,[0,3,13,23]],[-1,[0,5,6,23]],[1,[0,5,16,23]],[-1,[0,13,16,23]],[-1,[1,3,6,128]],[1,[1,3,13,33]],[-1,[1,3,29,34]],[1,[1,3,29,128]],[1,[1,3,33,34]],[1,[1,5,6,130]],[-1,[1,5,16,36]],[-1,[1,5,36,130]],[-1,[1,6,32,128]],[1,[1,6,32,130]],[1,[1,13,16,36]],[-1,[1,13,33,36]],[-1,[1,29,30,33]],[1,[1,29,30,128]],[-1,[1,29,33,34]],[1,[1,30,32,128]],[-1,[1,30,32,130]],[1,[1,30,33,36]],[1,[1,30,36,130]],[-1,[3,6,19,55]],[1,[3,6,19,128]],[1,[3,6,23,55]],[-1,[3,13,23,74]],[1,[3,13,33,74]],[-1,[3,19,44,55]],[1,[3,19,44,128]],[-1,[3,23,55,74]],[-1,[3,29,34,156]],[-1,[3,29,44,128]],[1,[3,29,44,156]],[1,[3,33,34,156]],[1,[3,33,55,74]],[-1,[3,33,55,156]],[1,[3,44,55,156]],[1,[5,6,21,60]],[-1,[5,6,21,130]],[-1,[5,6,23,60]],[1,[5,16,23,60]],[-1,[5,16,36,60]],[1,[5,21,47,60]],[-1,[5,21,47,130]],[-1,[5,36,47,60]],[1,[5,36,47,130]],[1,[6,19,48,55]],[-1,[6,19,48,128]],[-1,[6,21,48,60]],[1,[6,21,48,130]],[1,[6,23,55,60]],[1,[6,32,48,128]],[-1,[6,32,48,130]],[-1,[6,48,55,60]],[-1,[13,16,23,75]],[1,[13,16,36,75]],[-1,[13,23,74,75]],[-1,[13,33,36,75]],[1,[13,33,74,75]],[1,[16,23,60,75]],[-1,[16,36,60,75]],[1,[19,44,48,55]],[-1,[19,44,48,128]],[-1,[21,47,48,60]],[1,[21,47,48,130]],[1,[23,55,60,75]],[-1,[23,55,74,75]],[-1,[29,30,33,100]],[1,[29,30,44,100]],[-1,[29,30,44,128]],[-1,[29,33,34,100]],[1,[29,34,100,156]],[-1,[29,44,100,156]],[-1,[30,32,48,128]],[1,[30,32,48,130]],[1,[30,33,36,100]],[1,[30,36,47,103]],[-1,[30,36,47,130]],[-1,[30,36,100,103]],[1,[30,44,47,48]],[-1,[30,44,47,100]],[1,[30,44,48,128]],[-1,[30,47,48,130]],[1,[30,47,100,103]],[-1,[33,34,100,105]],[-1,[33,34,105,156]],[-1,[33,36,75,105]],[1,[33,36,100,105]],[1,[33,55,74,75]],[1,[33,55,75,105]],[1,[33,55,105,156]],[-1,[34,100,105,116]],[-1,[34,100,116,156]],[1,[34,105,116,156]],[-1,[36,47,60,103]],[-1,[36,60,75,105]],[1,[36,60,103,105]],[-1,[36,100,103,105]],[1,[44,47,48,110]],[-1,[44,47,100,110]],[1,[44,48,55,110]],[-1,[44,55,110,156]],[1,[44,100,110,156]],[-1,[47,48,60,110]],[-1,[47,60,103,110]],[1,[47,100,103,110]],[-1,[48,55,60,110]],[1,[55,60,75,105]],[1,[55,60,105,110]],[-1,[55,105,110,156]],[1,[60,103,105,110]],[-1,[100,103,105,110]],[1,[100,105,110,116]],[-1,[100,110,116,156]],[1,[105,110,116,156]]]},
   {"label":"01001011","cell":[80,83,123,170],"cycle":[[-1,[0,3,5,6]],[1,[0,3,5,13]],[-1,[0,3,6,9]],[-1,[0,3,9,24]],[1,[0,3,13,24]],[1,[0,5,6,12]],[1,[0,5,12,16]],[-1,[0,5,13,16]],[1,[0,6,9,27]],[-1,[0,6,12,27]],[1,[0,9,24,27]],[-1,[0,12,16,27]],[1,[0,13,16,25]],[-1,[0,13,24,25]],[-1,[0,16,25,27]],[1,[0,24,25,27]],[-1,[3,5,6,56]],[1,[3,5,13,34]],[1,[3,5,34,45]],[1,[3,5,45,56]],[-1,[3,6,9,46]],[-1,[3,6,46,56]],[-1,[3,9,24,58]],[-1,[3,9,29,46]],[1,[3,9,29,58]],[1,[3,13,24,57]],[-1,[3,13,34,57]],[-1,[3,24,57,58]],[-1,[3,29,45,46]],[1,[3,29,45,57]],[1,[3,29,57,58]],[-1,[3,34,45,59]],[1,[3,34,57,59]],[1,[3,45,46,56]],[-1,[3,45,57,59]],[1,[5,6,12,49]],[1,[5,6,49,56]],[1,[5,12,16,38]],[1,[5,12,38,65]],[-1,[5,12,49,65]],[-1,[5,13,16,36]],[1,[5,13,34,36]],[1,[5,16,36,38]],[-1,[5,34,36,38]],[-1,[5,34,38,65]],[1,[5,34,45,65]],[-1,[5,45,49,56]],[1,[5,45,49,65]],[1,[6,9,12,32]],[-1,[6,9,12,66]],[1,[6,9,27,66]],[1,[6,9,32,46]],[-1,[6,12,27,66]],[-1,[6,12,32,49]],[-1,[6,32,46,49]],[1,[6,46,49,56]],[1,[9,12,32,52]],[1,[9,12,52,66]],[-1,[9,22,51,52]],[1,[9,22,51,67]],[-1,[9,22,52,67]],[1,[9,24,27,80]],[-1,[9,24,58,67]],[-1,[9,24,67,80]],[1,[9,27,66,80]],[-1,[9,29,46,52]],[1,[9,29,51,52]],[-1,[9,29,51,67]],[1,[9,29,58,67]],[1,[9,32,46,52]],[1,[9,52,59,66]],[-1,[9,52,59,67]],[-1,[9,59,66,80]],[1,[9,59,67,80]],[-1,[12,16,27,83]],[1,[12,16,38,83]],[-1,[12,27,66,83]],[-1,[12,32,49,52]],[1,[12,38,65,83]],[1,[12,49,52,65]],[-1,[12,52,65,66]],[1,[12,65,66,83]],[1,[13,16,25,152]],[-1,[13,16,36,43]],[-1,[13,16,43,152]],[-1,[13,24,25,152]],[1,[13,24,57,79]],[1,[13,24,79,152]],[1,[13,34,36,43]],[1,[13,34,43,79]],[-1,[13,34,57,79]],[-1,[13,43,79,152]],[-1,[16,25,27,152]],[-1,[16,27,83,152]],[1,[16,36,38,43]],[-1,[16,38,43,83]],[1,[16,43,83,152]],[-1,[22,50,51,52]],[1,[22,50,51,67]],[-1,[22,50,52,90]],[1,[22,50,67,90]],[-1,[22,52,67,72]],[-1,[22,52,72,90]],[1,[22,67,72,90]],[1,[24,25,27,152]],[1,[24,27,80,152]],[-1,[24,57,58,67]],[-1,[24,57,59,79]],[1,[24,57,59,90]],[-1,[24,57,67,90]],[1,[24,59,79,90]],[1,[24,67,79,80]],[-1,[24,67,79,90]],[-1,[24,79,80,152]],[1,[27,66,80,83]],[-1,[27,80,83,152]],[-1,[29,45,46,52]],[1,[29,45,50,52]],[-1,[29,45,50,57]],[1,[29,50,51,52]],[-1,[29,50,51,67]],[1,[29,50,57,67]],[1,[29,57,58,67]],[-1,[32,46,49,52]],[-1,[34,36,38,43]],[1,[34,38,43,108]],[-1,[34,38,65,108]],[1,[34,43,79,108]],[-1,[34,45,59,65]],[1,[34,57,59,79]],[1,[34,59,65,79]],[-1,[34,65,79,108]],[-1,[38,43,83,108]],[1,[38,65,83,108]],[1,[43,79,80,152]],[-1,[43,79,80,170]],[-1,[43,79,83,108]],[1,[43,79,83,170]],[1,[43,80,83,152]],[-1,[43,80,83,170]],[1,[45,46,49,52]],[-1,[45,46,49,56]],[-1,[45,49,52,65]],[1,[45,50,52,90]],[-1,[45,50,57,90]],[1,[45,52,65,90]],[-1,[45,57,59,90]],[-1,[45,59,65,90]],[1,[50,57,67,90]],[1,[52,59,66,123]],[-1,[52,59,67,123]],[-1,[52,65,66,123]],[-1,[52,65,72,90]],[1,[52,65,72,123]],[-1,[52,67,72,123]],[1,[59,65,79,90]],[-1,[59,66,80,123]],[1,[59,67,80,123]],[1,[65,66,83,123]],[-1,[65,72,79,83]],[1,[65,72,79,90]],[-1,[65,72,83,123]],[1,[65,79,83,108]],[1,[66,80,83,123]],[-1,[67,72,79,90]],[1,[67,72,79,170]],[-1,[67,72,123,170]],[1,[67,79,80,170]],[1,[67,80,123,170]],[-1,[72,79,83,170]],[-1,[72,83,123,170]],[1,[80,83,123,170]]]},
   {"label":"01001011","cell":[104,108,109,123],"cycle":[[-1,[3,9,29,35]],[1,[3,9,29,59]],[-1,[3,9,35,59]],[1,[3,29,35,59]],[1,[6,9,12,32]],[-1,[6,9,12,66]],[1,[6,9,32,35]],[1,[6,9,35,66]],[-1,[6,12,32,38]],[-1,[6,12,38,66]],[-1,[6,32,35,66]],[1,[6,32,38,66]],[1,[9,12,32,52]],[1,[9,12,52,66]],[1,[9,29,32,35]],[-1,[9,29,32,51]],[-1,[9,29,51,52]],[-1,[9,29,52,67]],[1,[9,29,59,67]],[1,[9,32,51,52]],[-1,[9,35,59,80]],[1,[9,35,66,80]],[1,[9,52,59,66]],[-1,[9,52,59,67]],[-1,[9,59,66,80]],[-1,[12,22,52,53]],[1,[12,22,52,72]],[-1,[12,22,53,72]],[-1,[12,32,38,42]],[-1,[12,32,42,53]],[1,[12,32,52,53]],[1,[12,38,42,83]],[-1,[12,38,66,83]],[1,[12,42,53,72]],[1,[12,42,72,83]],[-1,[12,52,65,66]],[1,[12,52,65,72]],[1,[12,65,66,83]],[-1,[12,65,72,83]],[1,[22,50,51,52]],[-1,[22,50,51,53]],[1,[22,50,52,72]],[-1,[22,50,53,72]],[-1,[22,51,52,53]],[-1,[29,30,32,51]],[1,[29,30,32,104]],[1,[29,30,50,51]],[-1,[29,30,50,104]],[1,[29,32,35,101]],[1,[29,32,101,104]],[1,[29,35,59,106]],[-1,[29,35,101,106]],[-1,[29,50,51,52]],[-1,[29,50,52,104]],[-1,[29,52,67,104]],[1,[29,59,67,106]],[1,[29,67,104,106]],[-1,[29,101,104,106]],[1,[30,32,42,53]],[-1,[30,32,42,104]],[-1,[30,32,51,53]],[-1,[30,42,53,104]],[1,[30,50,51,53]],[1,[30,50,53,104]],[-1,[32,35,66,109]],[1,[32,35,101,109]],[-1,[32,38,42,109]],[1,[32,38,66,109]],[-1,[32,42,104,109]],[1,[32,51,52,53]],[1,[32,101,104,109]],[-1,[35,59,80,106]],[1,[35,66,80,109]],[1,[35,80,106,109]],[-1,[35,101,106,109]],[1,[38,42,83,108]],[1,[38,42,108,109]],[-1,[38,66,83,109]],[-1,[38,83,108,109]],[1,[42,53,72,104]],[1,[42,72,83,108]],[-1,[42,72,104,108]],[1,[42,104,108,109]],[1,[50,52,72,104]],[-1,[50,53,72,104]],[1,[52,59,66,123]],[-1,[52,59,67,123]],[-1,[52,65,66,123]],[1,[52,65,72,123]],[-1,[52,67,104,123]],[1,[52,72,104,123]],[-1,[59,66,80,123]],[1,[59,67,106,123]],[-1,[59,80,106,123]],[1,[65,66,83,123]],[-1,[65,72,83,108]],[-1,[65,72,108,123]],[1,[65,83,108,123]],[1,[66,80,109,123]],[-1,[66,83,109,123]],[1,[67,104,106,123]],[-1,[72,104,108,123]],[1,[80,106,109,123]],[-1,[83,108,109,123]],[-1,[101,104,106,109]],[-1,[104,106,109,123]],[1,[104,108,109,123]]]},
   {"label":"01001011","cell":[117,120,125,126],"cycle":[[1,[3,29,33,34]],[-1,[3,29,33,35]],[1,[3,29,34,59]],[-1,[3,29,35,59]],[-1,[3,33,34,35]],[1,[3,34,35,56]],[1,[3,34,56,59]],[-1,[3,35,56,59]],[-1,[5,34,38,56]],[1,[5,34,38,65]],[-1,[5,34,56,65]],[1,[5,38,56,65]],[1,[5,45,49,56]],[-1,[5,45,49,87]],[1,[5,45,56,87]],[-1,[5,49,56,87]],[-1,[6,32,35,38]],[1,[6,32,35,66]],[-1,[6,32,38,66]],[1,[6,35,38,56]],[1,[6,35,56,66]],[-1,[6,38,56,66]],[-1,[6,46,49,56]],[1,[6,46,49,88]],[-1,[6,46,56,88]],[1,[6,49,56,88]],[1,[29,33,34,106]],[-1,[29,33,35,106]],[1,[29,34,59,106]],[-1,[29,35,59,106]],[-1,[32,35,38,109]],[1,[32,35,66,109]],[-1,[32,38,66,109]],[-1,[33,34,35,43]],[-1,[33,34,43,106]],[1,[33,35,43,106]],[1,[34,35,38,43]],[-1,[34,35,38,56]],[-1,[34,38,43,108]],[1,[34,38,65,108]],[1,[34,43,79,106]],[-1,[34,43,79,108]],[1,[34,56,59,116]],[-1,[34,56,65,116]],[1,[34,59,106,116]],[-1,[34,65,108,116]],[-1,[34,79,106,116]],[1,[34,79,108,116]],[1,[35,38,43,109]],[-1,[35,43,80,106]],[1,[35,43,80,109]],[-1,[35,56,59,117]],[1,[35,56,66,117]],[-1,[35,59,106,117]],[1,[35,66,109,117]],[1,[35,80,106,117]],[-1,[35,80,109,117]],[1,[38,43,83,108]],[-1,[38,43,83,109]],[1,[38,56,65,120]],[-1,[38,56,66,120]],[1,[38,65,108,120]],[-1,[38,66,109,120]],[-1,[38,83,108,120]],[1,[38,83,109,120]],[1,[43,79,106,125]],[-1,[43,79,108,125]],[-1,[43,80,106,125]],[1,[43,80,109,125]],[1,[43,83,108,125]],[-1,[43,83,109,125]],[1,[45,46,49,56]],[-1,[45,46,49,110]],[1,[45,46,56,110]],[-1,[45,49,87,110]],[1,[45,56,87,116]],[-1,[45,56,110,116]],[1,[45,87,110,116]],[1,[46,49,88,110]],[-1,[46,56,88,117]],[1,[46,56,110,117]],[-1,[46,88,110,117]],[-1,[49,56,87,120]],[1,[49,56,88,120]],[1,[49,87,88,110]],[-1,[49,87,88,120]],[1,[56,59,116,117]],[-1,[56,65,116,120]],[1,[56,66,117,120]],[1,[56,87,116,120]],[-1,[56,88,117,120]],[-1,[56,110,116,117]],[1,[59,106,116,117]],[-1,[65,108,116,120]],[1,[66,109,117,120]],[-1,[79,106,116,125]],[1,[79,108,116,125]],[1,[80,106,117,125]],[-1,[80,109,117,125]],[-1,[83,108,120,125]],[1,[83,109,120,125]],[-1,[86,87,88,110]],[1,[86,87,88,126]],[-1,[86,87,110,126]],[1,[86,88,110,126]],[-1,[87,88,120,126]],[1,[87,110,116,126]],[1,[87,116,120,126]],[-1,[88,110,117,126]],[-1,[88,117,120,126]],[1,[106,116,117,125]],[-1,[108,116,120,125]],[1,[109,117,120,125]],[-1,[110,116,117,126]],[1,[116,117,125,126]],[-1,[116,120,125,126]],[1,[117,120,125,126]]]},
   {"label":"00101011","cell":[96,117,119,176],"cycle":[[1,[0,3,9,14]],[-1,[0,3,9,15]],[1,[0,3,14,15]],[-1,[0,6,9,14]],[1,[0,6,9,15]],[-1,[0,6,14,15]],[1,[3,9,14,58]],[-1,[3,9,15,59]],[1,[3,9,58,59]],[1,[3,14,15,74]],[-1,[3,14,58,74]],[-1,[3,15,56,59]],[1,[3,15,56,74]],[1,[3,56,59,74]],[-1,[3,58,59,74]],[-1,[6,9,14,64]],[1,[6,9,15,66]],[-1,[6,9,64,66]],[-1,[6,14,15,77]],[1,[6,14,64,77]],[1,[6,15,56,66]],[-1,[6,15,56,77]],[-1,[6,56,66,77]],[1,[6,64,66,77]],[1,[9,14,58,64]],[-1,[9,15,59,66]],[1,[9,58,59,91]],[-1,[9,58,64,91]],[1,[9,59,66,91]],[-1,[9,64,66,91]],[1,[14,15,74,77]],[1,[14,58,64,96]],[-1,[14,58,74,96]],[1,[14,64,77,96]],[1,[14,74,75,77]],[-1,[14,74,75,96]],[-1,[14,75,77,96]],[-1,[15,56,59,66]],[1,[15,56,74,77]],[-1,[56,59,66,117]],[1,[56,59,74,117]],[-1,[56,66,77,117]],[1,[56,74,77,176]],[-1,[56,74,117,176]],[1,[56,77,117,176]],[-1,[58,59,74,117]],[1,[58,59,91,117]],[-1,[58,64,91,117]],[1,[58,64,96,117]],[-1,[58,74,96,117]],[1,[59,66,91,117]],[1,[64,66,77,117]],[-1,[64,66,91,117]],[1,[64,77,96,119]],[-1,[64,77,117,119]],[1,[64,96,117,119]],[1,[74,75,77,176]],[-1,[74,75,96,176]],[-1,[74,96,117,176]],[-1,[75,77,96,119]],[-1,[75,77,119,176]],[1,[75,96,119,176]],[-1,[77,117,119,176]],[1,[96,117,119,176]]]},
   {"label":"00101011","cell":[104,114,123,165],"cycle":[[1,[0,1,6,9]],[-1,[0,1,6,12]],[1,[0,1,9,12]],[-1,[0,6,9,12]],[1,[1,6,9,32]],[-1,[1,6,12,32]],[1,[1,9,12,41]],[1,[1,9,29,40]],[-1,[1,9,29,41]],[-1,[1,9,32,40]],[1,[1,12,32,41]],[1,[1,29,32,40]],[-1,[1,29,32,41]],[-1,[3,9,29,58]],[1,[3,9,29,59]],[-1,[3,9,58,59]],[1,[3,29,58,59]],[-1,[6,9,12,66]],[1,[6,9,32,64]],[1,[6,9,64,66]],[-1,[6,12,32,66]],[-1,[6,32,64,66]],[1,[9,12,41,66]],[1,[9,29,40,58]],[-1,[9,29,41,67]],[1,[9,29,59,67]],[-1,[9,32,40,64]],[-1,[9,40,58,64]],[1,[9,41,59,66]],[-1,[9,41,59,67]],[-1,[9,58,59,91]],[1,[9,58,64,91]],[-1,[9,59,66,91]],[1,[9,64,66,91]],[1,[12,32,41,165]],[-1,[12,32,66,165]],[1,[12,41,66,165]],[1,[29,32,40,101]],[-1,[29,32,41,104]],[1,[29,32,101,104]],[1,[29,40,58,101]],[-1,[29,41,67,104]],[1,[29,58,59,111]],[-1,[29,58,101,111]],[1,[29,59,67,111]],[1,[29,67,104,111]],[-1,[29,101,104,111]],[-1,[32,40,64,101]],[-1,[32,41,104,165]],[-1,[32,64,66,114]],[1,[32,64,101,114]],[1,[32,66,114,165]],[1,[32,101,104,114]],[-1,[32,104,114,165]],[-1,[40,58,64,101]],[1,[41,59,66,123]],[-1,[41,59,67,123]],[-1,[41,66,123,165]],[-1,[41,67,104,123]],[1,[41,104,123,165]],[-1,[58,59,91,111]],[1,[58,64,91,117]],[-1,[58,64,101,117]],[1,[58,91,111,117]],[-1,[58,101,111,117]],[-1,[59,66,91,123]],[1,[59,67,111,123]],[-1,[59,91,111,123]],[1,[64,66,91,114]],[-1,[64,91,114,117]],[1,[64,101,114,117]],[1,[66,91,114,123]],[-1,[66,114,123,165]],[1,[67,104,111,123]],[-1,[91,111,114,117]],[1,[91,111,114,123]],[-1,[101,104,111,114]],[1,[101,111,114,117]],[-1,[104,111,114,123]],[1,[104,114,123,165]]]},
   {"label":"00011011","cell":[66,70,73,165],"cycle":[[-1,[0,1,5,6]],[1,[0,1,5,10]],[-1,[0,1,6,11]],[1,[0,1,10,17]],[-1,[0,1,11,17]],[1,[0,5,6,20]],[-1,[0,5,10,18]],[-1,[0,5,18,20]],[1,[0,6,9,20]],[-1,[0,6,9,27]],[1,[0,6,11,27]],[1,[0,9,11,17]],[-1,[0,9,11,27]],[1,[0,9,17,22]],[-1,[0,9,20,22]],[-1,[0,10,17,22]],[1,[0,10,18,22]],[1,[0,18,20,22]],[-1,[1,5,6,130]],[1,[1,5,10,130]],[-1,[1,6,11,130]],[-1,[1,9,17,40]],[1,[1,9,17,41]],[1,[1,9,29,40]],[-1,[1,9,29,41]],[1,[1,10,17,39]],[-1,[1,10,31,39]],[1,[1,10,31,42]],[1,[1,10,42,130]],[-1,[1,11,17,42]],[-1,[1,11,42,130]],[-1,[1,17,39,40]],[-1,[1,17,41,42]],[1,[1,29,31,39]],[-1,[1,29,31,41]],[1,[1,29,39,40]],[1,[1,31,41,42]],[1,[5,6,20,49]],[1,[5,6,49,130]],[-1,[5,10,18,140]],[-1,[5,10,31,69]],[1,[5,10,31,140]],[-1,[5,10,69,130]],[-1,[5,18,20,140]],[-1,[5,20,49,140]],[-1,[5,31,49,69]],[1,[5,31,49,140]],[1,[5,49,69,130]],[1,[6,9,20,66]],[-1,[6,9,27,66]],[1,[6,11,27,70]],[1,[6,11,70,130]],[1,[6,20,49,66]],[1,[6,27,66,70]],[-1,[6,49,66,70]],[-1,[6,49,70,130]],[1,[9,11,17,73]],[-1,[9,11,27,73]],[1,[9,17,22,67]],[-1,[9,17,40,67]],[1,[9,17,41,73]],[-1,[9,20,22,52]],[-1,[9,20,52,66]],[-1,[9,22,51,52]],[1,[9,22,51,67]],[-1,[9,27,66,73]],[1,[9,29,40,67]],[-1,[9,29,41,52]],[1,[9,29,51,52]],[-1,[9,29,51,67]],[1,[9,41,52,66]],[1,[9,41,66,73]],[-1,[10,17,22,71]],[1,[10,17,39,71]],[1,[10,18,22,140]],[-1,[10,22,50,71]],[1,[10,22,50,140]],[-1,[10,31,39,50]],[1,[10,31,42,69]],[-1,[10,31,50,140]],[1,[10,39,50,71]],[-1,[10,42,69,130]],[-1,[11,17,42,73]],[1,[11,27,70,73]],[-1,[11,42,70,73]],[1,[11,42,70,130]],[1,[17,22,67,71]],[-1,[17,39,40,67]],[-1,[17,39,67,71]],[-1,[17,41,42,73]],[1,[18,20,22,140]],[-1,[20,22,52,140]],[-1,[20,49,52,66]],[1,[20,49,52,140]],[-1,[22,50,51,52]],[1,[22,50,51,67]],[-1,[22,50,52,140]],[1,[22,50,67,71]],[1,[27,66,70,73]],[1,[29,31,39,50]],[-1,[29,31,41,52]],[1,[29,31,50,52]],[1,[29,39,40,67]],[-1,[29,39,50,67]],[1,[29,50,51,52]],[-1,[29,50,51,67]],[1,[31,41,42,165]],[-1,[31,41,52,165]],[1,[31,42,69,165]],[-1,[31,49,52,140]],[1,[31,49,52,165]],[-1,[31,49,69,165]],[1,[31,50,52,140]],[-1,[39,50,67,71]],[-1,[41,42,73,165]],[1,[41,52,66,165]],[1,[41,66,73,165]],[1,[42,69,70,130]],[-1,[42,69,70,165]],[-1,[42,70,73,165]],[-1,[49,52,66,165]],[-1,[49,66,70,165]],[-1,[49,69,70,130]],[1,[49,69,70,165]],[1,[66,70,73,165]]]},
   {"label":"00011011","cell":[97,99,123,150],"cycle":[[-1,[0,1,5,10]],[1,[0,1,5,13]],[-1,[0,1,10,17]],[1,[0,1,13,17]],[1,[0,5,10,18]],[-1,[0,5,13,23]],[1,[0,5,18,20]],[1,[0,5,20,23]],[-1,[0,9,17,22]],[1,[0,9,17,27]],[1,[0,9,20,22]],[-1,[0,9,20,27]],[1,[0,10,17,22]],[-1,[0,10,18,22]],[-1,[0,13,17,25]],[1,[0,13,23,25]],[1,[0,17,25,27]],[-1,[0,18,20,22]],[-1,[0,20,23,27]],[-1,[0,23,25,27]],[-1,[1,5,10,31]],[1,[1,5,13,34]],[-1,[1,5,31,34]],[1,[1,9,17,40]],[-1,[1,9,17,41]],[-1,[1,9,29,40]],[1,[1,9,29,41]],[-1,[1,10,17,39]],[1,[1,10,31,39]],[1,[1,13,17,39]],[-1,[1,13,34,39]],[1,[1,17,39,40]],[-1,[1,17,39,41]],[-1,[1,29,31,39]],[1,[1,29,31,41]],[-1,[1,29,39,40]],[1,[1,31,34,41]],[1,[1,34,39,41]],[1,[5,10,18,140]],[-1,[5,10,31,140]],[-1,[5,13,23,143]],[1,[5,13,34,143]],[1,[5,18,20,140]],[1,[5,20,23,143]],[-1,[5,20,49,65]],[1,[5,20,49,140]],[-1,[5,20,65,143]],[-1,[5,31,34,65]],[1,[5,31,49,65]],[-1,[5,31,49,140]],[1,[5,34,65,143]],[-1,[9,17,22,67]],[1,[9,17,27,150]],[1,[9,17,40,67]],[-1,[9,17,41,67]],[-1,[9,17,67,150]],[1,[9,20,22,52]],[-1,[9,20,27,150]],[1,[9,20,52,150]],[1,[9,22,51,52]],[-1,[9,22,51,67]],[-1,[9,29,40,67]],[1,[9,29,41,52]],[-1,[9,29,51,52]],[1,[9,29,51,67]],[-1,[9,41,52,150]],[1,[9,41,67,150]],[1,[10,17,22,71]],[-1,[10,17,39,71]],[-1,[10,18,22,140]],[1,[10,22,50,71]],[-1,[10,22,50,140]],[1,[10,31,39,50]],[1,[10,31,50,140]],[-1,[10,39,50,71]],[-1,[13,17,25,152]],[1,[13,17,39,79]],[1,[13,17,79,152]],[1,[13,23,25,152]],[1,[13,23,74,143]],[-1,[13,23,74,152]],[-1,[13,34,39,79]],[-1,[13,34,79,143]],[1,[13,74,79,143]],[-1,[13,74,79,152]],[-1,[17,22,67,71]],[1,[17,25,27,152]],[-1,[17,27,80,99]],[1,[17,27,80,152]],[-1,[17,27,99,150]],[1,[17,39,40,67]],[-1,[17,39,41,79]],[1,[17,39,67,71]],[-1,[17,41,67,79]],[1,[17,67,79,99]],[1,[17,67,99,150]],[1,[17,79,80,99]],[-1,[17,79,80,152]],[-1,[18,20,22,140]],[1,[20,22,52,140]],[-1,[20,23,27,97]],[-1,[20,23,97,143]],[1,[20,27,97,150]],[1,[20,49,52,65]],[-1,[20,49,52,140]],[-1,[20,52,65,150]],[1,[20,65,97,143]],[-1,[20,65,97,150]],[1,[22,50,51,52]],[-1,[22,50,51,67]],[1,[22,50,52,140]],[-1,[22,50,67,71]],[-1,[23,25,27,152]],[-1,[23,27,97,152]],[-1,[23,74,97,143]],[1,[23,74,97,152]],[1,[27,80,97,99]],[-1,[27,80,97,152]],[-1,[27,97,99,150]],[-1,[29,31,39,50]],[1,[29,31,41,52]],[-1,[29,31,50,52]],[-1,[29,39,40,67]],[1,[29,39,50,67]],[-1,[29,50,51,52]],[1,[29,50,51,67]],[1,[31,34,41,65]],[1,[31,41,52,65]],[-1,[31,49,52,65]],[1,[31,49,52,140]],[-1,[31,50,52,140]],[1,[34,39,41,79]],[1,[34,41,65,79]],[-1,[34,65,79,143]],[1,[39,50,67,71]],[1,[41,52,65,150]],[1,[41,65,79,123]],[1,[41,65,123,150]],[-1,[41,67,79,123]],[-1,[41,67,123,150]],[-1,[65,79,97,123]],[1,[65,79,97,143]],[1,[65,97,123,150]],[1,[67,79,99,123]],[-1,[67,99,123,150]],[-1,[74,79,80,97]],[1,[74,79,80,152]],[-1,[74,79,97,143]],[1,[74,80,97,152]],[-1,[79,80,97,99]],[1,[79,97,99,123]],[1,[97,99,123,150]]]},
   {"label":"01011011","cell":[107,124,125,170],"cycle":[[-1,[0,5,10,13]],[1,[0,5,10,26]],[-1,[0,5,13,26]],[1,[0,10,13,17]],[1,[0,10,17,26]],[-1,[0,13,17,26]],[-1,[5,10,13,127]],[1,[5,10,26,135]],[1,[5,10,31,127]],[-1,[5,10,31,135]],[-1,[5,13,26,76]],[1,[5,13,34,54]],[-1,[5,13,34,127]],[1,[5,13,54,76]],[1,[5,26,76,135]],[1,[5,31,34,127]],[-1,[5,31,34,135]],[-1,[5,34,54,76]],[-1,[5,34,76,135]],[1,[10,13,17,39]],[1,[10,13,39,127]],[1,[10,17,26,135]],[-1,[10,17,39,135]],[-1,[10,31,39,127]],[1,[10,31,39,135]],[-1,[13,17,26,152]],[1,[13,17,39,78]],[1,[13,17,78,152]],[-1,[13,26,76,152]],[1,[13,33,34,54]],[-1,[13,33,34,127]],[-1,[13,33,39,78]],[1,[13,33,39,127]],[1,[13,33,54,75]],[1,[13,33,75,78]],[-1,[13,54,75,76]],[1,[13,75,76,152]],[-1,[13,75,78,152]],[-1,[17,26,83,135]],[1,[17,26,83,152]],[-1,[17,39,41,42]],[1,[17,39,41,135]],[-1,[17,39,42,170]],[1,[17,39,78,170]],[1,[17,41,42,83]],[1,[17,41,83,135]],[-1,[17,42,83,170]],[-1,[17,78,99,152]],[1,[17,78,99,170]],[1,[17,83,99,152]],[-1,[17,83,99,170]],[-1,[26,76,83,135]],[1,[26,76,83,152]],[1,[29,31,34,100]],[-1,[29,31,34,127]],[-1,[29,31,39,100]],[1,[29,31,39,127]],[-1,[29,33,34,100]],[1,[29,33,34,127]],[1,[29,33,39,100]],[-1,[29,33,39,127]],[1,[31,34,100,108]],[1,[31,34,108,135]],[1,[31,39,41,42]],[-1,[31,39,41,135]],[1,[31,39,42,108]],[-1,[31,39,100,108]],[-1,[31,41,42,108]],[-1,[31,41,108,135]],[1,[33,34,54,105]],[-1,[33,34,100,105]],[-1,[33,39,78,107]],[1,[33,39,100,107]],[1,[33,54,75,105]],[1,[33,75,78,107]],[-1,[33,75,105,107]],[1,[33,100,105,107]],[-1,[34,54,76,105]],[1,[34,76,105,108]],[1,[34,76,108,135]],[-1,[34,100,105,108]],[-1,[39,42,107,108]],[1,[39,42,107,170]],[-1,[39,78,107,170]],[1,[39,100,107,108]],[1,[41,42,83,108]],[-1,[41,83,108,135]],[1,[42,83,108,124]],[1,[42,83,124,170]],[-1,[42,107,108,124]],[-1,[42,107,124,170]],[-1,[54,75,76,105]],[-1,[75,76,105,125]],[-1,[75,76,125,152]],[1,[75,78,107,125]],[1,[75,78,125,152]],[-1,[75,105,107,125]],[-1,[76,83,108,125]],[1,[76,83,108,135]],[-1,[76,83,125,152]],[1,[76,105,108,125]],[1,[78,99,125,152]],[-1,[78,99,125,170]],[1,[78,107,125,170]],[-1,[83,99,125,152]],[1,[83,99,125,170]],[1,[83,108,124,125]],[-1,[83,124,125,170]],[1,[100,105,107,108]],[1,[105,107,108,125]],[-1,[107,108,124,125]],[1,[107,124,125,170]]]},
   {"label":"01011011","cell":[113,120,126,173],"cycle":[[1,[0,5,10,13]],[-1,[0,5,10,26]],[1,[0,5,13,26]],[-1,[0,10,13,17]],[-1,[0,10,17,26]],[1,[0,13,17,24]],[1,[0,13,24,26]],[-1,[0,17,24,26]],[1,[5,10,13,127]],[-1,[5,10,26,135]],[-1,[5,10,31,127]],[1,[5,10,31,135]],[1,[5,13,26,143]],[1,[5,13,34,127]],[-1,[5,13,34,143]],[-1,[5,26,76,135]],[1,[5,26,76,143]],[-1,[5,31,34,127]],[1,[5,31,34,135]],[1,[5,34,56,76]],[-1,[5,34,56,143]],[1,[5,34,76,135]],[-1,[5,56,76,143]],[-1,[9,17,24,149]],[1,[9,17,24,150]],[-1,[9,17,40,41]],[1,[9,17,40,149]],[-1,[9,17,41,150]],[1,[9,24,58,59]],[-1,[9,24,58,149]],[1,[9,24,59,150]],[1,[9,29,40,41]],[-1,[9,29,40,58]],[1,[9,29,41,59]],[-1,[9,29,58,59]],[1,[9,40,58,149]],[-1,[9,41,59,150]],[-1,[10,13,17,39]],[-1,[10,13,39,127]],[-1,[10,17,26,135]],[1,[10,17,39,135]],[1,[10,31,39,127]],[-1,[10,31,39,135]],[1,[13,17,24,78]],[-1,[13,17,39,78]],[1,[13,24,26,143]],[1,[13,24,57,78]],[-1,[13,24,57,143]],[-1,[13,33,34,57]],[1,[13,33,34,127]],[1,[13,33,39,78]],[-1,[13,33,39,127]],[-1,[13,33,57,78]],[1,[13,34,57,143]],[-1,[17,24,26,150]],[1,[17,24,78,149]],[1,[17,26,83,135]],[-1,[17,26,83,150]],[-1,[17,39,40,41]],[1,[17,39,40,78]],[-1,[17,39,41,135]],[-1,[17,40,78,149]],[-1,[17,41,83,135]],[1,[17,41,83,150]],[-1,[24,26,97,143]],[1,[24,26,97,150]],[1,[24,57,58,59]],[-1,[24,57,58,78]],[1,[24,57,59,143]],[1,[24,58,78,149]],[1,[24,59,97,143]],[-1,[24,59,97,150]],[-1,[26,76,83,97]],[1,[26,76,83,135]],[-1,[26,76,97,143]],[1,[26,83,97,150]],[-1,[29,31,34,102]],[1,[29,31,34,127]],[1,[29,31,39,41]],[-1,[29,31,39,127]],[1,[29,31,41,102]],[1,[29,33,34,57]],[-1,[29,33,34,127]],[-1,[29,33,39,40]],[1,[29,33,39,127]],[-1,[29,33,40,58]],[1,[29,33,57,58]],[1,[29,34,45,59]],[-1,[29,34,45,102]],[-1,[29,34,57,59]],[1,[29,39,40,41]],[1,[29,41,59,102]],[1,[29,45,46,59]],[-1,[29,45,46,111]],[1,[29,45,102,111]],[-1,[29,46,59,111]],[-1,[29,57,58,59]],[-1,[29,59,102,111]],[-1,[31,34,102,108]],[-1,[31,34,108,135]],[1,[31,39,41,135]],[1,[31,41,102,108]],[1,[31,41,108,135]],[-1,[33,39,40,78]],[-1,[33,40,58,78]],[1,[33,57,58,78]],[-1,[34,45,56,59]],[1,[34,45,56,102]],[1,[34,56,59,143]],[1,[34,56,76,105]],[-1,[34,56,102,105]],[-1,[34,57,59,143]],[-1,[34,76,105,108]],[-1,[34,76,108,135]],[1,[34,102,105,108]],[-1,[40,58,78,149]],[1,[41,59,102,123]],[1,[41,59,123,150]],[-1,[41,83,108,123]],[1,[41,83,108,135]],[-1,[41,83,123,150]],[1,[41,102,108,123]],[1,[45,46,59,173]],[1,[45,46,84,111]],[-1,[45,46,84,173]],[-1,[45,56,59,173]],[1,[45,56,102,173]],[-1,[45,84,111,113]],[-1,[45,84,113,173]],[1,[45,102,111,113]],[1,[45,102,113,173]],[1,[46,59,91,111]],[-1,[46,59,91,173]],[-1,[46,84,91,111]],[1,[46,84,91,173]],[-1,[56,59,97,143]],[1,[56,59,97,173]],[-1,[56,76,97,120]],[1,[56,76,97,143]],[1,[56,76,105,120]],[1,[56,97,120,173]],[-1,[56,102,105,120]],[-1,[56,102,120,173]],[-1,[59,91,97,123]],[1,[59,91,97,173]],[1,[59,91,111,123]],[1,[59,97,123,150]],[-1,[59,102,111,123]],[-1,[76,83,97,120]],[1,[76,83,108,120]],[-1,[76,83,108,135]],[-1,[76,105,108,120]],[-1,[83,97,120,123]],[-1,[83,97,123,150]],[1,[83,108,120,123]],[-1,[84,91,111,126]],[-1,[84,91,126,173]],[-1,[84,111,113,126]],[1,[84,113,126,173]],[-1,[91,97,123,126]],[-1,[91,97,126,173]],[1,[91,111,123,126]],[-1,[97,120,123,126]],[-1,[97,120,126,173]],[1,[102,105,108,120]],[-1,[102,108,120,123]],[1,[102,111,113,123]],[1,[102,113,120,123]],[-1,[102,113,120,173]],[1,[111,113,123,126]],[1,[113,120,123,126]],[1,[113,120,126,173]]]},
   {"label":"01011011","cell":[120,124,125,126],"cycle":[[1,[0,5,10,13]],[-1,[0,5,10,26]],[1,[0,5,13,26]],[-1,[0,10,13,17]],[-1,[0,10,17,26]],[1,[0,13,17,24]],[1,[0,13,24,26]],[-1,[0,17,24,26]],[1,[5,10,13,127]],[-1,[5,10,26,135]],[-1,[5,10,31,127]],[1,[5,10,31,135]],[1,[5,13,26,76]],[-1,[5,13,34,54]],[1,[5,13,34,127]],[-1,[5,13,54,76]],[-1,[5,26,76,135]],[-1,[5,31,34,127]],[1,[5,31,34,135]],[1,[5,34,54,76]],[1,[5,34,76,135]],[-1,[9,17,24,149]],[1,[9,17,24,150]],[-1,[9,17,40,41]],[1,[9,17,40,149]],[-1,[9,17,41,150]],[1,[9,24,58,91]],[-1,[9,24,58,149]],[-1,[9,24,59,91]],[1,[9,24,59,150]],[1,[9,29,40,41]],[-1,[9,29,40,58]],[1,[9,29,41,59]],[1,[9,29,46,58]],[-1,[9,29,46,59]],[1,[9,40,58,149]],[-1,[9,41,59,150]],[-1,[9,46,58,91]],[1,[9,46,59,91]],[-1,[10,13,17,39]],[-1,[10,13,39,127]],[-1,[10,17,26,135]],[1,[10,17,39,135]],[1,[10,31,39,127]],[-1,[10,31,39,135]],[1,[10,31,42,53]],[-1,[10,31,42,72]],[1,[10,31,53,72]],[-1,[10,42,53,72]],[1,[13,17,24,78]],[-1,[13,17,39,78]],[1,[13,24,26,95]],[-1,[13,24,78,95]],[1,[13,26,76,95]],[-1,[13,33,34,57]],[1,[13,33,34,127]],[1,[13,33,39,78]],[-1,[13,33,39,127]],[1,[13,33,54,61]],[-1,[13,33,54,75]],[-1,[13,33,57,78]],[1,[13,33,61,75]],[-1,[13,34,54,57]],[1,[13,54,57,61]],[1,[13,54,75,76]],[-1,[13,57,61,78]],[-1,[13,61,75,78]],[-1,[13,75,76,95]],[1,[13,75,78,95]],[-1,[17,24,26,150]],[1,[17,24,78,149]],[1,[17,26,83,135]],[-1,[17,26,83,150]],[-1,[17,39,40,41]],[1,[17,39,40,78]],[-1,[17,39,41,135]],[-1,[17,40,78,149]],[-1,[17,41,83,135]],[1,[17,41,83,150]],[1,[24,26,95,97]],[1,[24,26,97,150]],[-1,[24,57,58,78]],[1,[24,57,58,89]],[-1,[24,57,78,89]],[1,[24,58,78,149]],[-1,[24,58,89,91]],[-1,[24,59,91,97]],[-1,[24,59,97,150]],[1,[24,78,89,99]],[-1,[24,78,95,99]],[1,[24,89,91,99]],[1,[24,91,97,99]],[-1,[24,95,97,99]],[-1,[26,76,83,97]],[1,[26,76,83,135]],[1,[26,76,95,97]],[1,[26,83,97,150]],[-1,[29,31,34,100]],[1,[29,31,34,127]],[1,[29,31,39,41]],[1,[29,31,39,100]],[-1,[29,31,39,104]],[-1,[29,31,39,127]],[1,[29,31,41,102]],[1,[29,31,45,100]],[-1,[29,31,45,102]],[1,[29,31,100,104]],[1,[29,33,34,57]],[-1,[29,33,34,127]],[-1,[29,33,39,40]],[1,[29,33,39,127]],[-1,[29,33,40,58]],[1,[29,33,57,58]],[1,[29,34,45,57]],[-1,[29,34,45,100]],[1,[29,39,40,41]],[-1,[29,39,100,104]],[1,[29,41,59,102]],[-1,[29,45,57,111]],[1,[29,45,102,111]],[1,[29,46,58,111]],[-1,[29,46,59,111]],[-1,[29,57,58,111]],[-1,[29,59,102,111]],[-1,[31,34,100,108]],[-1,[31,34,108,135]],[1,[31,39,41,135]],[1,[31,39,42,104]],[-1,[31,39,42,108]],[1,[31,39,100,108]],[1,[31,41,102,108]],[1,[31,41,108,135]],[1,[31,42,53,104]],[-1,[31,42,72,108]],[-1,[31,45,47,100]],[1,[31,45,47,113]],[-1,[31,45,102,113]],[1,[31,47,100,113]],[1,[31,53,72,113]],[-1,[31,53,104,113]],[1,[31,72,108,113]],[1,[31,100,104,113]],[-1,[31,102,108,113]],[1,[33,34,54,100]],[-1,[33,34,54,105]],[1,[33,34,100,105]],[-1,[33,39,40,78]],[-1,[33,40,58,78]],[1,[33,54,61,100]],[-1,[33,54,75,105]],[1,[33,57,58,78]],[1,[33,61,75,107]],[-1,[33,61,100,107]],[1,[33,75,105,107]],[-1,[33,100,105,107]],[-1,[34,45,54,57]],[1,[34,45,54,100]],[1,[34,54,76,105]],[-1,[34,76,105,108]],[-1,[34,76,108,135]],[1,[34,100,105,108]],[1,[39,42,104,107]],[1,[39,42,107,108]],[-1,[39,100,104,107]],[-1,[39,100,107,108]],[-1,[40,58,78,149]],[1,[41,59,102,123]],[1,[41,59,123,150]],[-1,[41,83,108,123]],[1,[41,83,108,135]],[-1,[41,83,123,150]],[1,[41,102,108,123]],[-1,[42,53,72,124]],[1,[42,53,104,124]],[-1,[42,72,108,124]],[1,[42,104,107,124]],[1,[42,107,108,124]],[1,[45,47,54,100]],[-1,[45,47,54,171]],[-1,[45,47,84,113]],[1,[45,47,84,171]],[-1,[45,54,57,171]],[-1,[45,57,111,171]],[-1,[45,84,111,113]],[1,[45,84,111,171]],[1,[45,102,111,113]],[-1,[46,58,91,111]],[1,[46,59,91,111]],[-1,[47,54,61,100]],[1,[47,54,61,171]],[1,[47,61,100,112]],[1,[47,61,112,171]],[1,[47,84,112,113]],[-1,[47,84,112,171]],[-1,[47,100,112,113]],[1,[53,72,113,124]],[1,[53,104,112,113]],[-1,[53,104,112,124]],[-1,[53,112,113,124]],[1,[54,57,61,171]],[1,[54,75,76,105]],[1,[57,58,89,111]],[-1,[57,61,78,89]],[-1,[57,61,89,171]],[-1,[57,89,111,171]],[-1,[58,89,91,111]],[-1,[59,91,97,123]],[1,[59,91,111,123]],[1,[59,97,123,150]],[-1,[59,102,111,123]],[-1,[61,75,78,178]],[1,[61,75,107,178]],[-1,[61,78,89,178]],[1,[61,89,112,171]],[-1,[61,89,112,178]],[-1,[61,100,107,112]],[1,[61,107,112,178]],[1,[72,108,113,124]],[-1,[75,76,95,125]],[1,[75,76,105,125]],[1,[75,78,95,125]],[1,[75,78,125,178]],[1,[75,105,107,125]],[-1,[75,107,125,178]],[-1,[76,83,97,120]],[1,[76,83,108,125]],[-1,[76,83,108,135]],[-1,[76,83,120,125]],[1,[76,95,97,125]],[1,[76,97,120,125]],[-1,[76,105,108,125]],[1,[78,89,99,178]],[-1,[78,95,99,125]],[1,[78,99,125,178]],[-1,[83,97,120,123]],[-1,[83,97,123,150]],[1,[83,108,120,123]],[-1,[83,108,120,124]],[-1,[83,108,124,125]],[1,[83,120,124,125]],[1,[84,89,91,111]],[-1,[84,89,91,126]],[1,[84,89,111,171]],[1,[84,89,112,126]],[-1,[84,89,112,171]],[-1,[84,91,111,126]],[-1,[84,111,113,126]],[1,[84,112,113,126]],[1,[89,91,99,126]],[-1,[89,99,126,178]],[1,[89,112,126,178]],[1,[91,97,99,126]],[-1,[91,97,123,126]],[1,[91,111,123,126]],[-1,[95,97,99,126]],[1,[95,97,125,126]],[-1,[95,99,125,126]],[-1,[97,120,123,126]],[1,[97,120,125,126]],[-1,[99,124,125,126]],[1,[99,124,125,178]],[-1,[99,124,126,178]],[-1,[100,104,107,112]],[-1,[100,104,112,113]],[-1,[100,105,107,108]],[-1,[102,108,113,120]],[-1,[102,108,120,123]],[1,[102,111,113,123]],[1,[102,113,120,123]],[-1,[104,107,112,124]],[-1,[105,107,108,125]],[1,[107,108,124,125]],[-1,[107,112,124,178]],[-1,[107,124,125,178]],[-1,[108,113,120,124]],[1,[111,113,123,126]],[-1,[112,113,124,126]],[1,[112,124,126,178]],[1,[113,120,123,126]],[-1,[113,120,124,126]],[1,[120,124,125,126]]]},
   {"label":"00111011","cell":[79,90,123,161],"cycle":[[-1,[0,2,9,19]],[1,[0,2,9,20]],[1,[0,2,18,19]],[-1,[0,2,18,22]],[1,[0,2,20,22]],[1,[0,9,19,24]],[-1,[0,9,20,24]],[-1,[0,18,19,24]],[-1,[0,18,20,22]],[1,[0,18,20,24]],[-1,[2,9,19,51]],[1,[2,9,20,52]],[1,[2,9,29,51]],[-1,[2,9,29,52]],[1,[2,18,19,44]],[-1,[2,18,22,50]],[1,[2,18,44,50]],[-1,[2,19,44,51]],[1,[2,20,22,52]],[1,[2,22,50,52]],[-1,[2,29,44,50]],[1,[2,29,44,51]],[-1,[2,29,50,52]],[1,[9,19,24,58]],[-1,[9,19,51,58]],[-1,[9,20,24,59]],[1,[9,20,52,59]],[-1,[9,24,58,59]],[1,[9,29,51,58]],[-1,[9,29,52,59]],[1,[9,29,58,59]],[-1,[18,19,24,85]],[1,[18,19,44,85]],[-1,[18,20,22,90]],[1,[18,20,24,90]],[-1,[18,22,50,90]],[-1,[18,24,57,85]],[1,[18,24,57,90]],[1,[18,44,50,57]],[1,[18,44,57,85]],[-1,[18,50,57,90]],[1,[19,24,58,85]],[-1,[19,44,51,58]],[-1,[19,44,58,85]],[1,[20,22,52,90]],[-1,[20,24,59,90]],[1,[20,52,59,90]],[1,[22,50,52,90]],[-1,[24,57,58,59]],[1,[24,57,58,85]],[-1,[24,57,59,79]],[-1,[24,57,79,90]],[1,[24,59,79,90]],[-1,[29,44,50,57]],[1,[29,44,51,58]],[-1,[29,44,57,58]],[-1,[29,50,52,161]],[1,[29,50,57,161]],[-1,[29,52,59,161]],[1,[29,57,58,59]],[1,[29,57,59,161]],[-1,[44,57,58,85]],[1,[50,52,90,161]],[-1,[50,57,90,161]],[1,[52,59,90,123]],[1,[52,59,123,161]],[-1,[52,90,123,161]],[-1,[57,59,79,161]],[-1,[57,79,90,161]],[1,[59,79,90,123]],[1,[59,79,123,161]],[1,[79,90,123,161]]]},
   {"label":"01111011","cell":[88,120,126,176],"cycle":[[1,[0,5,6,15]],[-1,[0,5,6,16]],[1,[0,5,15,23]],[-1,[0,5,16,21]],[-1,[0,5,21,23]],[-1,[0,6,15,23]],[1,[0,6,16,21]],[1,[0,6,21,23]],[1,[5,6,15,38]],[-1,[5,6,16,38]],[1,[5,15,23,76]],[-1,[5,15,38,76]],[-1,[5,16,21,69]],[1,[5,16,38,69]],[-1,[5,21,23,87]],[1,[5,21,69,87]],[-1,[5,23,76,87]],[1,[5,31,38,65]],[-1,[5,31,38,69]],[1,[5,31,65,69]],[-1,[5,38,65,76]],[-1,[5,65,69,87]],[1,[5,65,76,87]],[-1,[6,15,23,77]],[1,[6,15,38,77]],[1,[6,16,21,70]],[-1,[6,16,38,70]],[1,[6,21,23,88]],[1,[6,21,27,70]],[-1,[6,21,27,88]],[1,[6,23,77,88]],[1,[6,27,66,70]],[-1,[6,27,66,88]],[-1,[6,38,66,70]],[1,[6,38,66,77]],[-1,[6,66,77,88]],[1,[15,23,76,77]],[-1,[15,38,76,77]],[-1,[16,21,69,70]],[1,[16,38,69,70]],[1,[21,23,86,87]],[-1,[21,23,86,88]],[1,[21,27,70,94]],[-1,[21,27,88,94]],[-1,[21,53,69,70]],[1,[21,53,69,94]],[-1,[21,53,70,94]],[1,[21,69,87,94]],[-1,[21,84,86,87]],[1,[21,84,86,88]],[-1,[21,84,87,88]],[1,[21,87,88,94]],[1,[23,76,77,176]],[-1,[23,76,87,176]],[1,[23,77,88,176]],[1,[23,85,86,87]],[-1,[23,85,86,88]],[1,[23,85,87,176]],[-1,[23,85,88,176]],[1,[27,66,70,94]],[-1,[27,66,88,94]],[1,[31,38,65,165]],[-1,[31,38,69,165]],[1,[31,65,69,165]],[1,[38,65,66,120]],[-1,[38,65,66,165]],[-1,[38,65,76,120]],[-1,[38,66,70,165]],[1,[38,66,77,120]],[1,[38,69,70,165]],[-1,[38,76,77,120]],[-1,[53,69,70,165]],[1,[53,69,94,165]],[-1,[53,70,94,165]],[-1,[65,66,94,120]],[1,[65,66,94,165]],[-1,[65,69,87,94]],[-1,[65,69,94,165]],[1,[65,76,87,120]],[1,[65,87,94,120]],[1,[66,70,94,165]],[-1,[66,77,88,120]],[-1,[66,88,94,120]],[-1,[76,77,120,176]],[1,[76,87,120,176]],[-1,[77,88,120,176]],[-1,[84,85,86,87]],[1,[84,85,86,88]],[-1,[84,85,87,126]],[1,[84,85,88,126]],[-1,[84,87,88,126]],[-1,[85,87,126,176]],[1,[85,88,126,176]],[1,[87,88,94,120]],[1,[87,88,120,126]],[-1,[87,120,126,176]],[1,[88,120,126,176]]]},
   {"label":"01111011","cell":[95,97,99,152],"cycle":[[-1,[0,5,6,15]],[1,[0,5,6,16]],[-1,[0,5,15,23]],[1,[0,5,16,21]],[1,[0,5,21,23]],[1,[0,6,15,27]],[-1,[0,6,16,21]],[-1,[0,6,21,27]],[-1,[0,11,21,25]],[1,[0,11,21,27]],[-1,[0,11,25,27]],[1,[0,14,15,23]],[-1,[0,14,15,27]],[1,[0,14,23,25]],[1,[0,14,25,27]],[-1,[0,21,23,25]],[-1,[5,6,15,38]],[1,[5,6,16,38]],[-1,[5,15,23,76]],[1,[5,15,38,65]],[1,[5,15,65,76]],[1,[5,16,21,69]],[-1,[5,16,38,69]],[1,[5,21,23,87]],[-1,[5,21,69,87]],[1,[5,23,76,87]],[-1,[5,31,38,65]],[1,[5,31,38,69]],[-1,[5,31,65,69]],[1,[5,65,69,87]],[-1,[5,65,76,87]],[1,[6,15,27,66]],[-1,[6,15,38,66]],[-1,[6,16,21,70]],[1,[6,16,38,70]],[-1,[6,21,27,70]],[-1,[6,27,66,70]],[1,[6,38,66,70]],[-1,[11,21,25,93]],[1,[11,21,27,93]],[-1,[11,25,27,93]],[1,[14,15,23,152]],[-1,[14,15,27,152]],[1,[14,23,25,152]],[1,[14,25,27,152]],[-1,[15,23,76,97]],[-1,[15,23,97,152]],[1,[15,27,66,97]],[1,[15,27,97,152]],[1,[15,38,65,66]],[-1,[15,65,66,97]],[1,[15,65,76,97]],[1,[16,21,69,70]],[-1,[16,38,69,70]],[-1,[21,23,25,86]],[-1,[21,23,86,87]],[1,[21,25,86,92]],[1,[21,25,92,93]],[-1,[21,27,70,94]],[1,[21,27,93,94]],[1,[21,53,69,70]],[-1,[21,53,69,94]],[1,[21,53,70,94]],[-1,[21,69,87,94]],[-1,[21,84,87,92]],[1,[21,84,87,94]],[-1,[21,84,92,94]],[1,[21,86,87,92]],[-1,[21,92,93,94]],[-1,[23,25,86,95]],[-1,[23,25,95,152]],[1,[23,76,87,97]],[1,[23,85,87,95]],[-1,[23,85,87,97]],[1,[23,85,95,97]],[-1,[23,86,87,95]],[-1,[23,95,97,152]],[-1,[25,27,93,99]],[-1,[25,27,99,152]],[1,[25,86,92,95]],[1,[25,92,93,99]],[-1,[25,92,95,99]],[1,[25,95,99,152]],[-1,[27,66,70,94]],[-1,[27,66,94,97]],[1,[27,93,94,99]],[1,[27,94,97,99]],[-1,[27,97,99,152]],[-1,[31,38,65,165]],[1,[31,38,69,165]],[-1,[31,65,69,165]],[1,[38,65,66,165]],[1,[38,66,70,165]],[-1,[38,69,70,165]],[1,[53,69,70,165]],[-1,[53,69,94,165]],[1,[53,70,94,165]],[1,[65,66,94,97]],[-1,[65,66,94,165]],[1,[65,69,87,94]],[1,[65,69,94,165]],[-1,[65,76,87,97]],[1,[65,87,90,94]],[-1,[65,87,90,97]],[-1,[65,90,94,97]],[-1,[66,70,94,165]],[1,[84,87,90,92]],[-1,[84,87,90,94]],[-1,[84,90,92,94]],[-1,[85,87,90,95]],[1,[85,87,90,97]],[1,[85,90,95,97]],[1,[86,87,92,95]],[1,[87,90,92,95]],[-1,[90,92,94,99]],[1,[90,92,95,99]],[-1,[90,94,97,99]],[1,[90,95,97,99]],[-1,[92,93,94,99]],[1,[95,97,99,152]]]},
   {"label":"01111011","cell":[105,109,119,169],"cycle":[[1,[0,2,6,11]],[-1,[0,2,6,21]],[1,[0,2,11,21]],[-1,[0,6,11,16]],[1,[0,6,14,16]],[-1,[0,6,14,23]],[1,[0,6,21,23]],[1,[0,10,11,16]],[-1,[0,10,11,21]],[1,[0,10,16,25]],[-1,[0,10,21,25]],[-1,[0,14,16,25]],[1,[0,14,23,25]],[-1,[0,21,23,25]],[1,[2,6,11,48]],[-1,[2,6,21,48]],[1,[2,11,21,48]],[-1,[5,6,16,38]],[1,[5,6,16,132]],[-1,[5,6,38,132]],[-1,[5,16,36,38]],[1,[5,16,36,132]],[1,[5,36,38,132]],[-1,[6,11,16,70]],[1,[6,11,48,70]],[1,[6,14,16,132]],[-1,[6,14,23,55]],[-1,[6,14,55,132]],[-1,[6,16,38,70]],[1,[6,21,23,88]],[-1,[6,21,48,88]],[1,[6,23,55,88]],[-1,[6,38,66,70]],[1,[6,38,66,77]],[1,[6,38,77,132]],[1,[6,48,55,64]],[-1,[6,48,55,88]],[1,[6,48,64,70]],[-1,[6,55,64,77]],[-1,[6,55,77,132]],[1,[6,64,66,70]],[-1,[6,64,66,77]],[1,[10,11,16,68]],[-1,[10,11,21,68]],[1,[10,16,25,68]],[-1,[10,21,25,68]],[1,[11,16,68,70]],[1,[11,21,48,68]],[-1,[11,48,68,70]],[-1,[14,16,25,75]],[-1,[14,16,75,132]],[1,[14,23,25,75]],[-1,[14,23,55,75]],[1,[14,55,75,132]],[1,[16,25,68,75]],[-1,[16,36,38,169]],[-1,[16,36,75,132]],[1,[16,36,75,169]],[-1,[16,38,70,169]],[1,[16,68,70,169]],[-1,[16,68,75,169]],[-1,[21,23,25,86]],[-1,[21,23,86,88]],[-1,[21,25,68,86]],[1,[21,48,68,86]],[1,[21,48,86,88]],[1,[23,25,75,86]],[-1,[23,55,75,86]],[-1,[23,55,86,88]],[1,[25,68,75,86]],[-1,[36,38,105,132]],[1,[36,38,105,169]],[1,[36,75,105,132]],[-1,[36,75,105,169]],[-1,[38,66,70,109]],[1,[38,66,77,109]],[1,[38,70,109,169]],[1,[38,77,105,109]],[-1,[38,77,105,132]],[-1,[38,105,109,169]],[1,[48,55,64,119]],[1,[48,55,86,88]],[-1,[48,55,86,119]],[1,[48,64,70,119]],[-1,[48,68,70,119]],[1,[48,68,86,119]],[-1,[55,64,77,119]],[-1,[55,75,86,119]],[1,[55,75,105,119]],[-1,[55,75,105,132]],[-1,[55,77,105,119]],[1,[55,77,105,132]],[1,[64,66,70,109]],[-1,[64,66,77,109]],[-1,[64,70,109,119]],[1,[64,77,109,119]],[-1,[68,70,119,169]],[1,[68,75,86,119]],[1,[68,75,119,169]],[-1,[70,109,119,169]],[1,[75,105,119,169]],[1,[77,105,109,119]],[1,[105,109,119,169]]]},
   {"label":"00000111","cell":[66,70,77,83],"cycle":[[1,[0,1,6,9]],[-1,[0,1,6,11]],[1,[0,1,9,15]],[-1,[0,1,11,16]],[1,[0,1,15,16]],[-1,[0,6,9,15]],[1,[0,6,11,16]],[-1,[0,6,15,16]],[1,[1,6,9,32]],[-1,[1,6,11,32]],[1,[1,9,15,41]],[-1,[1,9,32,41]],[-1,[1,11,16,42]],[1,[1,11,32,42]],[1,[1,15,16,43]],[-1,[1,15,41,43]],[1,[1,16,42,43]],[1,[1,32,41,42]],[-1,[1,41,42,43]],[-1,[6,9,15,66]],[1,[6,9,32,66]],[1,[6,11,16,70]],[-1,[6,11,32,70]],[-1,[6,15,16,77]],[1,[6,15,66,77]],[-1,[6,16,70,77]],[-1,[6,32,66,70]],[1,[6,66,70,77]],[1,[9,15,41,66]],[-1,[9,32,41,73]],[1,[9,32,66,73]],[-1,[9,41,66,73]],[-1,[11,16,42,70]],[1,[11,32,42,73]],[-1,[11,32,70,73]],[1,[11,42,70,73]],[1,[15,16,43,83]],[-1,[15,16,77,83]],[-1,[15,41,43,83]],[1,[15,41,66,83]],[1,[15,66,77,83]],[1,[16,42,43,83]],[-1,[16,42,70,83]],[-1,[16,70,77,83]],[1,[32,41,42,73]],[-1,[32,66,70,73]],[-1,[41,42,43,83]],[1,[41,42,73,83]],[-1,[41,66,73,83]],[1,[42,70,73,83]],[-1,[66,70,73,83]],[1,[66,70,77,83]]]},
   {"label":"00000111","cell":[105,110,115,156],"cycle":[[1,[0,1,3,6]],[-1,[0,1,3,8]],[1,[0,1,6,9]],[-1,[0,1,8,9]],[-1,[0,3,6,15]],[1,[0,3,8,9]],[1,[0,3,9,15]],[-1,[0,6,9,15]],[1,[1,3,6,35]],[-1,[1,3,8,29]],[-1,[1,3,29,35]],[-1,[1,4,6,37]],[1,[1,4,6,130]],[1,[1,4,36,37]],[-1,[1,4,36,130]],[1,[1,6,9,32]],[1,[1,6,32,130]],[-1,[1,6,35,37]],[-1,[1,8,9,29]],[1,[1,9,29,32]],[1,[1,29,31,32]],[-1,[1,29,31,154]],[-1,[1,29,32,35]],[1,[1,29,32,154]],[1,[1,31,32,42]],[-1,[1,31,32,130]],[-1,[1,31,32,154]],[-1,[1,31,36,42]],[1,[1,31,36,130]],[1,[1,32,35,37]],[1,[1,32,37,42]],[-1,[1,36,37,42]],[-1,[3,6,15,56]],[1,[3,6,35,56]],[1,[3,8,9,59]],[-1,[3,8,29,45]],[-1,[3,8,45,59]],[1,[3,9,15,59]],[1,[3,15,56,59]],[-1,[3,29,35,156]],[1,[3,29,45,156]],[-1,[3,35,56,156]],[-1,[3,45,56,59]],[1,[3,45,56,156]],[1,[4,6,21,60]],[-1,[4,6,21,130]],[-1,[4,6,37,60]],[1,[4,21,47,60]],[-1,[4,21,47,130]],[1,[4,36,37,60]],[-1,[4,36,47,60]],[1,[4,36,47,130]],[-1,[6,9,15,66]],[1,[6,9,32,66]],[-1,[6,15,56,66]],[-1,[6,21,49,60]],[1,[6,21,49,130]],[1,[6,32,49,66]],[-1,[6,32,49,130]],[-1,[6,35,37,77]],[1,[6,35,56,77]],[-1,[6,37,60,77]],[-1,[6,49,56,60]],[1,[6,49,56,66]],[1,[6,56,60,77]],[-1,[8,9,29,52]],[-1,[8,9,52,59]],[1,[8,29,31,45]],[-1,[8,29,31,52]],[-1,[8,31,45,52]],[1,[8,45,52,59]],[1,[9,15,59,66]],[1,[9,29,32,52]],[-1,[9,32,52,66]],[-1,[9,52,59,66]],[1,[15,56,59,66]],[-1,[21,47,49,60]],[1,[21,47,49,130]],[1,[29,31,32,52]],[1,[29,31,45,100]],[1,[29,31,100,154]],[-1,[29,32,35,101]],[-1,[29,32,101,154]],[1,[29,35,101,156]],[-1,[29,45,100,156]],[1,[29,100,101,154]],[-1,[29,100,101,156]],[1,[31,32,42,103]],[-1,[31,32,49,52]],[1,[31,32,49,130]],[1,[31,32,103,154]],[-1,[31,36,42,103]],[1,[31,36,47,103]],[-1,[31,36,47,130]],[1,[31,45,47,49]],[-1,[31,45,47,100]],[1,[31,45,49,52]],[-1,[31,47,49,130]],[1,[31,47,100,103]],[-1,[31,100,103,154]],[1,[32,35,37,101]],[1,[32,37,42,103]],[-1,[32,37,101,103]],[-1,[32,49,52,66]],[1,[32,101,103,154]],[-1,[35,37,77,105]],[1,[35,37,101,105]],[1,[35,56,77,105]],[1,[35,56,105,156]],[-1,[35,101,105,156]],[-1,[36,37,42,103]],[1,[36,37,60,105]],[-1,[36,37,103,105]],[-1,[36,47,60,103]],[1,[36,60,103,105]],[-1,[37,60,77,105]],[-1,[37,101,103,105]],[1,[45,47,49,110]],[-1,[45,47,100,110]],[1,[45,49,52,173]],[1,[45,49,56,110]],[-1,[45,49,56,173]],[1,[45,52,59,173]],[-1,[45,56,59,173]],[-1,[45,56,110,156]],[1,[45,100,110,156]],[-1,[47,49,60,110]],[-1,[47,60,103,110]],[1,[47,100,103,110]],[-1,[49,52,66,173]],[-1,[49,56,60,110]],[1,[49,56,66,173]],[-1,[52,59,66,173]],[1,[56,59,66,173]],[1,[56,60,77,105]],[1,[56,60,105,110]],[-1,[56,105,110,156]],[1,[60,103,105,110]],[1,[100,101,103,105]],[-1,[100,101,103,154]],[1,[100,101,105,156]],[-1,[100,103,105,110]],[1,[100,105,110,115]],[1,[100,105,115,156]],[-1,[100,110,115,156]],[1,[105,110,115,156]]]},
   {"label":"01000111","cell":[61,68,71,163],"cycle":[[1,[0,3,7,9]],[-1,[0,3,7,13]],[-1,[0,3,8,9]],[1,[0,3,8,13]],[1,[0,3,9,14]],[-1,[0,3,9,15]],[1,[0,3,14,15]],[-1,[0,4,7,11]],[1,[0,4,7,13]],[-1,[0,4,11,14]],[1,[0,4,13,16]],[-1,[0,4,14,16]],[-1,[0,7,9,14]],[1,[0,7,11,14]],[1,[0,8,9,15]],[-1,[0,8,13,15]],[-1,[0,13,14,15]],[1,[0,13,14,16]],[-1,[3,7,8,29]],[1,[3,7,8,57]],[1,[3,7,9,29]],[-1,[3,7,13,57]],[-1,[3,8,9,29]],[1,[3,8,13,57]],[1,[3,9,14,35]],[-1,[3,9,15,35]],[1,[3,14,15,35]],[-1,[4,7,11,139]],[1,[4,7,13,61]],[1,[4,7,61,139]],[-1,[4,11,14,37]],[1,[4,11,16,37]],[-1,[4,11,16,68]],[-1,[4,11,68,139]],[1,[4,13,16,36]],[1,[4,13,36,61]],[-1,[4,14,16,37]],[-1,[4,16,36,68]],[-1,[4,36,61,68]],[1,[4,61,68,139]],[-1,[7,8,29,50]],[-1,[7,8,50,57]],[-1,[7,9,14,40]],[1,[7,9,29,40]],[1,[7,11,14,40]],[1,[7,11,40,71]],[1,[7,11,71,139]],[-1,[7,13,57,61]],[-1,[7,29,40,67]],[1,[7,29,50,67]],[1,[7,40,67,71]],[1,[7,50,57,61]],[1,[7,50,61,71]],[-1,[7,50,67,71]],[-1,[7,61,71,139]],[1,[8,9,15,41]],[-1,[8,9,29,41]],[-1,[8,13,15,135]],[1,[8,13,57,63]],[1,[8,13,63,135]],[-1,[8,15,41,135]],[-1,[8,29,31,41]],[1,[8,29,31,50]],[1,[8,31,41,135]],[-1,[8,31,50,63]],[-1,[8,31,63,135]],[-1,[8,50,57,63]],[1,[9,14,35,40]],[-1,[9,15,35,41]],[-1,[9,29,32,40]],[1,[9,29,32,41]],[1,[9,32,40,41]],[-1,[9,35,40,41]],[-1,[11,14,37,40]],[1,[11,16,37,42]],[1,[11,16,42,68]],[1,[11,37,40,42]],[-1,[11,40,42,71]],[-1,[11,42,68,71]],[1,[11,68,71,139]],[-1,[13,14,15,43]],[1,[13,14,16,43]],[1,[13,15,43,135]],[1,[13,16,36,135]],[-1,[13,16,43,135]],[1,[13,36,61,63]],[1,[13,36,63,135]],[-1,[13,57,61,63]],[1,[14,15,35,43]],[-1,[14,16,37,43]],[1,[14,35,40,43]],[-1,[14,37,40,43]],[-1,[15,35,41,43]],[1,[15,41,43,135]],[1,[16,36,42,68]],[-1,[16,36,42,135]],[1,[16,37,42,43]],[-1,[16,42,43,135]],[1,[29,31,32,41]],[-1,[29,31,32,104]],[1,[29,31,50,104]],[-1,[29,32,40,104]],[-1,[29,40,67,104]],[1,[29,50,67,104]],[1,[31,32,41,42]],[1,[31,32,42,104]],[1,[31,36,42,135]],[-1,[31,36,42,163]],[-1,[31,36,63,135]],[1,[31,36,63,163]],[-1,[31,41,42,135]],[1,[31,42,53,104]],[-1,[31,42,53,163]],[-1,[31,50,53,104]],[1,[31,50,53,163]],[-1,[31,50,63,163]],[1,[32,40,41,42]],[1,[32,40,42,104]],[-1,[35,40,41,43]],[1,[36,42,68,163]],[1,[36,61,63,163]],[-1,[36,61,68,163]],[1,[37,40,42,43]],[1,[40,41,42,43]],[-1,[40,42,71,104]],[1,[40,67,71,104]],[1,[41,42,43,135]],[-1,[42,53,71,104]],[1,[42,53,71,163]],[-1,[42,68,71,163]],[1,[50,53,71,104]],[-1,[50,53,71,163]],[1,[50,57,61,63]],[-1,[50,61,63,163]],[1,[50,61,71,163]],[-1,[50,67,71,104]],[-1,[61,68,71,139]],[1,[61,68,71,163]]]},
   {"label":"01000111","cell":[82,122,125,178],"cycle":[[1,[0,4,7,11]],[-1,[0,4,7,13]],[1,[0,4,11,16]],[-1,[0,4,13,14]],[-1,[0,4,14,16]],[-1,[0,7,11,14]],[1,[0,7,13,14]],[1,[0,11,14,16]],[1,[4,7,11,139]],[-1,[4,7,13,61]],[-1,[4,7,61,139]],[1,[4,11,16,68]],[1,[4,11,68,139]],[-1,[4,13,14,75]],[1,[4,13,61,75]],[-1,[4,14,16,75]],[-1,[4,16,68,75]],[1,[4,61,68,75]],[-1,[4,61,68,139]],[-1,[7,11,14,40]],[-1,[7,11,40,71]],[-1,[7,11,71,139]],[1,[7,13,14,78]],[-1,[7,13,61,78]],[1,[7,14,40,78]],[1,[7,40,71,78]],[-1,[7,61,71,78]],[1,[7,61,71,139]],[1,[11,14,16,82]],[-1,[11,14,40,82]],[1,[11,16,68,82]],[-1,[11,40,71,82]],[1,[11,68,71,82]],[-1,[11,68,71,139]],[1,[13,14,43,75]],[-1,[13,14,43,78]],[-1,[13,43,75,78]],[1,[13,61,75,78]],[-1,[14,16,75,82]],[1,[14,40,78,82]],[1,[14,43,75,82]],[-1,[14,43,78,82]],[-1,[16,68,75,82]],[1,[40,71,78,122]],[-1,[40,71,82,122]],[1,[40,78,82,122]],[-1,[43,75,78,125]],[1,[43,75,82,125]],[-1,[43,78,82,125]],[1,[61,68,71,139]],[-1,[61,68,71,178]],[1,[61,68,75,178]],[-1,[61,71,78,178]],[1,[61,75,78,178]],[1,[68,71,82,178]],[-1,[68,75,82,178]],[1,[71,78,122,178]],[-1,[71,82,122,178]],[-1,[75,78,125,178]],[1,[75,82,125,178]],[1,[78,82,122,125]],[-1,[78,122,125,178]],[1,[82,122,125,178]]]},
   {"label":"00100111","cell":[111,112,115,171],"cycle":[[-1,[0,1,2,3]],[1,[0,1,2,8]],[-1,[0,1,3,4]],[-1,[0,1,4,7]],[-1,[0,1,7,8]],[1,[0,2,3,18]],[-1,[0,2,8,18]],[1,[0,3,4,18]],[1,[0,3,7,8]],[-1,[0,3,7,18]],[1,[0,3,8,18]],[1,[0,4,7,18]],[-1,[1,2,3,29]],[1,[1,2,8,31]],[-1,[1,2,29,31]],[-1,[1,3,4,33]],[-1,[1,3,7,29]],[1,[1,3,7,33]],[-1,[1,4,7,33]],[-1,[1,7,8,39]],[1,[1,7,29,39]],[-1,[1,8,31,39]],[1,[1,29,31,39]],[1,[2,3,18,45]],[-1,[2,3,29,45]],[-1,[2,8,18,45]],[1,[2,8,31,45]],[-1,[2,29,31,52]],[1,[2,29,45,52]],[-1,[2,31,45,52]],[1,[3,4,18,54]],[-1,[3,4,33,54]],[1,[3,7,8,57]],[-1,[3,7,18,57]],[-1,[3,7,29,57]],[1,[3,7,33,57]],[1,[3,8,18,57]],[1,[3,18,45,57]],[-1,[3,18,54,57]],[-1,[3,29,45,57]],[1,[3,33,54,57]],[1,[4,7,18,61]],[-1,[4,7,33,61]],[1,[4,18,54,61]],[-1,[4,33,54,61]],[-1,[7,8,39,57]],[-1,[7,18,57,61]],[1,[7,29,39,67]],[-1,[7,29,51,67]],[1,[7,29,51,160]],[-1,[7,29,57,160]],[1,[7,33,57,160]],[-1,[7,33,61,160]],[1,[7,39,57,61]],[1,[7,39,61,71]],[-1,[7,39,67,71]],[1,[7,51,67,71]],[1,[7,51,71,160]],[-1,[7,61,71,160]],[-1,[8,18,45,63]],[1,[8,18,57,63]],[-1,[8,31,39,63]],[1,[8,31,45,63]],[-1,[8,39,57,63]],[1,[18,45,47,63]],[-1,[18,45,47,171]],[1,[18,45,57,171]],[1,[18,47,61,63]],[-1,[18,47,61,171]],[-1,[18,54,57,171]],[1,[18,54,61,171]],[-1,[18,57,61,63]],[1,[29,31,39,104]],[-1,[29,31,52,104]],[1,[29,39,67,104]],[1,[29,45,52,111]],[-1,[29,45,57,111]],[-1,[29,51,67,104]],[-1,[29,51,104,111]],[-1,[29,51,111,160]],[1,[29,52,104,111]],[1,[29,57,111,160]],[-1,[31,39,63,163]],[1,[31,39,104,163]],[-1,[31,45,47,63]],[1,[31,45,47,113]],[-1,[31,45,52,113]],[1,[31,47,63,163]],[-1,[31,47,113,163]],[-1,[31,52,104,113]],[1,[31,104,113,163]],[1,[33,54,57,115]],[-1,[33,54,61,115]],[-1,[33,57,115,160]],[1,[33,61,115,160]],[1,[39,57,61,63]],[-1,[39,61,63,163]],[1,[39,61,71,163]],[-1,[39,67,71,104]],[1,[39,71,104,163]],[1,[45,47,113,171]],[1,[45,52,111,113]],[-1,[45,57,111,171]],[-1,[45,111,113,171]],[1,[47,61,63,163]],[-1,[47,61,112,163]],[1,[47,61,112,171]],[-1,[47,112,113,163]],[1,[47,112,113,171]],[1,[51,67,71,104]],[-1,[51,71,104,112]],[-1,[51,71,112,160]],[-1,[51,104,111,112]],[1,[51,111,112,160]],[1,[52,104,111,113]],[1,[54,57,115,171]],[-1,[54,61,115,171]],[-1,[57,111,115,160]],[1,[57,111,115,171]],[1,[61,71,112,160]],[-1,[61,71,112,163]],[1,[61,112,115,160]],[-1,[61,112,115,171]],[-1,[71,104,112,163]],[-1,[104,111,112,113]],[1,[104,112,113,163]],[-1,[111,112,113,171]],[-1,[111,112,115,160]],[1,[111,112,115,171]]]},
   {"label":"01100111","cell":[100,103,112,163],"cycle":[[1,[2,29,31,32]],[-1,[2,29,31,50]],[1,[2,29,32,46]],[-1,[2,29,44,46]],[1,[2,29,44,50]],[-1,[2,31,32,53]],[1,[2,31,50,53]],[-1,[2,32,46,48]],[-1,[2,32,48,53]],[1,[2,44,46,48]],[1,[2,44,48,139]],[-1,[2,44,50,139]],[1,[2,48,53,139]],[-1,[2,50,53,139]],[1,[29,31,32,154]],[-1,[29,31,50,100]],[-1,[29,31,100,154]],[1,[29,32,46,101]],[1,[29,32,101,154]],[-1,[29,44,46,101]],[1,[29,44,50,100]],[1,[29,44,100,101]],[-1,[29,100,101,154]],[-1,[31,32,53,103]],[-1,[31,32,103,154]],[1,[31,50,53,163]],[-1,[31,50,100,163]],[1,[31,53,103,163]],[1,[31,100,103,154]],[-1,[31,100,103,163]],[-1,[32,46,48,101]],[-1,[32,48,53,103]],[1,[32,48,101,103]],[-1,[32,101,103,154]],[1,[44,46,48,101]],[-1,[44,48,101,112]],[-1,[44,48,112,139]],[1,[44,50,100,112]],[1,[44,50,112,139]],[1,[44,100,101,112]],[-1,[48,53,103,112]],[-1,[48,53,112,139]],[1,[48,101,103,112]],[1,[50,53,112,139]],[-1,[50,53,112,163]],[1,[50,100,112,163]],[-1,[53,103,112,163]],[-1,[100,101,103,112]],[1,[100,101,103,154]],[1,[100,103,112,163]]]},
   {"label":"01100111","cell":[115,122,126,178],"cycle":[[-1,[0,2,3,4]],[1,[0,2,3,8]],[1,[0,2,3,9]],[-1,[0,2,3,19]],[-1,[0,2,4,7]],[-1,[0,2,7,22]],[1,[0,2,8,22]],[1,[0,2,9,19]],[1,[0,3,4,7]],[1,[0,3,7,9]],[-1,[0,3,8,20]],[1,[0,3,19,20]],[-1,[0,7,9,17]],[-1,[0,7,17,25]],[1,[0,7,22,25]],[1,[0,8,20,22]],[1,[0,9,17,22]],[-1,[0,9,19,20]],[-1,[0,9,20,22]],[-1,[0,17,22,25]],[-1,[2,3,4,44]],[1,[2,3,8,29]],[1,[2,3,9,46]],[-1,[2,3,19,46]],[1,[2,3,29,44]],[-1,[2,4,7,139]],[1,[2,4,44,139]],[-1,[2,7,22,139]],[1,[2,8,22,50]],[-1,[2,8,29,50]],[1,[2,9,19,46]],[-1,[2,22,50,139]],[-1,[2,29,44,50]],[1,[2,44,50,139]],[1,[3,4,7,33]],[1,[3,4,33,44]],[1,[3,7,9,58]],[-1,[3,7,33,58]],[-1,[3,8,20,59]],[1,[3,8,29,59]],[1,[3,9,46,58]],[1,[3,19,20,85]],[-1,[3,19,46,85]],[1,[3,20,59,85]],[1,[3,29,44,58]],[-1,[3,29,46,58]],[1,[3,29,46,59]],[-1,[3,33,44,58]],[-1,[3,46,59,85]],[-1,[4,7,25,62]],[1,[4,7,25,139]],[1,[4,7,33,62]],[1,[4,25,62,86]],[1,[4,25,86,139]],[1,[4,33,44,62]],[-1,[4,44,62,86]],[-1,[4,44,86,139]],[-1,[7,9,17,149]],[1,[7,9,58,149]],[-1,[7,17,25,78]],[-1,[7,17,78,149]],[1,[7,22,25,139]],[-1,[7,25,62,78]],[-1,[7,33,58,62]],[1,[7,58,62,78]],[1,[7,58,78,149]],[1,[8,20,22,90]],[-1,[8,20,59,90]],[1,[8,22,50,90]],[-1,[8,29,50,161]],[1,[8,29,59,161]],[-1,[8,50,90,161]],[1,[8,59,90,161]],[1,[9,17,22,73]],[1,[9,17,73,80]],[1,[9,17,80,149]],[-1,[9,19,20,91]],[1,[9,19,46,91]],[-1,[9,20,22,91]],[-1,[9,22,73,91]],[1,[9,46,58,91]],[-1,[9,58,64,80]],[1,[9,58,64,91]],[-1,[9,58,80,149]],[-1,[9,64,73,80]],[1,[9,64,73,91]],[-1,[17,22,25,99]],[1,[17,22,73,99]],[-1,[17,25,78,99]],[1,[17,73,80,99]],[-1,[17,78,80,99]],[1,[17,78,80,149]],[1,[19,20,85,91]],[-1,[19,46,85,91]],[1,[20,22,90,91]],[1,[20,59,85,90]],[-1,[20,85,90,91]],[1,[22,25,92,99]],[-1,[22,25,92,139]],[1,[22,50,90,92]],[1,[22,50,92,139]],[-1,[22,73,91,99]],[1,[22,90,91,99]],[-1,[22,90,92,99]],[-1,[25,62,78,178]],[1,[25,62,86,178]],[-1,[25,78,99,178]],[-1,[25,86,92,139]],[1,[25,86,92,178]],[1,[25,92,99,178]],[-1,[29,44,50,111]],[1,[29,44,58,111]],[-1,[29,46,58,111]],[1,[29,46,59,111]],[1,[29,50,111,161]],[-1,[29,59,111,161]],[-1,[33,44,58,115]],[1,[33,44,62,115]],[-1,[33,58,62,115]],[-1,[44,50,111,171]],[-1,[44,50,112,139]],[1,[44,50,112,171]],[1,[44,58,111,115]],[-1,[44,62,86,115]],[1,[44,85,86,115]],[-1,[44,85,86,171]],[-1,[44,85,111,115]],[1,[44,85,111,171]],[1,[44,86,112,139]],[-1,[44,86,112,171]],[1,[46,58,91,111]],[-1,[46,59,85,111]],[-1,[46,85,91,111]],[1,[50,90,92,171]],[1,[50,90,111,161]],[-1,[50,90,111,171]],[-1,[50,92,112,139]],[1,[50,92,112,171]],[1,[58,62,78,122]],[-1,[58,62,115,122]],[-1,[58,64,80,122]],[1,[58,64,91,122]],[1,[58,78,80,122]],[-1,[58,78,80,149]],[1,[58,91,111,122]],[1,[58,111,115,122]],[1,[59,85,90,111]],[-1,[59,90,111,161]],[1,[62,78,122,178]],[-1,[62,86,115,178]],[-1,[62,115,122,178]],[-1,[64,73,80,122]],[1,[64,73,91,122]],[1,[73,80,99,122]],[-1,[73,91,99,122]],[-1,[78,80,99,122]],[1,[78,99,122,178]],[-1,[85,86,87,126]],[1,[85,86,87,171]],[1,[85,86,115,126]],[-1,[85,87,90,126]],[1,[85,87,90,171]],[-1,[85,90,91,126]],[1,[85,90,111,171]],[-1,[85,91,111,126]],[-1,[85,111,115,126]],[1,[86,87,92,126]],[-1,[86,87,92,171]],[1,[86,92,112,139]],[-1,[86,92,112,171]],[-1,[86,92,126,178]],[1,[86,115,126,178]],[1,[87,90,92,126]],[-1,[87,90,92,171]],[1,[90,91,99,126]],[-1,[90,92,99,126]],[-1,[91,99,122,126]],[1,[91,111,122,126]],[-1,[92,99,126,178]],[-1,[99,122,126,178]],[1,[111,115,122,126]],[1,[115,122,126,178]]]},
   {"label":"00010111","cell":[106,108,116,161],"cycle":[[-1,[0,1,8,9]],[1,[0,1,8,12]],[-1,[0,1,9,15]],[1,[0,1,12,15]],[1,[0,8,9,15]],[-1,[0,8,12,15]],[1,[1,6,15,35]],[-1,[1,6,15,38]],[1,[1,6,35,38]],[-1,[1,8,9,29]],[1,[1,8,12,135]],[-1,[1,8,29,39]],[-1,[1,8,39,135]],[-1,[1,9,15,35]],[1,[1,9,29,35]],[1,[1,12,15,38]],[1,[1,12,38,135]],[-1,[1,29,35,154]],[1,[1,29,39,154]],[-1,[1,35,38,154]],[1,[1,38,42,135]],[-1,[1,38,42,154]],[-1,[1,39,42,135]],[1,[1,39,42,154]],[1,[6,15,35,56]],[-1,[6,15,38,56]],[1,[6,35,38,56]],[1,[8,9,15,59]],[-1,[8,9,29,59]],[-1,[8,12,15,65]],[-1,[8,12,65,135]],[-1,[8,15,59,65]],[-1,[8,29,39,161]],[1,[8,29,59,161]],[1,[8,39,63,135]],[-1,[8,39,63,161]],[1,[8,45,59,65]],[-1,[8,45,59,161]],[-1,[8,45,63,65]],[1,[8,45,63,161]],[1,[8,63,65,135]],[-1,[9,15,35,59]],[1,[9,29,35,59]],[1,[12,15,38,65]],[-1,[12,38,65,135]],[1,[15,35,56,59]],[-1,[15,38,56,65]],[-1,[15,56,59,65]],[1,[29,35,59,102]],[1,[29,35,102,154]],[-1,[29,39,106,154]],[1,[29,39,106,161]],[-1,[29,59,102,106]],[-1,[29,59,106,161]],[1,[29,102,106,154]],[1,[35,38,56,102]],[1,[35,38,102,154]],[1,[35,56,59,102]],[-1,[38,42,108,135]],[1,[38,42,108,154]],[-1,[38,56,65,102]],[1,[38,65,102,108]],[1,[38,65,108,135]],[-1,[38,102,108,154]],[1,[39,42,108,135]],[-1,[39,42,108,154]],[-1,[39,63,108,135]],[1,[39,63,108,161]],[1,[39,106,108,154]],[-1,[39,106,108,161]],[1,[45,56,59,65]],[-1,[45,56,59,102]],[1,[45,56,65,102]],[1,[45,59,102,116]],[1,[45,59,116,161]],[-1,[45,63,65,116]],[-1,[45,63,116,161]],[-1,[45,65,102,116]],[-1,[59,102,106,116]],[1,[59,106,116,161]],[1,[63,65,108,116]],[-1,[63,65,108,135]],[-1,[63,108,116,161]],[1,[65,102,108,116]],[1,[102,106,108,116]],[-1,[102,106,108,154]],[1,[106,108,116,161]]]},
   {"label":"00010111","cell":[106,108,116,166],"cycle":[[-1,[0,1,7,9]],[1,[0,1,7,13]],[1,[0,1,8,12]],[-1,[0,1,8,13]],[-1,[0,1,9,14]],[1,[0,1,12,15]],[-1,[0,1,14,15]],[1,[0,7,9,14]],[-1,[0,7,13,14]],[-1,[0,8,12,15]],[1,[0,8,13,26]],[-1,[0,8,15,26]],[1,[0,13,14,15]],[1,[0,13,15,26]],[1,[1,6,15,35]],[-1,[1,6,15,38]],[1,[1,6,35,38]],[-1,[1,7,9,29]],[1,[1,7,13,39]],[-1,[1,7,29,39]],[1,[1,8,12,135]],[-1,[1,8,13,39]],[-1,[1,8,39,135]],[-1,[1,9,14,35]],[1,[1,9,29,35]],[1,[1,12,15,38]],[1,[1,12,38,135]],[-1,[1,14,15,35]],[-1,[1,29,35,154]],[1,[1,29,39,154]],[-1,[1,35,38,154]],[1,[1,38,42,135]],[-1,[1,38,42,154]],[-1,[1,39,42,135]],[1,[1,39,42,154]],[1,[6,15,35,56]],[-1,[6,15,38,56]],[1,[6,35,38,56]],[1,[7,9,14,58]],[-1,[7,9,29,58]],[-1,[7,13,14,78]],[1,[7,13,39,78]],[-1,[7,14,58,78]],[-1,[7,29,39,67]],[1,[7,29,58,67]],[1,[7,39,67,78]],[-1,[7,58,67,78]],[-1,[8,12,15,65]],[-1,[8,12,65,135]],[1,[8,13,26,63]],[-1,[8,13,39,63]],[-1,[8,15,26,65]],[-1,[8,26,63,65]],[1,[8,39,63,135]],[1,[8,63,65,135]],[-1,[9,14,35,58]],[1,[9,29,35,58]],[1,[12,15,38,65]],[-1,[12,38,65,135]],[1,[13,14,15,74]],[1,[13,14,74,78]],[1,[13,15,26,76]],[-1,[13,15,74,76]],[1,[13,26,63,76]],[-1,[13,39,63,166]],[1,[13,39,78,166]],[-1,[13,63,76,166]],[1,[13,74,76,166]],[-1,[13,74,78,166]],[-1,[14,15,35,74]],[-1,[14,35,58,74]],[1,[14,58,74,78]],[-1,[15,26,65,76]],[1,[15,35,56,59]],[1,[15,35,59,74]],[-1,[15,38,56,65]],[-1,[15,56,59,74]],[1,[15,56,65,76]],[-1,[15,56,74,76]],[-1,[26,63,65,76]],[1,[29,35,58,106]],[1,[29,35,59,102]],[-1,[29,35,59,106]],[1,[29,35,102,154]],[-1,[29,39,67,106]],[-1,[29,39,106,154]],[1,[29,58,67,106]],[-1,[29,59,102,106]],[1,[29,102,106,154]],[1,[35,38,56,102]],[1,[35,38,102,154]],[1,[35,56,59,102]],[-1,[35,58,74,106]],[1,[35,59,74,106]],[-1,[38,42,108,135]],[1,[38,42,108,154]],[-1,[38,56,65,102]],[1,[38,65,102,108]],[1,[38,65,108,135]],[-1,[38,102,108,154]],[1,[39,42,108,135]],[-1,[39,42,108,154]],[-1,[39,63,108,135]],[1,[39,63,108,166]],[1,[39,67,78,106]],[-1,[39,78,106,166]],[1,[39,106,108,154]],[-1,[39,106,108,166]],[-1,[45,56,59,102]],[1,[45,56,59,116]],[1,[45,56,65,102]],[-1,[45,56,65,116]],[1,[45,59,102,116]],[-1,[45,65,102,116]],[-1,[56,59,74,116]],[1,[56,65,76,116]],[-1,[56,74,76,116]],[-1,[58,67,78,106]],[1,[58,74,78,106]],[1,[59,74,106,116]],[-1,[59,102,106,116]],[-1,[63,65,76,116]],[1,[63,65,108,116]],[-1,[63,65,108,135]],[1,[63,76,116,166]],[-1,[63,108,116,166]],[1,[65,102,108,116]],[-1,[74,76,116,166]],[1,[74,78,106,166]],[1,[74,106,116,166]],[1,[102,106,108,116]],[-1,[102,106,108,154]],[1,[106,108,116,166]]]},
   {"label":"01010111","cell":[99,125,126,178],"cycle":[[1,[0,4,7,13]],[-1,[0,4,7,19]],[1,[0,4,13,25]],[-1,[0,4,19,25]],[1,[0,6,9,19]],[-1,[0,6,9,20]],[1,[0,6,19,20]],[-1,[0,7,8,9]],[1,[0,7,8,24]],[-1,[0,7,9,19]],[-1,[0,7,13,24]],[1,[0,8,9,20]],[1,[0,8,20,24]],[-1,[0,9,19,20]],[1,[0,9,19,24]],[-1,[0,9,20,24]],[1,[0,13,24,25]],[-1,[0,14,19,24]],[1,[0,14,19,25]],[-1,[0,14,24,25]],[1,[4,7,13,127]],[-1,[4,7,19,44]],[-1,[4,7,44,127]],[1,[4,13,25,145]],[1,[4,13,54,127]],[-1,[4,13,54,145]],[-1,[4,19,25,86]],[1,[4,19,44,86]],[1,[4,25,86,145]],[-1,[4,44,47,54]],[1,[4,44,47,86]],[-1,[4,44,54,127]],[1,[4,47,54,86]],[-1,[4,54,86,145]],[1,[6,9,19,46]],[-1,[6,9,20,46]],[1,[6,19,20,46]],[-1,[7,8,9,29]],[1,[7,8,24,57]],[-1,[7,8,29,57]],[-1,[7,9,19,51]],[1,[7,9,29,51]],[-1,[7,13,24,57]],[-1,[7,13,57,127]],[-1,[7,19,44,51]],[1,[7,29,44,51]],[-1,[7,29,44,57]],[1,[7,44,57,127]],[1,[8,9,20,52]],[-1,[8,9,29,52]],[1,[8,20,24,90]],[-1,[8,20,52,90]],[1,[8,24,57,90]],[1,[8,29,52,161]],[-1,[8,29,57,161]],[1,[8,52,90,161]],[-1,[8,57,90,161]],[-1,[9,19,20,91]],[1,[9,19,24,91]],[1,[9,19,46,51]],[-1,[9,20,24,91]],[-1,[9,20,46,52]],[-1,[9,29,46,51]],[1,[9,29,46,52]],[1,[13,24,25,95]],[-1,[13,24,57,95]],[-1,[13,25,95,145]],[1,[13,54,57,95]],[-1,[13,54,57,127]],[1,[13,54,95,145]],[-1,[14,19,24,96]],[1,[14,19,25,96]],[-1,[14,24,25,96]],[1,[19,20,46,84]],[1,[19,20,84,91]],[1,[19,24,91,96]],[-1,[19,25,86,93]],[-1,[19,25,93,96]],[1,[19,44,46,51]],[-1,[19,44,46,84]],[-1,[19,44,84,86]],[1,[19,84,86,93]],[-1,[19,84,91,93]],[1,[19,91,93,96]],[1,[20,24,90,91]],[-1,[20,46,52,84]],[1,[20,52,84,90]],[-1,[20,84,90,91]],[1,[21,47,84,86]],[-1,[21,47,84,87]],[1,[21,47,86,87]],[-1,[21,84,86,87]],[1,[24,25,95,96]],[1,[24,57,90,95]],[1,[24,90,91,99]],[-1,[24,90,95,99]],[1,[24,91,96,99]],[-1,[24,95,96,99]],[1,[25,82,96,99]],[-1,[25,82,96,178]],[1,[25,82,99,178]],[-1,[25,86,93,178]],[-1,[25,86,95,145]],[1,[25,86,95,178]],[-1,[25,93,96,99]],[-1,[25,93,99,178]],[1,[25,95,96,178]],[-1,[29,44,46,51]],[1,[29,44,46,111]],[-1,[29,44,57,111]],[1,[29,46,52,111]],[-1,[29,52,111,161]],[1,[29,57,111,161]],[-1,[44,46,84,111]],[-1,[44,47,54,171]],[-1,[44,47,84,86]],[1,[44,47,84,171]],[1,[44,54,57,127]],[-1,[44,54,57,171]],[-1,[44,57,111,171]],[1,[44,84,111,171]],[-1,[46,52,84,111]],[1,[47,54,86,87]],[1,[47,54,87,171]],[-1,[47,84,87,171]],[1,[52,84,90,111]],[-1,[52,90,111,161]],[1,[54,57,95,171]],[1,[54,86,87,95]],[1,[54,86,95,145]],[-1,[54,87,95,171]],[1,[57,90,95,171]],[1,[57,90,111,161]],[-1,[57,90,111,171]],[1,[82,96,99,125]],[1,[82,96,125,178]],[-1,[82,99,125,178]],[-1,[84,86,87,126]],[1,[84,86,93,126]],[-1,[84,87,90,126]],[1,[84,87,90,171]],[-1,[84,90,91,126]],[1,[84,90,111,171]],[-1,[84,91,93,126]],[1,[86,87,95,126]],[1,[86,93,126,178]],[-1,[86,95,126,178]],[1,[87,90,95,126]],[-1,[87,90,95,171]],[1,[90,91,99,126]],[-1,[90,95,99,126]],[1,[91,93,96,99]],[1,[91,93,99,126]],[1,[93,99,126,178]],[-1,[95,96,99,125]],[-1,[95,96,125,178]],[1,[95,99,125,126]],[-1,[95,125,126,178]],[1,[99,125,126,178]]]},
   {"label":"00110111","cell":[74,75,95,152],"cycle":[[-1,[0,1,2,4]],[1,[0,1,2,7]],[-1,[0,1,4,7]],[1,[0,2,4,18]],[-1,[0,2,7,18]],[1,[0,4,7,25]],[-1,[0,4,18,25]],[1,[0,7,18,24]],[1,[0,7,24,25]],[-1,[0,18,24,25]],[-1,[1,2,4,127]],[1,[1,2,7,127]],[-1,[1,4,7,33]],[-1,[1,4,33,127]],[1,[1,7,33,127]],[1,[2,4,18,127]],[-1,[2,7,18,127]],[1,[4,7,25,62]],[-1,[4,7,33,62]],[-1,[4,18,25,145]],[-1,[4,18,54,127]],[1,[4,18,54,145]],[-1,[4,25,62,75]],[-1,[4,25,75,145]],[-1,[4,33,54,75]],[1,[4,33,54,127]],[1,[4,33,62,75]],[1,[4,54,75,145]],[1,[7,18,24,57]],[1,[7,18,57,127]],[1,[7,24,25,78]],[-1,[7,24,57,78]],[1,[7,25,62,78]],[1,[7,33,57,78]],[-1,[7,33,57,127]],[-1,[7,33,62,78]],[-1,[18,24,25,95]],[1,[18,24,57,95]],[1,[18,25,95,145]],[-1,[18,54,57,95]],[1,[18,54,57,127]],[-1,[18,54,95,145]],[1,[24,25,78,152]],[-1,[24,25,95,152]],[1,[24,57,74,78]],[-1,[24,57,74,95]],[-1,[24,74,78,152]],[1,[24,74,95,152]],[-1,[25,62,75,78]],[1,[25,75,78,152]],[1,[25,75,95,145]],[-1,[25,75,95,152]],[1,[33,54,57,74]],[-1,[33,54,57,127]],[1,[33,54,74,75]],[-1,[33,57,74,78]],[1,[33,62,75,78]],[-1,[33,74,75,78]],[1,[54,57,74,95]],[1,[54,74,75,95]],[-1,[54,75,95,145]],[-1,[74,75,78,152]],[1,[74,75,95,152]]]},
   {"label":"01110111","cell":[112,122,124,178],"cycle":[[1,[0,2,7,9]],[-1,[0,2,7,19]],[1,[0,2,8,9]],[-1,[0,2,8,10]],[1,[0,2,9,12]],[1,[0,2,9,20]],[-1,[0,2,10,12]],[-1,[0,2,19,20]],[-1,[0,7,9,19]],[-1,[0,8,9,20]],[1,[0,8,10,12]],[1,[0,8,12,26]],[-1,[0,8,20,26]],[-1,[0,9,12,27]],[1,[0,9,19,27]],[-1,[0,12,26,27]],[1,[0,16,23,26]],[-1,[0,16,23,27]],[1,[0,16,26,27]],[1,[0,19,20,23]],[1,[0,19,23,27]],[-1,[0,20,23,26]],[-1,[2,4,30,44]],[1,[2,4,30,47]],[-1,[2,4,44,47]],[1,[2,7,9,51]],[-1,[2,7,19,44]],[-1,[2,7,44,51]],[1,[2,8,9,29]],[-1,[2,8,10,140]],[-1,[2,8,12,52]],[1,[2,8,12,140]],[1,[2,8,29,52]],[1,[2,9,12,52]],[1,[2,9,20,46]],[-1,[2,9,29,46]],[-1,[2,9,51,52]],[-1,[2,10,12,53]],[1,[2,10,47,53]],[-1,[2,10,47,140]],[-1,[2,12,49,52]],[1,[2,12,49,140]],[-1,[2,12,52,53]],[-1,[2,19,20,46]],[1,[2,19,44,46]],[1,[2,29,46,52]],[1,[2,30,44,51]],[-1,[2,30,47,53]],[1,[2,30,51,53]],[-1,[2,44,46,84]],[1,[2,44,47,84]],[1,[2,46,49,52]],[-1,[2,46,49,84]],[1,[2,47,49,84]],[-1,[2,47,49,140]],[1,[2,51,52,53]],[-1,[4,30,44,61]],[1,[4,30,47,61]],[-1,[4,44,47,61]],[-1,[7,9,19,149]],[-1,[7,9,40,51]],[1,[7,9,40,67]],[1,[7,9,67,149]],[-1,[7,19,44,89]],[-1,[7,19,89,149]],[1,[7,40,51,67]],[-1,[7,44,51,89]],[-1,[7,51,67,89]],[1,[7,67,89,149]],[-1,[8,9,12,41]],[1,[8,9,12,150]],[-1,[8,9,20,59]],[1,[8,9,29,59]],[-1,[8,9,41,67]],[-1,[8,9,67,150]],[1,[8,10,12,72]],[1,[8,10,26,63]],[-1,[8,10,26,72]],[1,[8,10,63,140]],[1,[8,12,26,150]],[1,[8,12,41,72]],[-1,[8,12,52,65]],[-1,[8,12,65,140]],[-1,[8,20,26,143]],[1,[8,20,59,143]],[-1,[8,26,63,143]],[1,[8,26,72,150]],[-1,[8,29,34,41]],[1,[8,29,34,59]],[-1,[8,29,41,52]],[1,[8,34,41,65]],[-1,[8,34,59,143]],[-1,[8,34,63,65]],[1,[8,34,63,143]],[1,[8,41,52,65]],[1,[8,41,67,72]],[1,[8,63,65,140]],[-1,[8,67,72,150]],[-1,[9,12,27,150]],[-1,[9,12,41,73]],[1,[9,12,52,73]],[1,[9,19,27,149]],[1,[9,20,46,59]],[1,[9,27,73,149]],[-1,[9,27,73,150]],[-1,[9,29,46,59]],[-1,[9,40,51,73]],[1,[9,40,67,73]],[-1,[9,41,67,73]],[-1,[9,51,52,73]],[-1,[9,67,73,149]],[1,[9,67,73,150]],[-1,[10,12,53,72]],[1,[10,26,63,92]],[-1,[10,26,72,92]],[1,[10,47,53,92]],[1,[10,47,61,63]],[-1,[10,47,61,92]],[1,[10,47,63,140]],[1,[10,53,72,92]],[-1,[10,61,63,92]],[-1,[12,26,27,150]],[1,[12,41,72,73]],[-1,[12,49,52,65]],[-1,[12,49,65,140]],[-1,[12,52,53,73]],[-1,[12,53,72,73]],[1,[16,23,26,152]],[-1,[16,23,27,152]],[1,[16,26,27,152]],[1,[19,20,23,85]],[-1,[19,20,46,85]],[1,[19,23,27,96]],[-1,[19,23,85,96]],[-1,[19,27,96,149]],[1,[19,44,46,85]],[1,[19,44,85,89]],[-1,[19,85,89,96]],[1,[19,89,96,149]],[-1,[20,23,26,143]],[1,[20,23,85,143]],[-1,[20,46,56,59]],[1,[20,46,56,85]],[1,[20,56,59,143]],[-1,[20,56,85,143]],[1,[23,26,95,143]],[-1,[23,26,95,152]],[1,[23,27,96,152]],[1,[23,85,95,96]],[-1,[23,85,95,143]],[-1,[23,95,96,152]],[1,[26,27,99,150]],[-1,[26,27,99,152]],[1,[26,63,92,95]],[1,[26,63,95,143]],[-1,[26,72,92,99]],[-1,[26,72,99,150]],[-1,[26,92,95,99]],[1,[26,95,99,152]],[-1,[27,73,99,149]],[1,[27,73,99,150]],[1,[27,96,99,149]],[-1,[27,96,99,152]],[-1,[29,34,41,102]],[1,[29,34,59,102]],[-1,[29,41,52,102]],[1,[29,46,52,102]],[-1,[29,46,59,102]],[1,[30,44,51,112]],[-1,[30,44,61,112]],[-1,[30,47,53,112]],[1,[30,47,61,112]],[1,[30,51,53,112]],[1,[34,41,65,102]],[1,[34,56,59,102]],[-1,[34,56,59,143]],[1,[34,56,102,116]],[1,[34,56,116,143]],[-1,[34,63,65,116]],[-1,[34,63,116,143]],[-1,[34,65,102,116]],[1,[40,51,67,122]],[-1,[40,51,73,122]],[1,[40,67,73,122]],[1,[41,52,65,102]],[1,[41,67,72,73]],[-1,[44,46,84,110]],[1,[44,46,85,110]],[-1,[44,47,61,171]],[1,[44,47,84,110]],[1,[44,47,110,171]],[-1,[44,51,89,112]],[1,[44,61,89,112]],[-1,[44,61,89,171]],[1,[44,85,89,171]],[-1,[44,85,110,171]],[1,[46,49,52,102]],[-1,[46,49,84,110]],[1,[46,49,102,110]],[-1,[46,56,59,102]],[1,[46,56,85,110]],[-1,[46,56,102,110]],[1,[47,49,84,110]],[1,[47,49,110,113]],[1,[47,49,113,140]],[1,[47,53,92,112]],[1,[47,61,63,171]],[-1,[47,61,92,112]],[-1,[47,63,113,140]],[1,[47,63,113,171]],[-1,[47,110,113,171]],[-1,[49,52,65,102]],[1,[49,65,102,113]],[1,[49,65,113,140]],[1,[49,102,110,113]],[1,[51,52,53,73]],[-1,[51,53,73,114]],[1,[51,53,112,114]],[-1,[51,67,89,122]],[1,[51,73,114,122]],[-1,[51,89,112,122]],[-1,[51,112,114,122]],[-1,[53,72,73,124]],[1,[53,72,92,124]],[-1,[53,73,114,124]],[1,[53,92,112,124]],[1,[53,112,114,124]],[1,[56,85,110,116]],[1,[56,85,116,143]],[-1,[56,102,110,116]],[-1,[61,63,92,95]],[-1,[61,63,95,171]],[1,[61,89,92,95]],[-1,[61,89,92,178]],[1,[61,89,95,171]],[1,[61,89,112,178]],[-1,[61,92,112,178]],[1,[63,65,113,116]],[-1,[63,65,113,140]],[-1,[63,95,116,143]],[1,[63,95,116,171]],[-1,[63,113,116,171]],[1,[65,102,113,116]],[1,[67,72,73,99]],[1,[67,72,99,150]],[-1,[67,73,99,122]],[1,[67,73,99,149]],[-1,[67,73,99,150]],[1,[67,89,99,122]],[-1,[67,89,99,149]],[1,[72,73,99,124]],[-1,[72,92,99,124]],[-1,[73,82,99,122]],[1,[73,82,99,124]],[-1,[73,82,122,124]],[1,[73,114,122,124]],[-1,[82,96,99,122]],[1,[82,96,99,178]],[-1,[82,96,122,178]],[1,[82,99,124,178]],[-1,[82,122,124,178]],[1,[85,89,95,96]],[-1,[85,89,95,171]],[1,[85,95,116,143]],[-1,[85,95,116,171]],[1,[85,110,116,171]],[1,[89,92,95,99]],[1,[89,92,99,178]],[1,[89,95,96,99]],[1,[89,96,99,122]],[-1,[89,96,99,149]],[-1,[89,96,99,178]],[1,[89,96,122,178]],[-1,[89,112,122,178]],[-1,[92,99,124,178]],[1,[92,112,124,178]],[1,[95,96,99,152]],[1,[102,110,113,116]],[1,[110,113,116,171]],[-1,[112,114,122,124]],[1,[112,122,124,178]]]},
   {"label":"00001111","cell":[69,72,108,163],"cycle":[[1,[0,1,7,13]],[-1,[0,1,7,17]],[1,[0,1,13,17]],[-1,[0,3,7,13]],[1,[0,3,7,18]],[-1,[0,3,13,18]],[1,[0,7,17,22]],[-1,[0,7,18,22]],[1,[0,11,12,21]],[-1,[0,11,12,22]],[1,[0,11,21,22]],[1,[0,12,16,21]],[-1,[0,12,16,26]],[-1,[0,12,17,22]],[1,[0,12,17,26]],[-1,[0,13,16,23]],[1,[0,13,16,26]],[-1,[0,13,17,26]],[1,[0,13,18,23]],[-1,[0,16,21,23]],[-1,[0,18,21,22]],[1,[0,18,21,23]],[1,[1,7,13,39]],[-1,[1,7,17,39]],[1,[1,13,17,39]],[1,[1,13,34,36]],[-1,[1,13,34,39]],[1,[1,13,36,39]],[-1,[1,34,36,39]],[-1,[3,7,13,57]],[1,[3,7,18,57]],[-1,[3,13,18,57]],[1,[7,13,39,57]],[1,[7,17,22,71]],[-1,[7,17,39,71]],[-1,[7,18,22,50]],[-1,[7,18,50,57]],[1,[7,22,50,71]],[1,[7,39,50,57]],[-1,[7,39,50,71]],[1,[11,12,21,53]],[-1,[11,12,22,53]],[1,[11,21,22,53]],[1,[12,16,21,69]],[-1,[12,16,26,69]],[-1,[12,17,22,72]],[1,[12,17,26,72]],[1,[12,21,53,69]],[-1,[12,22,53,72]],[1,[12,26,69,72]],[-1,[12,53,69,72]],[-1,[13,16,23,145]],[1,[13,16,26,76]],[-1,[13,16,36,76]],[1,[13,16,36,145]],[-1,[13,17,26,79]],[1,[13,17,39,79]],[1,[13,18,23,145]],[-1,[13,18,57,63]],[-1,[13,18,63,145]],[1,[13,26,63,76]],[-1,[13,26,63,79]],[1,[13,34,36,63]],[-1,[13,34,39,63]],[1,[13,36,39,63]],[-1,[13,36,63,76]],[1,[13,36,63,145]],[1,[13,39,57,63]],[1,[13,39,63,79]],[-1,[16,21,23,145]],[-1,[16,21,60,69]],[1,[16,21,60,145]],[-1,[16,26,69,76]],[1,[16,36,60,69]],[-1,[16,36,60,145]],[1,[16,36,69,76]],[1,[17,22,71,72]],[1,[17,26,72,79]],[-1,[17,39,71,72]],[-1,[17,39,72,79]],[-1,[18,21,22,84]],[1,[18,21,23,145]],[1,[18,21,47,84]],[-1,[18,21,47,145]],[-1,[18,22,50,84]],[-1,[18,47,50,63]],[1,[18,47,50,84]],[-1,[18,47,63,145]],[-1,[18,50,57,63]],[1,[21,22,53,84]],[1,[21,47,53,69]],[-1,[21,47,53,84]],[-1,[21,47,60,69]],[1,[21,47,60,145]],[-1,[22,50,53,72]],[1,[22,50,53,84]],[1,[22,50,71,72]],[1,[26,63,69,72]],[-1,[26,63,69,76]],[1,[26,63,72,79]],[-1,[34,36,39,108]],[1,[34,36,63,108]],[-1,[34,39,63,108]],[1,[36,39,63,163]],[-1,[36,39,108,163]],[1,[36,47,60,69]],[-1,[36,47,60,145]],[1,[36,47,63,145]],[-1,[36,47,63,163]],[1,[36,47,69,163]],[1,[36,63,69,76]],[-1,[36,63,69,108]],[1,[36,69,108,163]],[1,[39,50,57,63]],[1,[39,50,63,163]],[-1,[39,50,71,72]],[-1,[39,50,72,163]],[-1,[39,63,72,79]],[1,[39,63,72,108]],[-1,[39,72,108,163]],[-1,[47,50,53,84]],[1,[47,50,53,163]],[-1,[47,50,63,163]],[1,[47,53,69,163]],[-1,[50,53,72,163]],[-1,[53,69,72,163]],[1,[63,69,72,108]],[1,[69,72,108,163]]]},
   {"label":"01001111","cell":[107,122,125,170],"cycle":[[-1,[0,3,7,13]],[1,[0,3,7,14]],[-1,[0,3,13,14]],[1,[0,7,13,17]],[-1,[0,7,14,17]],[1,[0,13,14,17]],[-1,[3,7,13,127]],[1,[3,7,14,58]],[-1,[3,7,44,58]],[1,[3,7,44,127]],[-1,[3,13,14,74]],[1,[3,13,54,74]],[-1,[3,13,54,127]],[-1,[3,14,58,74]],[-1,[3,34,45,54]],[1,[3,34,45,156]],[-1,[3,34,54,74]],[-1,[3,34,74,156]],[1,[3,44,45,54]],[-1,[3,44,45,156]],[1,[3,44,54,127]],[1,[3,44,58,156]],[1,[3,58,74,156]],[1,[7,13,17,39]],[1,[7,13,39,61]],[1,[7,13,61,127]],[-1,[7,14,17,149]],[1,[7,14,58,149]],[-1,[7,17,39,67]],[-1,[7,17,67,149]],[-1,[7,39,61,160]],[1,[7,39,67,160]],[1,[7,44,51,58]],[-1,[7,44,51,160]],[-1,[7,44,61,127]],[1,[7,44,61,160]],[-1,[7,51,58,67]],[-1,[7,51,67,160]],[1,[7,58,67,149]],[1,[13,14,17,152]],[-1,[13,14,74,152]],[1,[13,17,39,81]],[1,[13,17,81,152]],[1,[13,36,39,61]],[-1,[13,36,39,81]],[-1,[13,36,54,61]],[1,[13,36,54,75]],[1,[13,36,75,81]],[1,[13,54,61,127]],[1,[13,54,74,75]],[-1,[13,74,75,152]],[-1,[13,75,81,152]],[1,[14,17,80,149]],[-1,[14,17,80,152]],[-1,[14,58,74,80]],[-1,[14,58,80,149]],[1,[14,74,80,152]],[-1,[17,39,67,170]],[1,[17,39,81,170]],[1,[17,67,80,149]],[-1,[17,67,80,170]],[1,[17,80,99,152]],[-1,[17,80,99,170]],[-1,[17,81,99,152]],[1,[17,81,99,170]],[1,[34,36,54,100]],[-1,[34,36,54,105]],[1,[34,36,100,105]],[-1,[34,45,54,100]],[-1,[34,45,100,156]],[-1,[34,54,74,105]],[1,[34,74,105,106]],[1,[34,74,106,156]],[-1,[34,100,105,106]],[-1,[34,100,106,156]],[1,[36,39,61,100]],[-1,[36,39,81,107]],[1,[36,39,100,107]],[-1,[36,54,61,100]],[1,[36,54,75,105]],[1,[36,75,81,107]],[-1,[36,75,105,107]],[1,[36,100,105,107]],[1,[39,61,100,160]],[-1,[39,67,104,160]],[1,[39,67,104,170]],[-1,[39,81,107,170]],[-1,[39,100,104,107]],[1,[39,100,104,160]],[1,[39,104,107,170]],[1,[44,45,54,100]],[1,[44,45,100,156]],[1,[44,51,58,101]],[1,[44,51,101,160]],[1,[44,54,61,100]],[-1,[44,54,61,127]],[-1,[44,58,101,156]],[-1,[44,61,100,160]],[1,[44,100,101,156]],[-1,[44,100,101,160]],[-1,[51,58,67,122]],[1,[51,58,101,122]],[-1,[51,67,104,122]],[1,[51,67,104,160]],[1,[51,101,104,122]],[-1,[51,101,104,160]],[1,[54,74,75,105]],[1,[58,67,80,122]],[-1,[58,67,80,149]],[-1,[58,74,80,106]],[-1,[58,74,106,156]],[1,[58,80,106,122]],[-1,[58,101,106,122]],[1,[58,101,106,156]],[1,[67,80,122,170]],[-1,[67,104,122,170]],[1,[74,75,105,125]],[1,[74,75,125,152]],[-1,[74,80,106,125]],[-1,[74,80,125,152]],[1,[74,105,106,125]],[1,[75,81,107,125]],[1,[75,81,125,152]],[-1,[75,105,107,125]],[-1,[80,99,125,152]],[1,[80,99,125,170]],[1,[80,106,122,125]],[-1,[80,122,125,170]],[1,[81,99,125,152]],[-1,[81,99,125,170]],[1,[81,107,125,170]],[-1,[100,101,104,107]],[1,[100,101,104,160]],[1,[100,101,106,107]],[-1,[100,101,106,156]],[-1,[100,105,106,107]],[-1,[101,104,107,122]],[1,[101,106,107,122]],[-1,[104,107,122,170]],[-1,[105,106,107,125]],[1,[106,107,122,125]],[1,[107,122,125,170]]]},
   {"label":"00101111","cell":[102,110,113,173],"cycle":[[-1,[0,1,2,3]],[1,[0,1,2,7]],[-1,[0,1,3,6]],[-1,[0,1,6,11]],[1,[0,1,7,11]],[1,[0,2,3,18]],[-1,[0,2,7,22]],[1,[0,2,18,22]],[1,[0,2,20,21]],[-1,[0,2,20,22]],[1,[0,2,21,22]],[1,[0,3,6,20]],[-1,[0,3,18,20]],[1,[0,6,11,21]],[-1,[0,6,20,21]],[-1,[0,7,11,22]],[-1,[0,11,21,22]],[1,[0,18,20,22]],[-1,[1,2,3,127]],[1,[1,2,7,127]],[-1,[1,3,6,35]],[1,[1,3,33,35]],[-1,[1,3,33,127]],[-1,[1,6,11,128]],[1,[1,6,35,128]],[1,[1,7,11,40]],[-1,[1,7,33,40]],[1,[1,7,33,127]],[-1,[1,11,40,128]],[-1,[1,33,35,40]],[1,[1,35,40,128]],[1,[2,3,18,127]],[1,[2,7,18,50]],[-1,[2,7,18,127]],[-1,[2,7,22,50]],[1,[2,18,22,84]],[1,[2,18,47,50]],[-1,[2,18,47,84]],[1,[2,20,21,84]],[1,[2,20,22,52]],[-2,[2,20,22,84]],[1,[2,20,52,84]],[1,[2,21,22,84]],[1,[2,22,50,52]],[-1,[2,47,50,84]],[-1,[2,50,52,84]],[1,[3,6,20,56]],[-1,[3,6,35,46]],[-1,[3,6,46,55]],[-1,[3,6,55,56]],[-1,[3,15,20,56]],[1,[3,15,20,143]],[-1,[3,15,56,143]],[-1,[3,18,20,143]],[-1,[3,18,54,127]],[1,[3,18,54,143]],[1,[3,33,35,156]],[1,[3,33,54,127]],[-1,[3,33,54,156]],[1,[3,35,46,156]],[1,[3,46,55,156]],[1,[3,54,55,56]],[-1,[3,54,55,156]],[1,[3,54,56,143]],[1,[6,11,21,70]],[-1,[6,11,64,70]],[1,[6,11,64,128]],[-1,[6,20,21,88]],[1,[6,20,56,88]],[-1,[6,21,70,88]],[-1,[6,35,46,64]],[-1,[6,35,64,128]],[-1,[6,46,55,88]],[1,[6,46,64,88]],[-1,[6,55,56,88]],[1,[6,64,70,88]],[-1,[7,11,22,149]],[1,[7,11,40,149]],[1,[7,18,50,61]],[1,[7,18,61,127]],[-1,[7,22,50,67]],[-1,[7,22,67,149]],[-1,[7,33,40,58]],[-1,[7,33,58,160]],[-1,[7,33,61,127]],[1,[7,33,61,160]],[1,[7,40,58,149]],[-1,[7,50,61,160]],[1,[7,50,67,160]],[1,[7,58,67,149]],[-1,[7,58,67,160]],[-1,[11,21,22,93]],[1,[11,21,70,93]],[1,[11,22,93,149]],[1,[11,40,64,128]],[-1,[11,40,64,149]],[-1,[11,64,70,93]],[-1,[11,64,93,149]],[-1,[15,20,56,97]],[1,[15,20,65,97]],[-1,[15,20,65,143]],[-1,[15,56,76,97]],[1,[15,56,76,143]],[1,[15,65,79,97]],[-1,[15,65,79,143]],[-1,[15,76,79,97]],[1,[15,76,79,143]],[1,[18,20,22,90]],[1,[18,20,90,143]],[1,[18,22,84,89]],[1,[18,22,89,90]],[1,[18,47,50,61]],[-1,[18,47,54,61]],[1,[18,47,54,86]],[-1,[18,47,84,86]],[1,[18,54,61,127]],[-1,[18,54,86,95]],[-1,[18,54,95,143]],[1,[18,84,86,89]],[-1,[18,86,89,95]],[-1,[18,89,90,95]],[1,[18,90,95,143]],[1,[20,21,84,88]],[1,[20,22,52,91]],[-2,[20,22,84,91]],[1,[20,22,90,91]],[-1,[20,46,52,91]],[1,[20,46,52,173]],[1,[20,46,84,88]],[-1,[20,46,84,173]],[1,[20,46,88,91]],[1,[20,52,84,173]],[1,[20,56,88,97]],[-1,[20,65,90,97]],[1,[20,65,90,143]],[-2,[20,84,88,91]],[1,[20,88,91,97]],[-1,[20,90,91,97]],[1,[21,22,84,93]],[-1,[21,70,88,93]],[1,[21,84,86,88]],[-1,[21,84,86,93]],[2,[21,84,88,93]],[-1,[21,86,88,93]],[1,[22,50,52,67]],[-1,[22,52,67,91]],[1,[22,67,91,149]],[1,[22,84,89,93]],[-2,[22,84,91,93]],[1,[22,89,90,99]],[1,[22,89,91,93]],[-1,[22,89,91,99]],[1,[22,90,91,99]],[1,[22,91,93,149]],[-1,[33,35,40,58]],[-1,[33,35,58,101]],[-1,[33,35,101,156]],[1,[33,54,61,100]],[-1,[33,54,61,127]],[1,[33,54,100,156]],[1,[33,58,101,160]],[-1,[33,61,100,160]],[1,[33,100,101,156]],[-1,[33,100,101,160]],[-1,[35,40,58,64]],[-1,[35,40,64,128]],[1,[35,46,58,64]],[-1,[35,46,58,101]],[-1,[35,46,101,156]],[-1,[40,58,64,149]],[-1,[46,52,91,111]],[1,[46,52,102,111]],[-1,[46,52,102,173]],[-1,[46,55,88,110]],[-1,[46,55,110,156]],[1,[46,58,64,91]],[1,[46,58,91,111]],[-1,[46,58,101,111]],[1,[46,64,88,91]],[1,[46,84,88,110]],[1,[46,84,110,173]],[1,[46,101,102,110]],[-1,[46,101,102,111]],[1,[46,101,110,156]],[-1,[46,102,110,173]],[1,[47,50,61,100]],[-1,[47,50,84,113]],[1,[47,50,100,113]],[-1,[47,54,61,100]],[1,[47,54,86,110]],[-1,[47,54,100,110]],[-1,[47,84,86,110]],[-1,[47,84,110,113]],[1,[47,100,110,113]],[1,[50,52,67,111]],[-1,[50,52,84,113]],[-1,[50,52,104,111]],[1,[50,52,104,113]],[1,[50,61,100,160]],[-1,[50,67,111,160]],[1,[50,100,104,111]],[-1,[50,100,104,113]],[1,[50,100,111,160]],[-1,[52,67,91,111]],[-1,[52,84,113,173]],[-1,[52,102,104,111]],[1,[52,102,104,113]],[1,[52,102,113,173]],[1,[54,55,56,176]],[1,[54,55,86,110]],[-1,[54,55,86,176]],[1,[54,55,110,156]],[-1,[54,56,76,143]],[1,[54,56,76,176]],[-1,[54,76,95,143]],[1,[54,76,95,176]],[-1,[54,86,95,176]],[-1,[54,100,110,156]],[-1,[55,56,88,176]],[1,[55,86,88,96]],[-1,[55,86,88,110]],[1,[55,86,96,176]],[-1,[55,88,96,176]],[-1,[56,76,97,176]],[1,[56,88,97,176]],[1,[58,64,91,149]],[1,[58,67,91,111]],[-1,[58,67,91,149]],[1,[58,67,111,160]],[-1,[58,101,111,160]],[1,[64,70,88,93]],[2,[64,88,91,93]],[-1,[64,88,91,96]],[1,[64,88,93,96]],[-1,[64,91,93,96]],[-1,[64,91,93,149]],[-1,[65,79,90,97]],[1,[65,79,90,143]],[1,[76,79,95,97]],[-1,[76,79,95,143]],[-1,[76,95,97,176]],[1,[78,89,95,96]],[-1,[78,89,95,99]],[1,[78,89,96,99]],[-1,[78,95,96,99]],[1,[79,90,95,99]],[-1,[79,90,95,143]],[-1,[79,90,97,99]],[1,[79,95,97,99]],[1,[84,86,88,110]],[1,[84,86,89,93]],[-2,[84,88,91,93]],[-1,[84,110,113,173]],[-1,[86,88,93,96]],[1,[86,89,93,96]],[-1,[86,89,95,96]],[1,[86,95,96,176]],[-1,[88,91,96,97]],[1,[88,96,97,176]],[-1,[89,90,95,99]],[1,[89,91,93,96]],[1,[89,91,96,99]],[-1,[90,91,97,99]],[-1,[91,96,97,99]],[1,[95,96,97,99]],[-1,[95,96,97,176]],[-1,[100,101,102,110]],[1,[100,101,102,111]],[-1,[100,101,110,156]],[1,[100,101,111,160]],[1,[100,102,104,111]],[-1,[100,102,104,113]],[1,[100,102,110,113]],[1,[102,110,113,173]]]},
   {"label":"01011111","cell":[94,98,124,126],"cycle":[[1,[0,6,19,21]],[-1,[0,6,19,27]],[1,[0,6,21,27]],[1,[0,7,19,22]],[-1,[0,7,19,25]],[1,[0,7,22,25]],[-1,[0,10,21,22]],[1,[0,10,21,25]],[-1,[0,10,22,25]],[-1,[0,19,21,25]],[-1,[0,19,22,27]],[1,[0,21,22,27]],[1,[6,19,21,88]],[-1,[6,19,27,88]],[1,[6,21,27,88]],[1,[7,19,22,89]],[-1,[7,19,25,89]],[1,[7,22,25,89]],[-1,[10,21,22,92]],[1,[10,21,25,92]],[-1,[10,22,25,92]],[-1,[19,21,25,86]],[-1,[19,21,86,88]],[-1,[19,22,27,91]],[1,[19,22,89,91]],[1,[19,25,86,89]],[-1,[19,27,88,91]],[1,[19,85,86,88]],[-1,[19,85,86,89]],[1,[19,85,88,91]],[-1,[19,85,89,91]],[1,[21,22,27,94]],[-1,[21,22,92,94]],[-1,[21,25,86,92]],[1,[21,27,88,94]],[-1,[21,86,88,98]],[1,[21,86,92,98]],[-1,[21,88,94,98]],[1,[21,92,94,98]],[1,[22,25,89,92]],[-1,[22,27,91,94]],[-1,[22,89,90,91]],[1,[22,89,90,92]],[1,[22,90,91,94]],[-1,[22,90,92,94]],[1,[25,86,89,92]],[-1,[27,88,91,94]],[1,[85,86,88,126]],[-1,[85,86,89,126]],[1,[85,88,91,126]],[1,[85,89,90,91]],[-1,[85,89,90,126]],[-1,[85,90,91,126]],[-1,[86,88,98,126]],[1,[86,89,92,126]],[1,[86,92,98,126]],[-1,[88,91,94,126]],[-1,[88,94,98,126]],[1,[89,90,92,126]],[1,[90,91,94,126]],[-1,[90,92,94,126]],[1,[92,94,98,124]],[1,[92,94,124,126]],[-1,[92,98,124,126]],[1,[94,98,124,126]]]},
   {"label":"01011111","cell":[116,123,125,126],"cycle":[[-1,[0,7,19,22]],[1,[0,7,19,25]],[-1,[0,7,22,25]],[1,[0,10,21,22]],[-1,[0,10,21,26]],[1,[0,10,22,26]],[-1,[0,19,21,22]],[1,[0,19,21,25]],[-1,[0,21,25,26]],[1,[0,22,25,26]],[-1,[7,10,22,50]],[1,[7,10,22,139]],[1,[7,10,30,50]],[-1,[7,10,30,139]],[-1,[7,19,22,139]],[1,[7,19,25,89]],[-1,[7,19,44,89]],[1,[7,19,44,139]],[-1,[7,22,25,89]],[1,[7,22,50,89]],[1,[7,30,44,50]],[-1,[7,30,44,139]],[-1,[7,44,50,89]],[-1,[10,13,26,63]],[1,[10,13,26,145]],[-1,[10,13,63,145]],[1,[10,21,22,139]],[-1,[10,21,26,145]],[-1,[10,21,47,139]],[1,[10,21,47,145]],[1,[10,22,26,140]],[-1,[10,22,50,140]],[1,[10,26,63,140]],[-1,[10,30,47,50]],[1,[10,30,47,139]],[1,[10,31,47,50]],[-1,[10,31,47,63]],[1,[10,31,50,140]],[-1,[10,31,63,140]],[1,[10,47,63,145]],[-1,[13,26,63,79]],[1,[13,26,76,81]],[-1,[13,26,76,145]],[-1,[13,26,79,81]],[1,[13,34,54,63]],[-1,[13,34,54,74]],[1,[13,34,63,79]],[-1,[13,34,74,79]],[-1,[13,43,74,78]],[1,[13,43,74,79]],[-1,[13,43,78,79]],[1,[13,43,78,81]],[-1,[13,43,78,166]],[1,[13,43,81,166]],[1,[13,54,63,76]],[-1,[13,54,63,145]],[-1,[13,54,63,166]],[1,[13,54,74,166]],[1,[13,54,76,145]],[-1,[13,63,76,81]],[-1,[13,63,81,166]],[1,[13,74,78,166]],[1,[13,78,79,81]],[-1,[19,21,22,139]],[1,[19,21,25,86]],[1,[19,21,86,139]],[-1,[19,25,86,89]],[-1,[19,44,85,86]],[1,[19,44,85,89]],[-1,[19,44,86,139]],[1,[19,85,86,89]],[-1,[21,25,26,98]],[1,[21,25,86,92]],[1,[21,25,92,98]],[1,[21,26,98,145]],[1,[21,47,60,86]],[-1,[21,47,60,145]],[1,[21,47,86,139]],[-1,[21,60,86,98]],[-1,[21,60,98,145]],[-1,[21,86,92,98]],[1,[22,25,26,99]],[-1,[22,25,89,92]],[-1,[22,25,92,99]],[1,[22,26,90,99]],[-1,[22,26,90,140]],[1,[22,50,89,90]],[1,[22,50,90,140]],[-1,[22,89,90,99]],[1,[22,89,92,99]],[1,[25,26,81,98]],[-1,[25,26,81,99]],[-1,[25,81,98,99]],[-1,[25,86,89,92]],[1,[25,92,98,99]],[-1,[26,63,79,90]],[-1,[26,63,90,140]],[1,[26,76,81,98]],[1,[26,76,98,145]],[-1,[26,79,81,99]],[1,[26,79,90,99]],[-1,[30,44,47,50]],[1,[30,44,47,139]],[1,[31,45,47,50]],[-1,[31,45,47,63]],[1,[31,45,50,140]],[-1,[31,45,63,140]],[1,[34,45,54,63]],[-1,[34,45,54,116]],[1,[34,45,63,116]],[-1,[34,54,74,116]],[1,[34,63,79,116]],[-1,[34,74,79,116]],[-1,[43,74,78,125]],[1,[43,74,79,125]],[-1,[43,78,79,125]],[1,[43,78,81,125]],[-1,[43,78,107,125]],[1,[43,78,107,166]],[1,[43,81,107,125]],[-1,[43,81,107,166]],[-1,[44,45,47,50]],[1,[44,45,47,54]],[-1,[44,45,50,111]],[1,[44,45,54,85]],[1,[44,45,85,111]],[-1,[44,47,54,86]],[-1,[44,47,86,139]],[-1,[44,50,89,111]],[-1,[44,54,85,115]],[1,[44,54,86,115]],[-1,[44,85,86,115]],[1,[44,85,89,111]],[1,[45,47,54,63]],[1,[45,50,90,111]],[-1,[45,50,90,140]],[1,[45,54,85,116]],[-1,[45,63,90,116]],[1,[45,63,90,140]],[-1,[45,85,90,111]],[1,[45,85,90,116]],[1,[47,54,60,118]],[-1,[47,54,60,145]],[1,[47,54,63,145]],[-1,[47,54,86,118]],[1,[47,60,86,118]],[1,[50,89,90,111]],[-1,[54,60,76,118]],[1,[54,60,76,145]],[1,[54,63,76,118]],[1,[54,63,118,166]],[1,[54,74,115,116]],[-1,[54,74,115,166]],[-1,[54,85,115,116]],[1,[54,86,115,118]],[-1,[54,115,118,166]],[1,[60,76,98,118]],[-1,[60,76,98,145]],[-1,[60,86,98,118]],[-1,[63,76,81,118]],[-1,[63,79,90,116]],[1,[63,81,118,166]],[1,[74,78,115,125]],[-1,[74,78,115,166]],[-1,[74,79,116,125]],[1,[74,115,116,125]],[1,[76,81,98,125]],[-1,[76,81,118,125]],[1,[76,98,118,125]],[1,[78,79,81,99]],[1,[78,79,99,125]],[-1,[78,81,99,125]],[1,[78,107,115,125]],[-1,[78,107,115,166]],[1,[79,90,99,123]],[-1,[79,90,116,123]],[-1,[79,99,123,125]],[1,[79,116,123,125]],[-1,[81,98,99,125]],[-1,[81,107,118,125]],[1,[81,107,118,166]],[1,[85,86,89,126]],[-1,[85,86,115,126]],[-1,[85,89,90,111]],[1,[85,89,90,126]],[1,[85,90,116,126]],[-1,[85,115,116,126]],[-1,[86,89,92,126]],[-1,[86,92,98,126]],[-1,[86,98,118,126]],[1,[86,115,118,126]],[-1,[89,90,99,126]],[1,[89,92,99,126]],[1,[90,99,123,126]],[-1,[90,116,123,126]],[1,[92,98,99,126]],[-1,[98,99,125,126]],[1,[98,118,125,126]],[-1,[99,123,125,126]],[-1,[107,115,118,125]],[1,[107,115,118,166]],[1,[115,116,125,126]],[-1,[115,118,125,126]],[1,[116,123,125,126]]]},
   {"label":"01111111","cell":[100,101,102,156],"cycle":[[1,[2,7,10,30]],[-1,[2,7,10,50]],[1,[2,7,30,44]],[1,[2,7,44,50]],[-1,[2,10,30,130]],[-1,[2,10,31,50]],[1,[2,10,31,130]],[-1,[2,30,31,32]],[1,[2,30,31,47]],[-1,[2,30,32,130]],[-1,[2,30,44,47]],[1,[2,31,32,130]],[1,[2,31,45,47]],[-1,[2,31,45,50]],[-1,[2,44,45,47]],[1,[2,44,45,50]],[1,[6,15,16,38]],[-1,[6,15,16,132]],[-1,[6,15,35,38]],[1,[6,15,35,132]],[1,[6,16,37,130]],[-1,[6,16,37,132]],[-1,[6,16,38,130]],[-1,[6,32,35,37]],[1,[6,32,35,38]],[-1,[6,32,37,130]],[1,[6,32,38,130]],[1,[6,35,37,132]],[1,[7,10,30,39]],[1,[7,10,39,50]],[1,[7,17,24,67]],[-1,[7,17,24,78]],[-1,[7,17,39,67]],[1,[7,17,39,78]],[1,[7,24,57,67]],[-1,[7,24,57,78]],[1,[7,30,33,39]],[-1,[7,30,33,44]],[-1,[7,33,39,78]],[1,[7,33,44,57]],[1,[7,33,57,78]],[-1,[7,39,50,57]],[-1,[7,39,57,67]],[1,[7,44,50,57]],[-1,[10,16,17,42]],[1,[10,16,17,135]],[1,[10,16,36,42]],[-1,[10,16,36,135]],[-1,[10,17,39,42]],[1,[10,17,39,135]],[-1,[10,30,36,39]],[1,[10,30,36,130]],[-1,[10,31,36,130]],[1,[10,31,36,135]],[1,[10,31,39,50]],[-1,[10,31,39,135]],[1,[10,36,39,42]],[1,[15,16,17,43]],[-1,[15,16,17,135]],[1,[15,16,38,135]],[1,[15,16,43,132]],[1,[15,17,41,79]],[-1,[15,17,41,135]],[-1,[15,17,43,79]],[1,[15,24,59,74]],[-1,[15,24,59,79]],[1,[15,24,74,79]],[-1,[15,35,38,41]],[-1,[15,35,41,59]],[1,[15,35,43,74]],[-1,[15,35,43,132]],[-1,[15,35,59,74]],[1,[15,38,41,135]],[1,[15,41,59,79]],[-1,[15,43,74,79]],[-1,[16,17,42,43]],[1,[16,36,37,130]],[-1,[16,36,37,132]],[-1,[16,36,38,130]],[1,[16,36,38,135]],[1,[16,36,42,43]],[1,[16,36,43,132]],[1,[17,24,67,79]],[-1,[17,24,78,79]],[1,[17,39,41,67]],[-1,[17,39,41,135]],[-1,[17,39,42,43]],[-1,[17,39,43,78]],[-1,[17,41,67,79]],[1,[17,43,78,79]],[-1,[24,57,59,67]],[1,[24,57,59,74]],[1,[24,57,74,78]],[1,[24,59,67,79]],[-1,[24,74,78,79]],[-1,[30,31,32,154]],[1,[30,31,47,100]],[1,[30,31,100,154]],[-1,[30,32,37,101]],[1,[30,32,37,130]],[-1,[30,32,101,154]],[1,[30,33,36,37]],[-1,[30,33,36,39]],[1,[30,33,37,101]],[-1,[30,33,44,100]],[-1,[30,33,100,101]],[-1,[30,36,37,130]],[-1,[30,44,47,100]],[1,[30,100,101,154]],[1,[31,32,38,41]],[-1,[31,32,38,130]],[1,[31,32,41,102]],[1,[31,32,102,154]],[1,[31,36,38,130]],[-1,[31,36,38,135]],[-1,[31,38,41,135]],[1,[31,39,41,135]],[-1,[31,39,41,161]],[1,[31,39,50,161]],[1,[31,41,52,102]],[-1,[31,41,52,161]],[1,[31,45,47,100]],[-1,[31,45,50,161]],[-1,[31,45,52,102]],[1,[31,45,52,161]],[1,[31,45,100,102]],[-1,[31,100,102,154]],[-1,[32,35,37,101]],[1,[32,35,38,41]],[1,[32,35,41,102]],[-1,[32,35,101,102]],[1,[32,101,102,154]],[1,[33,35,37,101]],[-1,[33,35,37,132]],[-1,[33,35,43,74]],[1,[33,35,43,132]],[-1,[33,35,74,156]],[1,[33,35,101,156]],[1,[33,36,37,132]],[-1,[33,36,39,43]],[-1,[33,36,43,132]],[1,[33,39,43,78]],[1,[33,43,74,78]],[1,[33,44,57,156]],[-1,[33,44,100,156]],[-1,[33,57,74,78]],[1,[33,57,74,156]],[-1,[33,100,101,156]],[-1,[35,41,59,102]],[-1,[35,59,74,156]],[1,[35,59,102,156]],[-1,[35,101,102,156]],[1,[36,39,42,43]],[1,[39,41,67,161]],[-1,[39,50,57,161]],[-1,[39,57,67,161]],[-1,[41,52,59,102]],[1,[41,52,59,161]],[-1,[41,59,67,79]],[1,[41,59,67,161]],[1,[43,74,78,79]],[-1,[44,45,47,100]],[1,[44,45,50,57]],[1,[44,45,57,156]],[-1,[44,45,100,156]],[1,[45,50,57,161]],[1,[45,52,59,102]],[-1,[45,52,59,161]],[-1,[45,57,59,156]],[1,[45,57,59,161]],[-1,[45,59,102,156]],[1,[45,100,102,156]],[-1,[57,59,67,161]],[1,[57,59,74,156]],[-1,[100,101,102,154]],[1,[100,101,102,156]]]},
   {"label":"01111111","cell":[115,116,118,166],"cycle":[[-1,[2,7,10,30]],[1,[2,7,10,50]],[-1,[2,7,30,44]],[-1,[2,7,44,50]],[1,[2,10,30,47]],[-1,[2,10,31,47]],[1,[2,10,31,50]],[1,[2,30,44,47]],[-1,[2,31,45,47]],[1,[2,31,45,50]],[1,[2,44,45,47]],[-1,[2,44,45,50]],[-1,[7,10,30,39]],[-1,[7,10,39,50]],[-1,[7,17,24,67]],[1,[7,17,24,78]],[1,[7,17,39,67]],[-1,[7,17,39,78]],[-1,[7,24,57,67]],[1,[7,24,57,78]],[-1,[7,30,33,39]],[1,[7,30,33,44]],[1,[7,33,39,78]],[-1,[7,33,44,57]],[-1,[7,33,57,78]],[1,[7,39,50,57]],[1,[7,39,57,67]],[-1,[7,44,50,57]],[1,[10,16,17,42]],[-1,[10,16,17,135]],[-1,[10,16,36,42]],[1,[10,16,36,135]],[1,[10,17,39,42]],[-1,[10,17,39,135]],[1,[10,30,36,39]],[-1,[10,30,36,47]],[1,[10,31,36,69]],[-1,[10,31,36,135]],[-1,[10,31,39,50]],[1,[10,31,39,135]],[-1,[10,31,47,69]],[-1,[10,36,39,42]],[1,[10,36,47,69]],[-1,[15,16,17,43]],[1,[15,16,17,135]],[1,[15,16,38,76]],[-1,[15,16,38,135]],[-1,[15,16,43,76]],[-1,[15,17,41,79]],[1,[15,17,41,135]],[1,[15,17,43,79]],[1,[15,38,41,65]],[-1,[15,38,41,135]],[1,[15,38,65,76]],[1,[15,41,59,65]],[-1,[15,41,59,79]],[-1,[15,43,74,76]],[1,[15,43,74,79]],[-1,[15,59,65,79]],[-1,[15,65,76,79]],[1,[15,74,76,79]],[1,[16,17,42,43]],[1,[16,36,38,69]],[-1,[16,36,38,135]],[-1,[16,36,42,43]],[-1,[16,36,43,76]],[1,[16,36,69,76]],[-1,[16,38,69,76]],[-1,[17,24,67,79]],[1,[17,24,78,79]],[-1,[17,39,41,67]],[1,[17,39,41,135]],[1,[17,39,42,43]],[1,[17,39,43,78]],[1,[17,41,67,79]],[-1,[17,43,78,79]],[1,[24,57,59,67]],[-1,[24,57,59,79]],[-1,[24,57,74,78]],[1,[24,57,74,79]],[-1,[24,59,67,79]],[1,[24,74,78,79]],[1,[30,33,36,39]],[-1,[30,33,36,61]],[1,[30,33,44,100]],[-1,[30,33,61,100]],[-1,[30,36,47,100]],[1,[30,36,61,100]],[1,[30,44,47,100]],[-1,[31,36,38,69]],[1,[31,36,38,135]],[-1,[31,38,41,65]],[1,[31,38,41,135]],[-1,[31,38,65,69]],[-1,[31,39,41,135]],[1,[31,39,41,161]],[-1,[31,39,50,161]],[-1,[31,41,52,65]],[1,[31,41,52,161]],[-1,[31,45,47,100]],[1,[31,45,50,161]],[1,[31,45,52,65]],[-1,[31,45,52,161]],[1,[31,45,65,113]],[-1,[31,45,100,113]],[-1,[31,47,69,113]],[1,[31,47,100,113]],[1,[31,65,69,113]],[1,[33,36,39,43]],[1,[33,36,43,166]],[-1,[33,36,61,166]],[-1,[33,39,43,78]],[-1,[33,43,74,78]],[1,[33,43,74,166]],[-1,[33,44,57,100]],[1,[33,57,74,78]],[-1,[33,57,74,166]],[1,[33,57,100,115]],[1,[33,57,115,166]],[-1,[33,61,100,115]],[-1,[33,61,115,166]],[-1,[36,39,42,43]],[-1,[36,43,76,166]],[1,[36,47,69,118]],[-1,[36,47,100,118]],[1,[36,61,100,118]],[1,[36,61,118,166]],[1,[36,69,76,118]],[-1,[36,76,118,166]],[-1,[38,65,69,76]],[-1,[39,41,67,161]],[1,[39,50,57,161]],[1,[39,57,67,161]],[1,[41,52,59,65]],[-1,[41,52,59,161]],[1,[41,59,67,79]],[-1,[41,59,67,161]],[-1,[43,74,76,166]],[-1,[43,74,78,79]],[1,[44,45,47,100]],[-1,[44,45,50,57]],[-1,[44,45,57,100]],[-1,[45,50,57,161]],[-1,[45,52,59,65]],[1,[45,52,59,161]],[1,[45,57,59,116]],[-1,[45,57,59,161]],[-1,[45,57,100,116]],[1,[45,59,65,116]],[-1,[45,65,87,113]],[1,[45,65,87,116]],[1,[45,87,113,116]],[-1,[45,100,113,116]],[1,[47,69,87,113]],[-1,[47,69,87,118]],[-1,[47,87,113,118]],[1,[47,100,113,118]],[1,[57,59,67,161]],[-1,[57,59,79,116]],[1,[57,74,79,116]],[1,[57,74,116,166]],[1,[57,100,115,116]],[-1,[57,115,116,166]],[-1,[59,65,79,116]],[-1,[61,100,115,118]],[1,[61,115,118,166]],[-1,[65,69,76,87]],[-1,[65,69,87,113]],[-1,[65,76,79,116]],[1,[65,76,87,116]],[-1,[69,76,87,118]],[1,[74,76,79,116]],[1,[74,76,116,166]],[1,[76,87,116,118]],[-1,[76,116,118,166]],[1,[87,113,116,118]],[-1,[100,113,116,118]],[1,[100,115,116,118]],[1,[115,116,118,166]]]}
  ],
  "targets": [
   {"label":"00000000","cell":[106,108,170],"cycle":[[1,[0,1,9]],[-1,[0,1,12]],[1,[0,9,27]],[-1,[0,12,27]],[-1,[1,9,40]],[1,[1,12,135]],[-1,[1,29,34]],[1,[1,29,40]],[-1,[1,34,135]],[-1,[9,27,80]],[1,[9,40,80]],[1,[12,27,83]],[1,[12,83,135]],[1,[27,80,83]],[1,[29,34,106]],[-1,[29,40,106]],[-1,[34,106,108]],[-1,[34,108,135]],[-1,[40,80,170]],[1,[40,106,170]],[-1,[80,83,170]],[1,[83,108,135]],[-1,[83,108,170]],[1,[106,108,170]]]},
   {"label":"00000000","cell":[108,121,170],"cycle":[[-1,[0,1,4]],[1,[0,1,12]],[-1,[0,4,11]],[1,[0,9,11]],[-1,[0,9,27]],[1,[0,12,27]],[1,[1,4,28]],[-1,[1,9,29]],[1,[1,9,40]],[-1,[1,12,135]],[1,[1,28,34]],[-1,[1,29,40]],[1,[1,34,135]],[1,[4,11,48]],[-1,[4,28,48]],[-1,[9,11,51]],[1,[9,27,80]],[1,[9,29,51]],[-1,[9,40,80]],[-1,[11,48,53]],[1,[11,51,53]],[-1,[12,27,83]],[-1,[12,83,135]],[-1,[27,80,83]],[-1,[28,34,105]],[1,[28,48,103]],[1,[28,103,105]],[1,[29,40,104]],[-1,[29,51,104]],[1,[34,105,108]],[1,[34,108,135]],[1,[40,80,170]],[-1,[40,104,170]],[1,[48,53,103]],[-1,[51,53,104]],[-1,[53,103,104]],[1,[80,83,170]],[-1,[83,108,135]],[1,[83,108,170]],[1,[103,104,108]],[-1,[103,105,108]],[-1,[104,108,121]],[-1,[104,121,170]],[1,[108,121,170]]]},
   {"label":"00000000","cell":[111,121,161],"cycle":[[1,[0,1,8]],[-1,[0,1,9]],[1,[0,4,11]],[-1,[0,4,25]],[1,[0,8,18]],[-1,[0,9,11]],[1,[0,18,25]],[-1,[1,8,29]],[1,[1,9,29]],[-1,[4,11,62]],[1,[4,25,62]],[-1,[8,18,90]],[1,[8,29,161]],[1,[8,63,90]],[-1,[8,63,161]],[1,[9,11,51]],[-1,[9,29,51]],[-1,[11,51,62]],[-1,[18,25,89]],[-1,[18,89,90]],[-1,[25,62,89]],[1,[29,51,111]],[1,[29,111,161]],[1,[51,62,89]],[1,[51,89,111]],[-1,[63,90,121]],[-1,[63,121,161]],[1,[89,90,121]],[-1,[89,111,121]],[1,[111,121,161]]]},
   {"label":"01000000","cell":[101,110,117],"cycle":[[-1,[3,9,29]],[1,[3,9,59]],[1,[3,28,29]],[-1,[3,28,44]],[-1,[3,44,85]],[1,[3,59,85]],[1,[9,29,40]],[1,[9,40,64]],[-1,[9,59,91]],[1,[9,64,91]],[-1,[28,29,101]],[1,[28,44,110]],[-1,[28,101,110]],[-1,[29,40,101]],[-1,[40,64,101]],[1,[44,85,110]],[-1,[59,85,117]],[1,[59,91,117]],[-1,[64,91,117]],[1,[64,101,117]],[-1,[85,110,117]],[1,[101,110,117]]]},
   {"label":"01000000","cell":[109,120,165],"cycle":[[-1,[0,3,5]],[1,[0,3,9]],[-1,[0,5,12]],[1,[0,9,12]],[1,[3,5,34]],[-1,[3,9,29]],[1,[3,28,29]],[-1,[3,28,34]],[1,[5,12,65]],[-1,[5,34,65]],[-1,[9,12,73]],[1,[9,29,40]],[1,[9,40,73]],[-1,[12,65,165]],[1,[12,73,165]],[-1,[28,29,101]],[1,[28,34,102]],[-1,[28,101,102]],[-1,[29,40,101]],[1,[34,65,102]],[-1,[40,73,109]],[1,[40,101,109]],[-1,[65,102,120]],[-1,[65,120,165]],[1,[73,109,165]],[1,[101,102,109]],[-1,[102,109,120]],[1,[109,120,165]]]},
   {"label":"01000000","cell":[109,120,169],"cycle":[[1,[0,3,4]],[-1,[0,3,5]],[-1,[0,3,8]],[1,[0,3,9]],[1,[0,4,13]],[-1,[0,5,13]],[-1,[0,8,22]],[1,[0,9,11]],[1,[0,11,22]],[-1,[3,4,44]],[1,[3,5,34]],[1,[3,8,29]],[-1,[3,9,29]],[1,[3,28,29]],[-1,[3,28,34]],[1,[3,29,44]],[-1,[4,13,61]],[1,[4,44,61]],[1,[5,13,76]],[-1,[5,34,65]],[-1,[5,65,69]],[-1,[5,69,76]],[1,[8,22,50]],[-1,[8,29,50]],[-1,[9,11,40]],[1,[9,29,40]],[-1,[11,22,71]],[1,[11,40,71]],[1,[13,61,81]],[-1,[13,76,81]],[-1,[22,50,71]],[-1,[28,29,101]],[1,[28,34,102]],[-1,[28,101,102]],[-1,[29,40,101]],[-1,[29,44,50]],[1,[34,65,102]],[-1,[40,71,107]],[1,[40,101,109]],[-1,[40,107,109]],[1,[44,50,61]],[-1,[50,61,71]],[1,[61,71,107]],[-1,[61,81,107]],[1,[65,69,120]],[-1,[65,102,120]],[1,[69,76,81]],[1,[69,81,169]],[-1,[69,120,169]],[1,[81,107,169]],[1,[101,102,109]],[-1,[102,109,120]],[1,[107,109,169]],[1,[109,120,169]]]},
   {"label":"00100000","cell":[61,71,139],"cycle":[[1,[0,1,4]],[-1,[0,1,17]],[-1,[0,2,4]],[1,[0,2,11]],[1,[0,11,17]],[-1,[1,4,33]],[1,[1,17,39]],[-1,[1,33,39]],[1,[2,4,139]],[-1,[2,11,139]],[1,[4,33,61]],[1,[4,61,139]],[-1,[11,17,71]],[-1,[11,71,139]],[-1,[17,39,71]],[1,[33,39,61]],[-1,[39,61,71]],[1,[61,71,139]]]},
   {"label":"00100000","cell":[93,96,178],"cycle":[[1,[0,1,4]],[1,[0,1,9]],[-1,[0,1,15]],[-1,[0,1,17]],[1,[0,4,23]],[1,[0,9,11]],[1,[0,11,17]],[-1,[0,15,23]],[-1,[1,4,33]],[-1,[1,9,35]],[1,[1,15,35]],[1,[1,17,39]],[-1,[1,33,39]],[-1,[4,23,75]],[1,[4,33,61]],[1,[4,61,75]],[-1,[9,11,64]],[1,[9,35,64]],[-1,[11,17,71]],[1,[11,64,93]],[-1,[11,71,93]],[1,[15,23,77]],[-1,[15,35,77]],[-1,[17,39,71]],[1,[23,75,96]],[-1,[23,77,96]],[1,[33,39,61]],[-1,[35,64,77]],[-1,[39,61,71]],[1,[61,71,178]],[-1,[61,75,178]],[1,[64,77,96]],[-1,[64,93,96]],[1,[71,93,178]],[-1,[75,96,178]],[1,[93,96,178]]]},
   {"label":"00100000","cell":[113,121,171],"cycle":[[-1,[0,2,12]],[1,[0,2,18]],[1,[0,3,8]],[-1,[0,3,18]],[1,[0,8,12]],[1,[2,12,53]],[-1,[2,18,84]],[-1,[2,49,53]],[1,[2,49,84]],[-1,[3,8,57]],[1,[3,18,57]],[-1,[8,12,72]],[-1,[8,39,57]],[1,[8,39,72]],[-1,[12,53,72]],[-1,[18,57,171]],[1,[18,84,171]],[1,[39,57,121]],[-1,[39,72,121]],[1,[49,53,113]],[-1,[49,84,113]],[1,[53,72,113]],[-1,[57,121,171]],[-1,[72,113,121]],[1,[84,113,171]],[1,[113,121,171]]]},
   {"label":"01100000","cell":[117,126,173],"cycle":[[-1,[0,2,3]],[1,[0,2,19]],[-1,[0,3,19]],[1,[2,3,45]],[-1,[2,19,84]],[1,[2,45,84]],[1,[3,19,55]],[-1,[3,35,55]],[1,[3,35,56]],[-1,[3,45,56]],[-1,[19,55,96]],[1,[19,84,93]],[1,[19,93,96]],[1,[35,55,117]],[-1,[35,56,117]],[1,[45,56,173]],[-1,[45,84,173]],[1,[55,96,117]],[1,[56,117,173]],[-1,[84,93,126]],[-1,[84,126,173]],[-1,[93,96,126]],[-1,[96,117,126]],[1,[117,126,173]]]},
   {"label":"01010000","cell":[30,51,62],"cycle":[[-1,[0,4,5]],[1,[0,4,19]],[-1,[0,5,8]],[-1,[0,8,9]],[-1,[0,9,19]],[1,[4,5,28]],[-1,[4,19,62]],[1,[4,28,30]],[1,[4,30,62]],[1,[5,8,31]],[-1,[5,28,31]],[1,[8,9,29]],[1,[8,29,31]],[1,[9,19,51]],[-1,[9,29,51]],[-1,[19,51,62]],[1,[28,29,30]],[-1,[28,29,31]],[-1,[29,30,51]],[1,[30,51,62]]]},
   {"label":"01010000","cell":[59,66,173],"cycle":[[-1,[5,8,31]],[1,[5,8,45]],[1,[5,28,31]],[-1,[5,28,49]],[1,[5,45,49]],[-1,[8,9,29]],[1,[8,9,59]],[-1,[8,29,31]],[-1,[8,45,59]],[1,[9,29,32]],[1,[9,32,66]],[-1,[9,59,66]],[1,[28,29,31]],[-1,[28,29,32]],[-1,[28,32,49]],[1,[32,49,66]],[-1,[45,49,173]],[1,[45,59,173]],[-1,[49,66,173]],[1,[59,66,173]]]},
   {"label":"01010000","cell":[74,85,116],"cycle":[[-1,[0,4,5]],[1,[0,4,19]],[-1,[0,5,13]],[-1,[0,13,23]],[1,[0,19,23]],[1,[4,5,28]],[-1,[4,19,44]],[1,[4,28,44]],[1,[5,13,34]],[-1,[5,28,45]],[1,[5,34,45]],[1,[13,23,74]],[-1,[13,34,74]],[-1,[19,23,85]],[1,[19,44,85]],[-1,[23,74,85]],[-1,[28,44,45]],[-1,[34,45,116]],[1,[34,74,116]],[1,[44,45,85]],[-1,[45,85,116]],[1,[74,85,116]]]},
   {"label":"01010000","cell":[112,126,174],"cycle":[[1,[0,4,5]],[-1,[0,4,10]],[1,[0,5,26]],[-1,[0,10,26]],[-1,[4,5,28]],[1,[4,10,30]],[-1,[4,28,48]],[1,[4,30,48]],[-1,[5,26,87]],[1,[5,28,49]],[1,[5,49,87]],[1,[10,26,92]],[-1,[10,30,71]],[-1,[10,71,92]],[1,[26,87,92]],[1,[28,48,49]],[-1,[30,48,112]],[1,[30,71,112]],[-1,[48,49,174]],[1,[48,112,174]],[-1,[49,87,174]],[1,[71,92,112]],[-1,[87,92,126]],[-1,[87,126,174]],[-1,[92,112,126]],[1,[112,126,174]]]},
   {"label":"00110000","cell":[110,114,120],"cycle":[[1,[0,1,4]],[-1,[0,1,9]],[1,[0,4,21]],[-1,[0,9,20]],[-1,[0,20,21]],[1,[1,2,28]],[-1,[1,2,32]],[-1,[1,4,28]],[1,[1,9,32]],[-1,[2,28,46]],[1,[2,32,46]],[-1,[4,21,60]],[1,[4,28,60]],[1,[9,20,66]],[-1,[9,32,66]],[1,[20,21,88]],[-1,[20,66,88]],[1,[21,60,88]],[1,[28,46,110]],[-1,[28,60,110]],[-1,[32,46,114]],[1,[32,66,114]],[-1,[46,110,114]],[-1,[60,88,120]],[1,[60,110,120]],[1,[66,88,120]],[-1,[66,114,120]],[1,[110,114,120]]]},
   {"label":"01110000","cell":[43,81,135],"cycle":[[1,[0,2,9]],[-1,[0,2,10]],[1,[0,5,10]],[-1,[0,5,15]],[1,[0,9,15]],[-1,[2,9,29]],[1,[2,10,30]],[-1,[2,29,30]],[-1,[5,10,135]],[1,[5,15,135]],[-1,[9,15,35]],[1,[9,29,35]],[-1,[10,30,42]],[-1,[10,42,81]],[-1,[10,81,135]],[1,[15,35,43]],[1,[15,43,135]],[1,[28,29,33]],[-1,[28,29,35]],[1,[28,33,35]],[1,[29,30,40]],[-1,[29,33,40]],[-1,[30,40,42]],[-1,[33,35,43]],[1,[33,40,43]],[1,[40,42,43]],[-1,[42,43,81]],[1,[43,81,135]]]},
   {"label":"01110000","cell":[55,56,77],"cycle":[[-1,[0,2,5]],[1,[0,2,9]],[-1,[0,5,15]],[1,[0,9,15]],[1,[2,5,28]],[-1,[2,9,29]],[1,[2,28,29]],[1,[5,15,56]],[-1,[5,28,56]],[-1,[9,15,35]],[1,[9,29,35]],[1,[15,35,77]],[-1,[15,56,77]],[-1,[28,29,35]],[-1,[28,35,55]],[-1,[28,55,56]],[1,[35,55,77]],[1,[55,56,77]]]},
   {"label":"00001000","cell":[50,71,121],"cycle":[[-1,[0,1,5]],[1,[0,1,17]],[1,[0,3,5]],[-1,[0,3,18]],[-1,[0,11,17]],[1,[0,11,22]],[-1,[0,18,22]],[1,[1,5,31]],[-1,[1,17,39]],[1,[1,31,39]],[-1,[3,5,45]],[1,[3,18,45]],[-1,[5,31,45]],[1,[11,17,71]],[-1,[11,22,71]],[1,[17,39,71]],[1,[18,22,50]],[-1,[18,45,50]],[-1,[22,50,71]],[-1,[31,39,50]],[1,[31,45,50]],[1,[39,50,121]],[-1,[39,71,121]],[1,[50,71,121]]]},
   {"label":"00001000","cell":[93,94,174],"cycle":[[1,[0,11,14]],[-1,[0,11,22]],[1,[0,14,24]],[-1,[0,22,24]],[-1,[1,5,28]],[1,[1,5,38]],[1,[1,15,35]],[-1,[1,15,38]],[-1,[1,28,32]],[-1,[1,32,35]],[1,[5,28,60]],[-1,[5,38,69]],[1,[5,60,69]],[-1,[11,14,64]],[1,[11,22,93]],[-1,[11,32,48]],[1,[11,32,64]],[-1,[11,48,93]],[-1,[14,24,80]],[1,[14,64,80]],[-1,[15,35,66]],[1,[15,38,83]],[-1,[15,66,83]],[1,[22,24,91]],[1,[22,91,94]],[-1,[22,93,94]],[1,[24,80,91]],[1,[28,32,48]],[1,[28,48,60]],[1,[32,35,66]],[-1,[32,64,66]],[1,[38,69,83]],[-1,[48,60,174]],[1,[48,93,174]],[-1,[60,69,174]],[1,[64,66,91]],[-1,[64,80,91]],[1,[66,83,94]],[-1,[66,91,94]],[-1,[69,83,94]],[-1,[69,94,174]],[1,[93,94,174]]]},
   {"label":"00001000","cell":[106,121,123],"cycle":[[-1,[0,1,5]],[1,[0,1,11]],[1,[0,1,14]],[-1,[0,1,15]],[1,[0,3,5]],[-1,[0,3,18]],[1,[0,11,14]],[1,[0,14,15]],[1,[0,14,24]],[-1,[0,18,22]],[-1,[0,22,24]],[1,[1,5,31]],[-1,[1,11,32]],[-1,[1,14,35]],[1,[1,15,35]],[1,[1,31,39]],[-1,[1,32,35]],[-1,[1,35,43]],[1,[1,39,43]],[-1,[3,5,45]],[1,[3,18,45]],[-1,[5,31,45]],[-1,[11,14,64]],[1,[11,32,64]],[-1,[14,15,80]],[-1,[14,24,80]],[1,[14,35,80]],[1,[14,64,80]],[-1,[15,35,66]],[-1,[15,66,80]],[1,[18,22,90]],[-1,[18,45,50]],[-1,[18,50,90]],[1,[22,24,91]],[-1,[22,90,91]],[1,[24,80,91]],[-1,[31,39,50]],[1,[31,45,50]],[1,[32,35,66]],[-1,[32,64,66]],[1,[35,43,106]],[-1,[35,80,106]],[-1,[39,43,106]],[1,[39,50,121]],[-1,[39,106,121]],[1,[50,90,121]],[1,[64,66,91]],[-1,[64,80,91]],[1,[66,80,123]],[-1,[66,91,123]],[1,[80,106,123]],[1,[90,91,123]],[-1,[90,121,123]],[1,[106,121,123]]]},
   {"label":"01001000","cell":[115,117,119],"cycle":[[-1,[0,3,14]],[1,[0,3,19]],[-1,[0,11,19]],[1,[0,11,27]],[-1,[0,14,27]],[1,[3,14,35]],[-1,[3,19,44]],[1,[3,35,58]],[-1,[3,44,58]],[1,[11,19,93]],[-1,[11,27,70]],[-1,[11,70,93]],[1,[14,27,77]],[-1,[14,35,77]],[1,[19,44,86]],[1,[19,86,93]],[1,[27,70,77]],[-1,[35,58,117]],[1,[35,77,117]],[1,[44,58,115]],[-1,[44,86,115]],[-1,[58,115,117]],[-1,[70,77,119]],[1,[70,93,119]],[-1,[77,117,119]],[-1,[86,93,119]],[1,[86,115,119]],[1,[115,117,119]]]},
   {"label":"01001000","cell":[115,118,125],"cycle":[[-1,[0,3,5]],[1,[0,3,14]],[-1,[0,5,21]],[1,[0,14,23]],[-1,[0,21,23]],[1,[3,5,28]],[-1,[3,14,35]],[1,[3,28,44]],[-1,[3,35,58]],[1,[3,44,58]],[1,[5,21,47]],[-1,[5,28,47]],[-1,[14,23,77]],[1,[14,35,43]],[1,[14,43,77]],[1,[21,23,98]],[-1,[21,47,86]],[-1,[21,86,98]],[1,[23,77,98]],[-1,[28,44,47]],[-1,[35,43,105]],[1,[35,58,117]],[-1,[35,105,117]],[-1,[43,77,125]],[1,[43,105,125]],[1,[44,47,61]],[-1,[44,58,115]],[1,[44,61,115]],[-1,[47,61,118]],[1,[47,86,118]],[1,[58,115,117]],[-1,[61,115,118]],[-1,[77,98,125]],[1,[86,98,118]],[-1,[98,118,125]],[-1,[105,115,117]],[1,[105,115,125]],[1,[115,118,125]]]},
   {"label":"00101000","cell":[110,112,118],"cycle":[[1,[1,2,28]],[-1,[1,2,127]],[1,[1,28,36]],[-1,[1,33,36]],[1,[1,33,127]],[1,[2,18,50]],[-1,[2,18,127]],[-1,[2,28,48]],[-1,[2,48,139]],[1,[2,50,139]],[-1,[18,50,61]],[-1,[18,61,127]],[-1,[28,36,103]],[1,[28,48,110]],[-1,[28,103,110]],[1,[33,36,61]],[1,[33,61,127]],[-1,[36,61,118]],[1,[36,103,118]],[-1,[48,110,112]],[-1,[48,112,139]],[1,[50,61,112]],[1,[50,112,139]],[-1,[61,112,118]],[1,[103,110,118]],[1,[110,112,118]]]},
   {"label":"01101000","cell":[43,79,152],"cycle":[[-1,[0,2,3]],[1,[0,2,5]],[-1,[0,3,24]],[1,[0,5,16]],[1,[0,16,25]],[-1,[0,24,25]],[1,[2,3,28]],[-1,[2,5,28]],[1,[3,24,57]],[-1,[3,28,33]],[-1,[3,33,34]],[-1,[3,34,57]],[-1,[5,16,36]],[1,[5,28,36]],[-1,[16,25,152]],[1,[16,36,43]],[1,[16,43,152]],[1,[24,25,152]],[-1,[24,57,79]],[-1,[24,79,152]],[1,[28,33,36]],[1,[33,34,43]],[-1,[33,36,43]],[-1,[34,43,79]],[1,[34,57,79]],[1,[43,79,152]]]},
   {"label":"01101000","cell":[79,123,150],"cycle":[[1,[0,2,5]],[-1,[0,2,20]],[-1,[0,3,5]],[1,[0,3,24]],[-1,[0,20,24]],[-1,[2,5,31]],[1,[2,20,52]],[-1,[2,31,52]],[1,[3,5,34]],[-1,[3,24,57]],[1,[3,34,57]],[1,[5,31,34]],[1,[20,24,150]],[-1,[20,52,150]],[1,[24,57,79]],[1,[24,79,150]],[-1,[31,34,41]],[-1,[31,41,52]],[1,[34,41,79]],[-1,[34,57,79]],[1,[41,52,150]],[-1,[41,79,123]],[-1,[41,123,150]],[1,[79,123,150]]]},
   {"label":"01101000","cell":[97,98,152],"cycle":[[-1,[0,2,11]],[1,[0,2,20]],[-1,[0,11,16]],[-1,[0,16,25]],[1,[0,20,24]],[1,[0,24,25]],[1,[2,11,32]],[-1,[2,20,46]],[1,[2,32,46]],[1,[11,16,37]],[-1,[11,32,64]],[1,[11,37,64]],[1,[16,25,152]],[-1,[16,37,77]],[-1,[16,77,98]],[-1,[16,98,152]],[-1,[20,24,97]],[1,[20,46,66]],[1,[20,66,97]],[-1,[24,25,152]],[1,[24,97,152]],[-1,[32,46,66]],[1,[32,64,66]],[-1,[37,64,77]],[-1,[64,66,77]],[1,[66,77,97]],[-1,[77,97,98]],[1,[97,98,152]]]},
   {"label":"00011000","cell":[79,121,123],"cycle":[[1,[0,1,14]],[-1,[0,1,15]],[1,[0,13,15]],[-1,[0,13,24]],[1,[0,14,24]],[-1,[1,14,40]],[1,[1,15,41]],[-1,[1,40,41]],[-1,[13,15,79]],[1,[13,24,57]],[1,[13,57,79]],[-1,[14,24,149]],[1,[14,40,149]],[-1,[15,41,79]],[-1,[24,57,67]],[-1,[24,67,149]],[1,[40,41,67]],[1,[40,67,149]],[-1,[41,67,123]],[1,[41,79,123]],[1,[57,67,121]],[-1,[57,79,121]],[-1,[67,121,123]],[1,[79,121,123]]]},
   {"label":"00011000","cell":[89,93,139],"cycle":[[-1,[0,1,12]],[1,[0,1,14]],[1,[0,5,12]],[-1,[0,5,18]],[-1,[0,10,18]],[1,[0,10,21]],[1,[0,14,24]],[-1,[0,18,21]],[-1,[0,18,24]],[1,[1,12,41]],[-1,[1,14,40]],[-1,[1,40,41]],[-1,[5,12,49]],[1,[5,18,45]],[1,[5,45,49]],[1,[10,18,139]],[-1,[10,21,139]],[-1,[12,41,52]],[1,[12,49,52]],[-1,[14,24,149]],[1,[14,40,149]],[1,[18,21,84]],[1,[18,24,89]],[-1,[18,45,84]],[1,[18,89,139]],[-1,[21,84,93]],[-1,[21,93,139]],[1,[24,67,89]],[-1,[24,67,149]],[1,[40,41,67]],[1,[40,67,149]],[1,[41,52,67]],[-1,[45,49,52]],[-1,[45,52,84]],[-1,[51,52,67]],[1,[51,52,84]],[-1,[51,67,89]],[1,[51,84,93]],[-1,[51,89,93]],[1,[89,93,139]]]},
   {"label":"01011000","cell":[70,93,124],"cycle":[[-1,[0,10,12]],[1,[0,10,22]],[-1,[0,12,16]],[1,[0,14,16]],[-1,[0,14,19]],[-1,[0,19,22]],[1,[10,12,42]],[-1,[10,22,53]],[1,[10,42,53]],[1,[12,16,70]],[-1,[12,42,70]],[-1,[14,16,37]],[1,[14,19,128]],[1,[14,35,37]],[-1,[14,35,128]],[1,[16,37,70]],[1,[19,22,93]],[-1,[19,44,48]],[1,[19,44,128]],[-1,[19,48,93]],[1,[22,53,93]],[-1,[28,35,37]],[1,[28,35,128]],[-1,[28,37,48]],[1,[28,44,48]],[-1,[28,44,128]],[1,[37,48,70]],[-1,[42,53,124]],[1,[42,70,124]],[-1,[48,70,93]],[-1,[53,93,124]],[1,[70,93,124]]]},
   {"label":"00111000","cell":[73,91,149],"cycle":[[-1,[0,2,10]],[1,[0,2,12]],[-1,[0,10,25]],[1,[0,12,17]],[1,[0,17,25]],[1,[2,10,139]],[-1,[2,12,52]],[1,[2,30,51]],[-1,[2,30,139]],[1,[2,51,52]],[1,[10,25,139]],[-1,[12,17,73]],[1,[12,52,73]],[-1,[17,25,149]],[1,[17,73,149]],[1,[25,62,139]],[-1,[25,62,149]],[-1,[30,51,62]],[-1,[30,62,139]],[-1,[51,52,73]],[1,[51,62,149]],[-1,[51,73,91]],[-1,[51,91,149]],[1,[73,91,149]]]},
   {"label":"00111000","cell":[85,91,96],"cycle":[[-1,[0,1,2]],[1,[0,1,5]],[-1,[0,2,5]],[-1,[0,2,10]],[1,[0,2,18]],[-1,[0,10,25]],[1,[0,18,23]],[1,[0,23,25]],[1,[1,2,30]],[-1,[1,5,34]],[1,[1,30,33]],[1,[1,33,34]],[1,[2,5,45]],[1,[2,10,139]],[-1,[2,18,45]],[-1,[2,30,139]],[1,[5,34,45]],[1,[10,25,139]],[-1,[18,23,85]],[1,[18,45,85]],[-1,[23,25,96]],[1,[23,85,96]],[-1,[25,62,96]],[1,[25,62,139]],[-1,[30,33,62]],[-1,[30,62,139]],[-1,[33,34,74]],[-1,[33,58,62]],[1,[33,58,74]],[-1,[34,45,59]],[-1,[34,59,74]],[1,[45,59,85]],[1,[58,59,74]],[-1,[58,59,85]],[1,[58,62,96]],[-1,[58,85,91]],[-1,[58,91,96]],[1,[85,91,96]]]},
   {"label":"00000100","cell":[98,125,169],"cycle":[[-1,[0,1,4]],[1,[0,1,13]],[-1,[0,4,13]],[1,[1,4,37]],[-1,[1,13,43]],[1,[1,37,43]],[1,[4,13,145]],[-1,[4,37,60]],[-1,[4,60,145]],[-1,[13,26,81]],[1,[13,26,145]],[1,[13,43,81]],[1,[26,81,98]],[1,[26,98,145]],[-1,[37,43,169]],[1,[37,60,169]],[-1,[43,81,125]],[-1,[43,125,169]],[-1,[60,98,145]],[1,[60,98,169]],[-1,[81,98,125]],[1,[98,125,169]]]},
   {"label":"00000100","cell":[113,118,174],"cycle":[[1,[0,1,4]],[-1,[0,1,12]],[-1,[0,3,4]],[1,[0,3,13]],[1,[0,8,12]],[-1,[0,8,13]],[-1,[1,4,28]],[1,[1,12,32]],[-1,[1,28,32]],[1,[3,4,54]],[-1,[3,13,54]],[1,[4,28,60]],[-1,[4,54,60]],[-1,[8,12,52]],[1,[8,13,63]],[1,[8,50,52]],[-1,[8,50,63]],[-1,[12,32,49]],[-1,[12,49,52]],[1,[13,54,63]],[1,[28,32,49]],[1,[28,49,60]],[1,[49,52,113]],[-1,[49,60,174]],[1,[49,113,174]],[-1,[50,52,113]],[1,[50,63,113]],[1,[54,60,118]],[-1,[54,63,118]],[-1,[60,118,174]],[-1,[63,113,118]],[1,[113,118,174]]]},
   {"label":"01000100","cell":[65,66,173],"cycle":[[1,[0,3,4]],[-1,[0,3,8]],[1,[0,4,21]],[-1,[0,8,12]],[-1,[0,12,21]],[-1,[3,4,28]],[1,[3,8,45]],[-1,[3,28,46]],[1,[3,45,46]],[-1,[4,21,130]],[1,[4,28,130]],[1,[8,12,65]],[-1,[8,45,65]],[1,[12,21,130]],[1,[12,32,66]],[-1,[12,32,130]],[-1,[12,65,66]],[-1,[28,32,46]],[1,[28,32,130]],[1,[32,46,66]],[-1,[45,46,173]],[1,[45,65,173]],[-1,[46,66,173]],[1,[65,66,173]]]},
   {"label":"01000100","cell":[113,116,118],"cycle":[[1,[0,3,4]],[-1,[0,3,8]],[1,[0,4,21]],[-1,[0,8,12]],[-1,[0,12,21]],[-1,[3,4,28]],[1,[3,8,34]],[-1,[3,28,45]],[1,[3,34,45]],[-1,[4,21,47]],[1,[4,28,47]],[1,[8,12,65]],[-1,[8,34,65]],[1,[12,21,69]],[-1,[12,65,69]],[1,[21,47,69]],[1,[28,45,47]],[-1,[34,45,116]],[1,[34,65,76]],[1,[34,76,116]],[-1,[45,47,113]],[-1,[45,113,116]],[-1,[47,69,118]],[1,[47,113,118]],[1,[65,69,76]],[-1,[69,76,118]],[-1,[76,116,118]],[1,[113,116,118]]]},
   {"label":"00100100","cell":[101,106,154],"cycle":[[-1,[0,1,3]],[1,[0,1,14]],[-1,[0,3,14]],[1,[1,3,28]],[-1,[1,14,43]],[1,[1,28,154]],[-1,[1,43,154]],[1,[3,14,74]],[-1,[3,28,55]],[-1,[3,55,74]],[1,[14,43,74]],[1,[28,55,101]],[1,[28,101,154]],[-1,[43,74,106]],[-1,[43,106,154]],[1,[55,74,117]],[-1,[55,101,117]],[1,[74,106,117]],[-1,[101,106,117]],[1,[101,106,154]]]},
   {"label":"01100100","cell":[88,96,126],"cycle":[[-1,[0,3,15]],[1,[0,3,24]],[1,[0,14,15]],[-1,[0,14,24]],[1,[3,15,56]],[-1,[3,24,85]],[-1,[3,46,56]],[1,[3,46,85]],[-1,[14,15,77]],[1,[14,24,96]],[-1,[14,77,96]],[-1,[15,56,77]],[1,[24,85,96]],[1,[46,56,88]],[-1,[46,85,88]],[1,[56,77,88]],[-1,[77,88,96]],[1,[85,88,126]],[-1,[85,96,126]],[1,[88,96,126]]]},
   {"label":"01100100","cell":[109,117,122],"cycle":[[1,[0,2,4]],[-1,[0,2,12]],[-1,[0,3,7]],[1,[0,3,15]],[1,[0,4,7]],[-1,[0,12,15]],[-1,[2,4,30]],[1,[2,12,32]],[-1,[2,30,32]],[1,[3,7,58]],[-1,[3,15,56]],[1,[3,46,56]],[-1,[3,46,58]],[-1,[4,7,62]],[1,[4,30,62]],[-1,[7,58,62]],[1,[12,15,38]],[-1,[12,32,38]],[-1,[15,38,77]],[1,[15,56,77]],[1,[30,32,104]],[-1,[30,62,107]],[1,[30,104,107]],[1,[32,38,109]],[-1,[32,104,109]],[1,[38,77,109]],[-1,[46,56,117]],[1,[46,58,117]],[-1,[56,77,117]],[1,[58,62,122]],[-1,[58,117,122]],[1,[62,107,122]],[-1,[77,109,117]],[-1,[104,107,122]],[1,[104,109,122]],[1,[109,117,122]]]},
   {"label":"00010100","cell":[101,104,154],"cycle":[[-1,[0,1,7]],[1,[0,1,8]],[-1,[0,7,8]],[1,[1,7,33]],[-1,[1,8,31]],[-1,[1,28,33]],[1,[1,28,154]],[-1,[1,31,154]],[1,[7,8,67]],[-1,[7,33,58]],[-1,[7,58,67]],[1,[8,31,72]],[-1,[8,67,72]],[1,[28,33,101]],[1,[28,101,154]],[-1,[31,72,104]],[-1,[31,104,154]],[1,[33,58,101]],[1,[58,67,122]],[-1,[58,101,122]],[1,[67,72,104]],[1,[67,104,122]],[-1,[101,104,122]],[1,[101,104,154]]]},
   {"label":"01010100","cell":[46,51,128],"cycle":[[1,[0,4,7]],[-1,[0,4,10]],[1,[0,7,22]],[1,[0,8,10]],[-1,[0,8,22]],[-1,[4,7,128]],[1,[4,10,36]],[-1,[4,28,36]],[1,[4,28,128]],[-1,[7,22,51]],[-1,[7,51,128]],[-1,[8,10,31]],[1,[8,22,52]],[-1,[8,31,45]],[-1,[8,45,52]],[1,[10,31,36]],[1,[22,51,52]],[-1,[28,31,36]],[1,[28,31,45]],[1,[28,45,46]],[1,[28,46,128]],[-1,[45,46,52]],[-1,[46,51,52]],[1,[46,51,128]]]},
   {"label":"01010100","cell":[80,97,150],"cycle":[[-1,[0,8,22]],[1,[0,8,26]],[1,[0,10,11]],[-1,[0,10,16]],[1,[0,11,22]],[-1,[0,16,26]],[1,[8,22,150]],[-1,[8,26,150]],[-1,[10,11,42]],[1,[10,16,42]],[-1,[11,22,73]],[1,[11,42,73]],[1,[16,26,83]],[-1,[16,42,83]],[1,[22,73,150]],[1,[26,79,83]],[-1,[26,79,97]],[-1,[26,97,150]],[-1,[42,73,83]],[-1,[73,80,83]],[1,[73,80,150]],[1,[79,80,83]],[-1,[79,80,97]],[1,[80,97,150]]]},
   {"label":"00110100","cell":[73,94,150],"cycle":[[-1,[0,8,17]],[1,[0,8,20]],[1,[0,11,17]],[-1,[0,11,21]],[1,[0,20,21]],[1,[8,17,150]],[-1,[8,20,150]],[-1,[11,17,73]],[1,[11,21,70]],[1,[11,70,73]],[1,[17,73,150]],[-1,[20,21,94]],[-1,[20,94,150]],[-1,[21,70,94]],[-1,[70,73,94]],[1,[73,94,150]]]},
   {"label":"00110100","cell":[73,124,165],"cycle":[[1,[0,1,10]],[-1,[0,1,17]],[-1,[0,4,10]],[1,[0,4,11]],[1,[0,11,17]],[-1,[1,10,31]],[1,[1,17,41]],[-1,[1,31,41]],[1,[4,10,68]],[-1,[4,11,68]],[1,[10,31,69]],[-1,[10,68,69]],[-1,[11,17,73]],[1,[11,68,70]],[1,[11,70,73]],[-1,[17,41,73]],[1,[31,41,165]],[-1,[31,69,165]],[1,[41,73,165]],[1,[68,69,124]],[-1,[68,70,124]],[-1,[69,124,165]],[-1,[70,73,124]],[1,[73,124,165]]]},
   {"label":"00110100","cell":[102,114,173],"cycle":[[1,[2,28,44]],[-1,[2,28,48]],[1,[2,44,84]],[-1,[2,48,84]],[-1,[28,44,100]],[1,[28,48,103]],[-1,[28,100,102]],[-1,[28,102,103]],[-1,[44,84,111]],[1,[44,100,111]],[1,[48,84,114]],[-1,[48,103,114]],[1,[84,111,173]],[-1,[84,114,173]],[1,[100,102,111]],[1,[102,103,114]],[-1,[102,111,173]],[1,[102,114,173]]]},
   {"label":"01110100","cell":[40,106,154],"cycle":[[-1,[0,2,4]],[1,[0,2,8]],[-1,[0,4,11]],[-1,[0,7,8]],[1,[0,7,11]],[1,[2,4,28]],[-1,[2,8,31]],[1,[2,28,31]],[1,[4,11,37]],[-1,[4,28,37]],[1,[7,8,39]],[-1,[7,11,40]],[1,[7,39,40]],[1,[8,31,39]],[-1,[11,37,40]],[-1,[28,31,154]],[1,[28,37,154]],[-1,[31,39,154]],[1,[37,40,154]],[-1,[39,40,106]],[-1,[39,106,154]],[1,[40,106,154]]]},
   {"label":"01110100","cell":[56,59,173],"cycle":[[-1,[0,2,4]],[1,[0,2,8]],[-1,[0,4,14]],[1,[0,8,15]],[-1,[0,14,15]],[1,[2,4,28]],[-1,[2,8,45]],[1,[2,28,45]],[1,[4,14,132]],[-1,[4,28,132]],[-1,[8,15,59]],[1,[8,45,59]],[1,[14,15,132]],[-1,[15,56,59]],[1,[15,56,132]],[-1,[28,45,56]],[-1,[28,56,132]],[1,[45,56,173]],[-1,[45,59,173]],[1,[56,59,173]]]},
   {"label":"01110100","cell":[98,118,145],"cycle":[[-1,[0,2,4]],[1,[0,2,8]],[-1,[0,4,25]],[-1,[0,7,8]],[1,[0,7,24]],[1,[0,24,25]],[1,[2,4,28]],[-1,[2,8,45]],[1,[2,28,45]],[1,[4,25,145]],[-1,[4,28,54]],[-1,[4,54,145]],[1,[7,8,57]],[-1,[7,24,57]],[1,[8,45,57]],[-1,[24,25,95]],[1,[24,57,95]],[-1,[25,92,95]],[1,[25,92,98]],[1,[25,98,145]],[-1,[28,45,54]],[1,[45,54,57]],[-1,[54,57,95]],[-1,[54,95,118]],[-1,[54,118,145]],[1,[92,95,118]],[-1,[92,98,118]],[1,[98,118,145]]]},
   {"label":"00101100","cell":[73,114,165],"cycle":[[1,[0,1,2]],[-1,[0,1,17]],[1,[0,2,9]],[1,[0,9,17]],[-1,[1,2,31]],[1,[1,17,42]],[-1,[1,31,42]],[-1,[2,9,52]],[1,[2,31,52]],[-1,[9,17,73]],[1,[9,52,73]],[-1,[17,42,73]],[1,[31,42,165]],[-1,[31,52,165]],[1,[42,73,165]],[-1,[52,73,114]],[-1,[52,114,165]],[1,[73,114,165]]]},
   {"label":"00101100","cell":[107,122,178],"cycle":[[-1,[0,1,7]],[1,[0,1,16]],[-1,[0,7,25]],[1,[0,16,25]],[1,[1,7,40]],[-1,[1,16,36]],[1,[1,30,36]],[-1,[1,30,40]],[1,[7,25,78]],[-1,[7,40,78]],[-1,[16,25,68]],[1,[16,36,68]],[1,[25,68,178]],[-1,[25,78,178]],[-1,[30,36,68]],[1,[30,40,107]],[-1,[30,68,107]],[1,[40,78,122]],[-1,[40,107,122]],[1,[68,107,178]],[-1,[78,122,178]],[1,[107,122,178]]]},
   {"label":"00101100","cell":[114,119,159],"cycle":[[1,[0,1,3]],[-1,[0,1,16]],[1,[0,3,19]],[-1,[0,16,25]],[-1,[0,18,19]],[1,[0,18,25]],[1,[1,2,28]],[-1,[1,2,30]],[-1,[1,3,28]],[1,[1,16,36]],[-1,[1,30,36]],[-1,[2,28,46]],[1,[2,30,53]],[-1,[2,46,52]],[-1,[2,52,53]],[-1,[3,19,55]],[1,[3,28,55]],[1,[16,25,68]],[-1,[16,36,68]],[1,[18,19,86]],[-1,[18,25,86]],[1,[19,55,86]],[-1,[25,68,86]],[1,[28,46,159]],[-1,[28,55,159]],[1,[30,36,68]],[-1,[30,53,112]],[1,[30,68,112]],[1,[46,52,114]],[1,[46,114,159]],[1,[52,53,114]],[1,[53,112,114]],[-1,[55,86,119]],[-1,[55,119,159]],[1,[68,86,119]],[-1,[68,112,119]],[-1,[112,114,119]],[1,[114,119,159]]]},
   {"label":"01101100","cell":[74,75,115],"cycle":[[-1,[0,2,3]],[1,[0,2,21]],[-1,[0,3,14]],[-1,[0,14,16]],[-1,[0,16,21]],[1,[2,3,28]],[-1,[2,21,130]],[1,[2,28,130]],[1,[3,14,74]],[-1,[3,28,54]],[-1,[3,54,74]],[1,[14,16,75]],[-1,[14,74,75]],[1,[16,21,130]],[1,[16,36,75]],[-1,[16,36,130]],[-1,[28,36,54]],[1,[28,36,130]],[1,[36,54,75]],[1,[54,74,115]],[-1,[54,75,115]],[1,[74,75,115]]]},
   {"label":"01101100","cell":[114,117,123],"cycle":[[-1,[0,2,9]],[1,[0,2,20]],[1,[0,3,9]],[-1,[0,3,20]],[1,[2,9,51]],[-1,[2,20,49]],[1,[2,48,49]],[-1,[2,48,51]],[-1,[3,9,35]],[1,[3,20,59]],[-1,[3,35,59]],[1,[9,35,64]],[-1,[9,51,64]],[1,[20,22,90]],[-1,[20,22,94]],[1,[20,49,94]],[-1,[20,59,90]],[1,[22,72,90]],[-1,[22,72,94]],[1,[35,59,117]],[-1,[35,64,117]],[-1,[48,49,114]],[1,[48,51,64]],[1,[48,64,114]],[-1,[49,94,114]],[1,[59,90,123]],[-1,[59,117,123]],[-1,[64,114,117]],[-1,[72,90,123]],[1,[72,94,123]],[1,[94,114,123]],[1,[114,117,123]]]},
   {"label":"00011100","cell":[97,125,152],"cycle":[[-1,[0,1,7]],[1,[0,1,9]],[-1,[0,7,18]],[1,[0,9,15]],[-1,[0,13,15]],[1,[0,13,25]],[-1,[0,18,19]],[-1,[0,19,25]],[1,[1,7,29]],[-1,[1,9,29]],[1,[7,18,44]],[-1,[7,29,44]],[-1,[9,15,59]],[1,[9,29,59]],[1,[13,15,152]],[-1,[13,25,75]],[1,[13,43,75]],[-1,[13,43,152]],[1,[15,59,97]],[1,[15,97,152]],[1,[18,19,85]],[-1,[18,44,45]],[-1,[18,45,85]],[1,[19,25,96]],[-1,[19,85,96]],[1,[25,75,96]],[1,[28,29,44]],[-1,[28,29,45]],[1,[28,44,45]],[1,[29,45,59]],[-1,[43,75,125]],[-1,[43,125,152]],[-1,[45,59,85]],[1,[59,85,97]],[-1,[75,96,125]],[1,[85,96,97]],[-1,[96,97,125]],[1,[97,125,152]]]},
   {"label":"00011100","cell":[122,124,125],"cycle":[[1,[0,1,7]],[-1,[0,1,13]],[1,[0,7,19]],[-1,[0,13,25]],[1,[0,19,25]],[-1,[1,7,39]],[1,[1,13,43]],[1,[1,33,39]],[-1,[1,33,43]],[-1,[7,19,89]],[1,[7,39,71]],[1,[7,40,51]],[-1,[7,40,71]],[1,[7,51,89]],[1,[13,25,75]],[-1,[13,43,75]],[-1,[19,25,96]],[1,[19,89,96]],[-1,[25,75,96]],[-1,[33,39,107]],[1,[33,43,107]],[-1,[39,71,107]],[-1,[40,51,122]],[1,[40,71,122]],[1,[43,75,125]],[-1,[43,107,125]],[-1,[51,89,122]],[1,[71,107,124]],[-1,[71,122,124]],[1,[75,96,125]],[-1,[89,96,122]],[1,[96,122,125]],[-1,[107,124,125]],[1,[122,124,125]]]},
   {"label":"00011100","cell":[123,124,125],"cycle":[[2,[0,1,7]],[-1,[0,1,9]],[-1,[0,1,13]],[1,[0,7,10]],[1,[0,7,18]],[-1,[0,9,15]],[1,[0,10,12]],[1,[0,12,15]],[-1,[0,13,25]],[1,[0,18,19]],[1,[0,19,25]],[-1,[1,7,29]],[-1,[1,7,39]],[1,[1,9,29]],[1,[1,13,43]],[1,[1,33,39]],[-1,[1,33,43]],[-1,[7,10,71]],[-1,[7,18,44]],[1,[7,29,44]],[1,[7,39,71]],[1,[9,15,59]],[-1,[9,29,59]],[-1,[10,12,72]],[-1,[10,53,71]],[1,[10,53,72]],[-1,[12,15,65]],[-1,[12,65,72]],[1,[13,25,75]],[-1,[13,43,75]],[-1,[15,59,65]],[-1,[18,19,85]],[1,[18,44,45]],[1,[18,45,85]],[-1,[19,25,96]],[1,[19,85,96]],[-1,[25,75,96]],[-1,[28,29,44]],[1,[28,29,45]],[-1,[28,44,45]],[-1,[29,45,59]],[-1,[33,39,107]],[1,[33,43,107]],[-1,[39,71,107]],[1,[43,75,125]],[-1,[43,107,125]],[1,[45,59,85]],[1,[53,71,124]],[-1,[53,72,124]],[1,[59,65,123]],[-1,[59,85,97]],[-1,[59,97,123]],[1,[65,72,123]],[1,[71,107,124]],[-1,[72,123,124]],[1,[75,96,125]],[-1,[85,96,97]],[1,[96,97,125]],[1,[97,123,125]],[-1,[107,124,125]],[1,[123,124,125]]]},
   {"label":"01011100","cell":[28,60,130],"cycle":[[1,[0,7,9]],[-1,[0,7,13]],[1,[0,9,11]],[-1,[0,10,11]],[1,[0,10,13]],[-1,[7,9,29]],[1,[7,13,33]],[-1,[7,29,33]],[-1,[9,11,32]],[1,[9,29,32]],[1,[10,11,130]],[-1,[10,13,36]],[1,[10,16,36]],[-1,[10,16,130]],[1,[11,32,130]],[-1,[13,33,36]],[-1,[16,36,60]],[-1,[16,60,130]],[-1,[28,29,32]],[1,[28,29,33]],[-1,[28,32,130]],[1,[28,33,36]],[1,[28,36,60]],[1,[28,60,130]]]},
   {"label":"01011100","cell":[56,102,173],"cycle":[[-1,[0,7,9]],[1,[0,7,13]],[-1,[0,9,20]],[-1,[0,10,13]],[1,[0,10,16]],[1,[0,15,20]],[-1,[0,15,23]],[1,[0,16,23]],[1,[7,9,29]],[-1,[7,13,33]],[1,[7,29,33]],[1,[9,20,52]],[-1,[9,29,52]],[1,[10,13,36]],[-1,[10,16,36]],[1,[13,33,36]],[-1,[15,20,56]],[1,[15,23,56]],[-1,[16,23,60]],[1,[16,36,60]],[-1,[20,52,173]],[1,[20,56,173]],[1,[23,55,56]],[-1,[23,55,60]],[-1,[28,29,33]],[1,[28,29,102]],[-1,[28,33,36]],[-1,[28,36,60]],[-1,[28,55,56]],[1,[28,55,60]],[-1,[28,56,102]],[1,[29,52,102]],[-1,[52,102,173]],[1,[56,102,173]]]},
   {"label":"01011100","cell":[92,113,140],"cycle":[[1,[0,7,10]],[-1,[0,7,24]],[-1,[0,9,12]],[1,[0,9,20]],[1,[0,10,12]],[1,[0,20,24]],[-1,[7,10,61]],[1,[7,24,89]],[-1,[7,61,89]],[1,[9,12,52]],[-1,[9,20,52]],[-1,[10,12,140]],[1,[10,61,92]],[1,[10,92,140]],[-1,[12,52,140]],[-1,[20,24,90]],[1,[20,52,90]],[-1,[24,89,90]],[-1,[52,90,113]],[-1,[52,113,140]],[1,[61,89,92]],[1,[89,90,92]],[-1,[90,92,113]],[1,[92,113,140]]]},
   {"label":"00111100","cell":[107,121,166],"cycle":[[1,[0,1,7]],[-1,[0,1,11]],[1,[0,7,11]],[-1,[1,7,29]],[1,[1,11,37]],[-1,[1,29,34]],[-1,[1,34,43]],[1,[1,37,43]],[-1,[7,11,62]],[1,[7,29,57]],[-1,[7,50,57]],[1,[7,50,61]],[1,[7,61,62]],[-1,[11,37,62]],[1,[29,34,57]],[1,[34,43,166]],[-1,[34,57,166]],[-1,[37,43,107]],[1,[37,62,107]],[1,[43,107,166]],[1,[50,57,121]],[-1,[50,61,121]],[-1,[57,121,166]],[-1,[61,62,107]],[-1,[61,107,121]],[1,[107,121,166]]]},
   {"label":"01111100","cell":[63,100,127],"cycle":[[-1,[0,2,10]],[1,[0,2,12]],[-1,[0,10,26]],[1,[0,12,26]],[1,[2,10,127]],[-1,[2,12,32]],[1,[2,28,32]],[-1,[2,28,127]],[1,[10,26,63]],[1,[10,63,127]],[-1,[12,26,65]],[1,[12,32,38]],[1,[12,38,65]],[-1,[26,63,65]],[-1,[28,32,38]],[1,[28,34,38]],[-1,[28,34,100]],[-1,[28,100,127]],[-1,[34,38,65]],[1,[34,63,65]],[-1,[34,63,100]],[1,[63,100,127]]]},
   {"label":"01000010","cell":[103,119,159],"cycle":[[-1,[0,3,4]],[1,[0,3,6]],[-1,[0,4,11]],[1,[0,6,11]],[1,[3,4,28]],[-1,[3,6,28]],[1,[4,11,62]],[-1,[4,28,30]],[-1,[4,30,68]],[1,[4,62,68]],[-1,[6,11,64]],[1,[6,28,159]],[-1,[6,64,159]],[-1,[11,62,64]],[1,[28,30,103]],[1,[28,103,159]],[1,[30,68,103]],[1,[62,64,119]],[-1,[62,68,119]],[-1,[64,119,159]],[-1,[68,103,119]],[1,[103,119,159]]]},
   {"label":"00100010","cell":[94,98,174],"cycle":[[1,[0,2,4]],[-1,[0,2,12]],[1,[0,4,16]],[-1,[0,12,26]],[1,[0,16,26]],[-1,[2,4,47]],[1,[2,12,49]],[-1,[2,47,49]],[-1,[4,16,68]],[1,[4,47,68]],[1,[12,26,94]],[-1,[12,49,94]],[-1,[16,26,98]],[1,[16,68,98]],[-1,[26,94,98]],[1,[47,49,174]],[-1,[47,68,174]],[1,[49,94,174]],[-1,[68,98,174]],[1,[94,98,174]]]},
   {"label":"01100010","cell":[113,126,171],"cycle":[[-1,[0,2,12]],[1,[0,2,18]],[-1,[0,3,18]],[1,[0,3,19]],[-1,[0,9,19]],[1,[0,9,27]],[-1,[0,12,27]],[1,[2,12,53]],[-1,[2,18,50]],[1,[2,31,50]],[-1,[2,31,53]],[1,[3,18,85]],[-1,[3,19,85]],[1,[9,19,91]],[-1,[9,27,91]],[1,[12,27,94]],[-1,[12,53,94]],[1,[18,50,171]],[-1,[18,85,171]],[1,[19,85,91]],[1,[27,91,94]],[-1,[31,50,113]],[1,[31,53,113]],[1,[50,113,171]],[1,[53,94,113]],[-1,[85,91,126]],[-1,[85,126,171]],[-1,[91,94,126]],[-1,[94,113,126]],[1,[113,126,171]]]},
   {"label":"01100010","cell":[113,126,174],"cycle":[[-1,[0,2,12]],[1,[0,2,21]],[-1,[0,3,18]],[1,[0,3,19]],[1,[0,4,18]],[-1,[0,4,21]],[-1,[0,9,19]],[1,[0,9,27]],[-1,[0,12,27]],[1,[2,12,53]],[-1,[2,21,53]],[1,[3,18,85]],[-1,[3,19,85]],[-1,[4,18,86]],[1,[4,21,86]],[1,[9,19,91]],[-1,[9,27,91]],[1,[12,27,94]],[-1,[12,53,94]],[-1,[18,85,86]],[1,[19,85,91]],[1,[21,53,174]],[-1,[21,86,174]],[1,[27,91,94]],[1,[53,94,113]],[1,[53,113,174]],[1,[85,86,126]],[-1,[85,91,126]],[-1,[86,126,174]],[-1,[91,94,126]],[-1,[94,113,126]],[1,[113,126,174]]]},
   {"label":"00010010","cell":[79,108,135],"cycle":[[-1,[0,1,5]],[1,[0,1,7]],[-1,[0,5,26]],[1,[0,7,24]],[1,[0,24,26]],[1,[1,5,135]],[-1,[1,7,39]],[1,[1,38,42]],[-1,[1,38,135]],[-1,[1,39,42]],[1,[5,26,135]],[-1,[7,24,67]],[1,[7,39,67]],[-1,[24,26,79]],[1,[24,67,79]],[1,[26,79,135]],[-1,[38,42,108]],[-1,[38,108,135]],[1,[39,42,108]],[-1,[39,67,79]],[-1,[39,79,108]],[1,[79,108,135]]]},
   {"label":"00010010","cell":[84,86,112],"cycle":[[1,[0,1,4]],[-1,[0,1,5]],[1,[0,4,21]],[-1,[0,5,20]],[-1,[0,20,21]],[-1,[1,4,28]],[1,[1,5,28]],[-1,[4,21,86]],[1,[4,28,44]],[1,[4,44,86]],[1,[5,20,45]],[-1,[5,28,45]],[1,[20,21,84]],[-1,[20,45,84]],[-1,[21,84,86]],[-1,[28,44,45]],[1,[44,45,84]],[1,[44,84,112]],[-1,[44,86,112]],[1,[84,86,112]]]},
   {"label":"01010010","cell":[101,102,117],"cycle":[[-1,[0,4,6]],[1,[0,4,7]],[-1,[0,6,9]],[1,[0,7,9]],[1,[4,6,28]],[-1,[4,7,33]],[1,[4,28,33]],[1,[6,9,66]],[-1,[6,28,32]],[-1,[6,32,66]],[-1,[7,9,58]],[1,[7,33,58]],[1,[9,58,91]],[-1,[9,66,91]],[1,[28,32,102]],[-1,[28,33,101]],[-1,[28,101,102]],[1,[32,66,102]],[-1,[33,58,101]],[-1,[58,91,117]],[1,[58,101,117]],[1,[66,91,117]],[-1,[66,102,117]],[1,[101,102,117]]]},
   {"label":"00110010","cell":[65,72,113],"cycle":[[1,[0,1,15]],[-1,[0,1,17]],[-1,[0,2,5]],[1,[0,2,7]],[-1,[0,5,15]],[1,[0,7,17]],[-1,[1,15,41]],[1,[1,17,41]],[1,[2,5,45]],[-1,[2,7,50]],[1,[2,45,50]],[1,[5,15,65]],[-1,[5,45,65]],[-1,[7,17,71]],[1,[7,50,71]],[1,[15,41,65]],[-1,[17,41,72]],[1,[17,71,72]],[-1,[41,65,72]],[-1,[45,50,113]],[1,[45,65,113]],[-1,[50,71,72]],[-1,[50,72,113]],[1,[65,72,113]]]},
   {"label":"00110010","cell":[78,115,178],"cycle":[[1,[2,4,44]],[-1,[2,4,139]],[-1,[2,7,44]],[1,[2,7,139]],[-1,[4,44,54]],[-1,[4,54,75]],[1,[4,68,75]],[-1,[4,68,139]],[1,[7,44,57]],[1,[7,57,78]],[-1,[7,71,78]],[1,[7,71,139]],[1,[44,54,115]],[-1,[44,57,115]],[1,[54,75,115]],[-1,[57,78,115]],[-1,[68,71,139]],[1,[68,71,178]],[-1,[68,75,178]],[1,[71,78,178]],[-1,[75,115,178]],[1,[78,115,178]]]},
   {"label":"00110010","cell":[113,124,163],"cycle":[[1,[0,1,4]],[-1,[0,1,5]],[-1,[0,2,4]],[1,[0,2,5]],[-1,[1,4,36]],[1,[1,5,36]],[1,[2,4,139]],[-1,[2,5,45]],[1,[2,7,50]],[-1,[2,7,139]],[-1,[2,45,50]],[1,[4,36,68]],[1,[4,68,139]],[-1,[5,36,63]],[1,[5,45,63]],[-1,[7,50,71]],[-1,[7,71,139]],[1,[36,63,163]],[-1,[36,68,163]],[1,[45,50,63]],[-1,[50,63,163]],[1,[50,71,72]],[1,[50,72,113]],[1,[50,113,163]],[-1,[68,71,124]],[1,[68,71,139]],[-1,[68,124,163]],[-1,[71,72,124]],[-1,[72,113,124]],[1,[113,124,163]]]},
   {"label":"00110010","cell":[113,124,174],"cycle":[[-1,[0,2,4]],[1,[0,2,21]],[-1,[0,4,21]],[1,[2,4,139]],[1,[2,7,50]],[-1,[2,7,139]],[-1,[2,21,84]],[-1,[2,45,50]],[1,[2,45,84]],[1,[4,21,68]],[1,[4,68,139]],[-1,[7,50,71]],[-1,[7,71,139]],[-1,[21,68,174]],[1,[21,84,174]],[1,[45,50,113]],[-1,[45,84,113]],[1,[50,71,72]],[1,[50,72,113]],[-1,[68,71,124]],[1,[68,71,139]],[-1,[68,124,174]],[-1,[71,72,124]],[-1,[72,113,124]],[1,[84,113,174]],[1,[113,124,174]]]},
   {"label":"01110010","cell":[106,115,116],"cycle":[[-1,[0,2,4]],[1,[0,2,5]],[-1,[0,4,6]],[1,[0,5,6]],[1,[2,4,28]],[-1,[2,5,28]],[1,[4,6,55]],[-1,[4,28,36]],[-1,[4,36,61]],[1,[4,55,62]],[-1,[4,61,62]],[-1,[5,6,56]],[1,[5,28,34]],[1,[5,34,56]],[-1,[6,55,56]],[-1,[28,34,100]],[1,[28,36,100]],[-1,[34,56,116]],[1,[34,100,106]],[1,[34,106,116]],[1,[36,61,100]],[1,[55,56,85]],[-1,[55,62,115]],[1,[55,85,115]],[-1,[56,85,116]],[1,[61,62,115]],[-1,[61,100,115]],[-1,[85,115,116]],[-1,[100,106,115]],[1,[106,115,116]]]},
   {"label":"00001010","cell":[81,125,152],"cycle":[[-1,[0,1,7]],[1,[0,1,10]],[-1,[0,7,14]],[1,[0,10,26]],[-1,[0,14,15]],[-1,[0,15,26]],[1,[1,7,39]],[-1,[1,10,39]],[1,[7,14,78]],[-1,[7,39,78]],[-1,[10,26,81]],[1,[10,39,81]],[1,[14,15,152]],[-1,[14,78,152]],[1,[15,26,152]],[1,[26,81,152]],[1,[39,78,81]],[-1,[78,81,125]],[-1,[78,125,152]],[1,[81,125,152]]]},
   {"label":"01001010","cell":[114,123,165],"cycle":[[-1,[0,3,7]],[1,[0,3,8]],[-1,[0,7,8]],[1,[3,6,28]],[-1,[3,6,46]],[1,[3,7,29]],[-1,[3,8,29]],[1,[3,28,29]],[1,[3,29,46]],[-1,[6,28,32]],[-1,[6,32,46]],[1,[7,8,67]],[-1,[7,29,67]],[1,[8,29,41]],[1,[8,41,67]],[-1,[28,29,32]],[1,[29,32,41]],[-1,[29,46,111]],[1,[29,67,111]],[-1,[32,41,165]],[1,[32,46,114]],[1,[32,114,165]],[-1,[41,67,123]],[-1,[41,123,165]],[1,[46,111,114]],[-1,[67,111,123]],[-1,[111,114,123]],[1,[114,123,165]]]},
   {"label":"01001010","cell":[118,126,174],"cycle":[[1,[0,3,5]],[-1,[0,3,18]],[1,[0,5,10]],[1,[0,10,21]],[-1,[0,18,21]],[-1,[3,5,54]],[1,[3,18,45]],[-1,[3,28,45]],[1,[3,28,54]],[-1,[5,10,36]],[-1,[5,36,54]],[-1,[10,21,68]],[1,[10,36,68]],[1,[18,21,84]],[-1,[18,45,84]],[1,[21,68,174]],[-1,[21,84,174]],[1,[28,45,110]],[-1,[28,54,110]],[1,[36,54,118]],[-1,[36,68,118]],[1,[45,84,110]],[1,[54,110,118]],[1,[68,118,174]],[-1,[84,110,126]],[-1,[84,126,174]],[-1,[110,118,126]],[1,[118,126,174]]]},
   {"label":"01001010","cell":[123,125,126],"cycle":[[-1,[0,3,14]],[1,[0,3,15]],[-1,[0,3,18]],[1,[0,3,19]],[-1,[0,8,15]],[1,[0,8,18]],[-1,[0,14,19]],[1,[3,14,74]],[-1,[3,15,74]],[1,[3,18,85]],[-1,[3,19,85]],[1,[8,15,79]],[-1,[8,18,90]],[1,[8,41,67]],[-1,[8,41,79]],[1,[8,67,90]],[1,[14,19,96]],[-1,[14,74,96]],[1,[15,74,79]],[1,[18,84,85]],[-1,[18,84,90]],[1,[19,85,96]],[-1,[41,67,123]],[1,[41,79,123]],[-1,[67,90,123]],[-1,[74,79,125]],[1,[74,96,125]],[-1,[79,123,125]],[-1,[84,85,126]],[1,[84,90,126]],[-1,[85,96,126]],[1,[90,123,126]],[-1,[96,125,126]],[1,[123,125,126]]]},
   {"label":"00011010","cell":[91,114,173],"cycle":[[-1,[0,1,7]],[1,[0,1,8]],[1,[0,5,12]],[-1,[0,5,21]],[-1,[0,7,8]],[-1,[0,7,22]],[1,[0,7,25]],[1,[0,12,22]],[-1,[0,21,25]],[1,[1,7,29]],[-1,[1,8,29]],[-1,[5,12,49]],[1,[5,21,87]],[-1,[5,49,87]],[1,[7,8,57]],[1,[7,22,67]],[-1,[7,25,61]],[-1,[7,29,58]],[-1,[7,44,57]],[1,[7,44,61]],[-1,[7,58,67]],[1,[8,29,59]],[-1,[8,57,59]],[-1,[12,22,73]],[1,[12,49,53]],[1,[12,53,73]],[1,[21,25,86]],[1,[21,86,87]],[-1,[22,67,91]],[1,[22,73,91]],[1,[25,61,86]],[1,[29,58,59]],[1,[44,57,85]],[-1,[44,61,86]],[1,[44,85,86]],[-1,[49,53,114]],[1,[49,87,173]],[-1,[49,114,173]],[-1,[53,73,114]],[1,[57,59,85]],[-1,[58,59,91]],[1,[58,67,91]],[-1,[59,85,173]],[1,[59,91,173]],[-1,[73,91,114]],[-1,[85,86,87]],[-1,[85,87,173]],[1,[91,114,173]]]},
   {"label":"00011010","cell":[103,108,124],"cycle":[[1,[0,1,12]],[-1,[0,1,16]],[1,[0,7,17]],[-1,[0,7,22]],[1,[0,12,22]],[-1,[0,16,17]],[-1,[1,12,31]],[1,[1,16,43]],[-1,[1,31,34]],[-1,[1,34,43]],[-1,[7,17,71]],[1,[7,22,71]],[-1,[12,22,53]],[1,[12,31,53]],[1,[16,17,81]],[-1,[16,43,81]],[1,[17,71,81]],[1,[22,53,71]],[1,[31,34,108]],[-1,[31,53,103]],[-1,[31,103,108]],[1,[34,43,108]],[1,[43,81,108]],[-1,[53,71,124]],[1,[53,103,124]],[-1,[71,81,124]],[-1,[81,108,124]],[1,[103,108,124]]]},
   {"label":"00011010","cell":[118,124,174],"cycle":[[1,[0,7,17]],[-1,[0,7,22]],[-1,[0,12,21]],[1,[0,12,22]],[-1,[0,16,17]],[1,[0,16,25]],[-1,[0,21,25]],[-1,[7,17,71]],[1,[7,22,71]],[1,[12,21,53]],[-1,[12,22,53]],[1,[16,17,81]],[-1,[16,25,81]],[1,[17,71,81]],[1,[21,25,86]],[-1,[21,53,174]],[1,[21,86,174]],[1,[22,53,71]],[-1,[25,61,81]],[1,[25,61,86]],[-1,[53,71,124]],[-1,[53,124,174]],[1,[61,81,118]],[-1,[61,86,118]],[-1,[71,81,124]],[-1,[81,118,124]],[1,[86,118,174]],[1,[118,124,174]]]},
   {"label":"01011010","cell":[34,74,105],"cycle":[[1,[0,5,8]],[-1,[0,5,15]],[-1,[0,7,8]],[1,[0,7,14]],[1,[0,14,15]],[-1,[5,8,31]],[1,[5,15,34]],[1,[5,28,31]],[-1,[5,28,34]],[1,[7,8,29]],[-1,[7,14,33]],[1,[7,29,33]],[-1,[8,29,31]],[-1,[14,15,74]],[1,[14,33,74]],[-1,[15,34,74]],[1,[28,29,31]],[-1,[28,29,33]],[-1,[28,33,105]],[1,[28,34,105]],[-1,[33,74,105]],[1,[34,74,105]]]},
   {"label":"00111010","cell":[64,77,109],"cycle":[[-1,[1,6,38]],[1,[1,6,128]],[-1,[1,38,41]],[1,[1,40,41]],[-1,[1,40,128]],[1,[6,38,77]],[-1,[6,64,77]],[1,[6,64,128]],[1,[38,41,109]],[-1,[38,77,109]],[-1,[40,41,109]],[1,[40,64,109]],[-1,[40,64,128]],[1,[64,77,109]]]},
   {"label":"00111010","cell":[80,97,117],"cycle":[[1,[0,1,6]],[-1,[0,1,7]],[-1,[0,5,6]],[1,[0,5,23]],[-1,[0,7,24]],[1,[0,23,24]],[-1,[1,6,128]],[1,[1,7,40]],[1,[1,40,128]],[1,[5,6,56]],[-1,[5,23,56]],[-1,[6,56,66]],[1,[6,64,66]],[-1,[6,64,128]],[1,[7,24,149]],[-1,[7,40,149]],[-1,[23,24,97]],[1,[23,56,97]],[-1,[24,80,97]],[1,[24,80,149]],[-1,[40,64,80]],[1,[40,64,128]],[-1,[40,80,149]],[1,[56,66,117]],[-1,[56,97,117]],[-1,[64,66,117]],[1,[64,80,117]],[1,[80,97,117]]]},
   {"label":"00111010","cell":[82,93,149],"cycle":[[-1,[0,1,6]],[1,[0,1,7]],[-1,[0,6,21]],[1,[0,7,22]],[-1,[0,21,22]],[1,[1,6,128]],[-1,[1,7,40]],[-1,[1,40,128]],[1,[6,21,70]],[-1,[6,64,70]],[1,[6,64,128]],[-1,[7,22,149]],[1,[7,40,149]],[1,[21,22,93]],[-1,[21,70,93]],[-1,[22,93,149]],[1,[40,64,82]],[-1,[40,64,128]],[1,[40,82,149]],[1,[64,70,93]],[-1,[64,82,93]],[1,[82,93,149]]]},
   {"label":"00111010","cell":[110,112,118],"cycle":[[-1,[0,1,2]],[1,[0,1,5]],[-1,[0,2,21]],[1,[0,5,21]],[1,[1,2,28]],[-1,[1,5,28]],[1,[2,21,53]],[-1,[2,28,44]],[-1,[2,44,139]],[1,[2,53,139]],[-1,[5,21,60]],[1,[5,28,54]],[-1,[5,36,54]],[1,[5,36,60]],[-1,[21,53,68]],[1,[21,60,68]],[1,[28,44,110]],[-1,[28,54,110]],[1,[36,54,118]],[-1,[36,60,68]],[-1,[36,68,118]],[-1,[44,110,112]],[-1,[44,112,139]],[1,[53,68,112]],[1,[53,112,139]],[1,[54,110,118]],[-1,[68,112,118]],[1,[110,112,118]]]},
   {"label":"01111010","cell":[43,83,152],"cycle":[[-1,[0,5,12]],[1,[0,5,13]],[-1,[0,12,27]],[1,[0,13,25]],[1,[0,25,27]],[1,[5,12,38]],[-1,[5,13,36]],[-1,[5,36,38]],[1,[12,27,83]],[-1,[12,38,83]],[-1,[13,25,152]],[1,[13,36,43]],[1,[13,43,152]],[-1,[25,27,152]],[-1,[27,83,152]],[1,[36,38,43]],[-1,[38,43,83]],[1,[43,83,152]]]},
   {"label":"01111010","cell":[71,73,149],"cycle":[[1,[0,2,7]],[-1,[0,2,8]],[1,[0,7,19]],[-1,[0,8,12]],[-1,[0,12,27]],[1,[0,19,27]],[-1,[2,7,29]],[1,[2,8,29]],[-1,[7,19,149]],[1,[7,29,40]],[1,[7,40,71]],[1,[7,71,149]],[1,[8,12,41]],[-1,[8,29,41]],[1,[12,27,73]],[-1,[12,41,73]],[-1,[19,27,149]],[-1,[27,73,149]],[-1,[29,40,41]],[1,[40,41,73]],[-1,[40,71,73]],[1,[71,73,149]]]},
   {"label":"01111010","cell":[95,97,152],"cycle":[[-1,[0,7,8]],[1,[0,7,13]],[-1,[0,8,20]],[1,[0,13,25]],[-1,[0,20,27]],[1,[0,25,27]],[1,[7,8,57]],[-1,[7,13,57]],[1,[8,20,59]],[-1,[8,57,59]],[-1,[13,25,152]],[1,[13,57,74]],[1,[13,74,95]],[1,[13,95,152]],[1,[20,27,97]],[-1,[20,59,97]],[-1,[25,27,152]],[-1,[27,97,152]],[1,[57,59,74]],[-1,[59,74,97]],[-1,[74,95,97]],[1,[95,97,152]]]},
   {"label":"00000110","cell":[84,86,171],"cycle":[[-1,[0,1,3]],[1,[0,1,4]],[-1,[0,3,20]],[1,[0,4,19]],[1,[0,19,20]],[1,[1,3,28]],[-1,[1,4,28]],[1,[3,20,45]],[-1,[3,28,45]],[-1,[4,19,86]],[1,[4,28,47]],[1,[4,47,86]],[-1,[19,20,84]],[-1,[19,84,86]],[-1,[20,45,84]],[1,[28,45,47]],[-1,[45,47,171]],[1,[45,84,171]],[-1,[47,86,171]],[1,[84,86,171]]]},
   {"label":"01000110","cell":[62,71,107],"cycle":[[1,[0,3,4]],[-1,[0,3,6]],[1,[0,4,10]],[-1,[0,6,12]],[1,[0,10,22]],[-1,[0,12,22]],[-1,[3,4,44]],[1,[3,6,28]],[1,[3,28,29]],[1,[3,29,44]],[-1,[4,10,36]],[-1,[4,36,37]],[-1,[4,37,62]],[1,[4,44,62]],[1,[6,12,32]],[-1,[6,28,32]],[-1,[10,22,71]],[1,[10,36,39]],[1,[10,39,71]],[1,[12,22,52]],[1,[12,31,32]],[-1,[12,31,52]],[1,[22,51,52]],[-1,[22,51,71]],[-1,[28,29,31]],[-1,[28,31,32]],[1,[29,31,52]],[-1,[29,44,51]],[-1,[29,51,52]],[1,[36,37,107]],[-1,[36,39,107]],[1,[37,62,107]],[-1,[39,71,107]],[1,[44,51,62]],[-1,[51,62,71]],[1,[62,71,107]]]},
   {"label":"01000110","cell":[78,82,107],"cycle":[[-1,[0,3,4]],[1,[0,3,24]],[-1,[0,4,10]],[-1,[0,10,12]],[-1,[0,12,22]],[-1,[0,22,24]],[1,[3,4,44]],[-1,[3,24,58]],[1,[3,44,58]],[1,[4,10,36]],[1,[4,36,37]],[1,[4,37,62]],[-1,[4,44,62]],[1,[10,12,31]],[1,[10,31,39]],[-1,[10,36,39]],[1,[12,22,52]],[-1,[12,31,52]],[1,[22,24,67]],[1,[22,51,52]],[-1,[22,51,67]],[1,[24,58,78]],[-1,[24,67,78]],[-1,[29,31,39]],[1,[29,31,52]],[-1,[29,39,67]],[-1,[29,51,52]],[1,[29,51,67]],[-1,[36,37,107]],[1,[36,39,107]],[-1,[37,62,82]],[-1,[37,82,107]],[1,[39,67,78]],[1,[39,78,107]],[-1,[44,58,62]],[1,[58,62,78]],[-1,[62,78,82]],[1,[78,82,107]]]},
   {"label":"01000110","cell":[108,120,125],"cycle":[[1,[0,3,23]],[-1,[0,3,24]],[1,[0,6,12]],[-1,[0,6,23]],[1,[0,12,22]],[1,[0,22,24]],[-1,[3,23,74]],[1,[3,24,74]],[-1,[6,12,32]],[1,[6,23,77]],[-1,[6,32,66]],[-1,[6,66,77]],[1,[10,31,36]],[-1,[10,31,39]],[1,[10,36,39]],[-1,[12,22,52]],[-1,[12,31,32]],[1,[12,31,52]],[-1,[22,24,67]],[-1,[22,51,52]],[1,[22,51,67]],[1,[23,74,77]],[1,[24,67,78]],[-1,[24,74,78]],[1,[28,31,32]],[-1,[28,31,102]],[1,[28,32,102]],[1,[29,31,39]],[-1,[29,31,52]],[1,[29,39,67]],[1,[29,51,52]],[-1,[29,51,67]],[-1,[31,36,108]],[1,[31,102,108]],[1,[32,66,102]],[-1,[36,39,107]],[-1,[36,107,108]],[-1,[39,67,78]],[-1,[39,78,107]],[1,[66,77,120]],[-1,[66,102,120]],[-1,[74,77,125]],[1,[74,78,125]],[-1,[77,120,125]],[1,[78,107,125]],[-1,[102,108,120]],[1,[107,108,125]],[1,[108,120,125]]]},
   {"label":"01000110","cell":[118,119,169],"cycle":[[1,[4,36,37]],[-1,[4,36,54]],[1,[4,37,48]],[1,[4,48,86]],[-1,[4,54,86]],[-1,[36,37,169]],[1,[36,54,118]],[1,[36,118,169]],[-1,[37,48,119]],[-1,[37,119,169]],[-1,[48,86,119]],[1,[54,86,118]],[-1,[86,118,119]],[1,[118,119,169]]]},
   {"label":"00100110","cell":[50,71,160],"cycle":[[-1,[0,1,2]],[1,[0,1,17]],[-1,[0,2,10]],[-1,[0,10,17]],[1,[1,2,29]],[-1,[1,17,40]],[1,[1,29,40]],[1,[2,10,50]],[-1,[2,29,50]],[1,[10,17,71]],[-1,[10,50,71]],[1,[17,40,71]],[-1,[29,40,160]],[1,[29,50,160]],[-1,[40,71,160]],[1,[50,71,160]]]},
   {"label":"00100110","cell":[62,71,139],"cycle":[[1,[0,1,14]],[-1,[0,1,17]],[-1,[0,2,4]],[1,[0,2,10]],[-1,[0,4,14]],[1,[0,10,17]],[-1,[1,14,40]],[1,[1,17,40]],[1,[2,4,139]],[-1,[2,10,139]],[1,[4,14,62]],[1,[4,62,139]],[-1,[10,17,71]],[-1,[10,71,139]],[1,[14,40,62]],[-1,[17,40,71]],[-1,[40,62,71]],[1,[62,71,139]]]},
   {"label":"00100110","cell":[92,118,178],"cycle":[[1,[0,1,14]],[-1,[0,1,17]],[-1,[0,2,4]],[1,[0,2,10]],[-1,[0,4,14]],[1,[0,10,17]],[-1,[1,14,40]],[1,[1,17,40]],[1,[2,4,47]],[-1,[2,10,47]],[1,[4,14,62]],[-1,[4,47,54]],[-1,[4,54,75]],[1,[4,62,75]],[-1,[10,17,71]],[1,[10,47,92]],[-1,[10,71,92]],[1,[14,40,62]],[-1,[17,40,71]],[-1,[40,62,71]],[1,[47,54,118]],[-1,[47,92,118]],[1,[54,75,118]],[1,[62,71,178]],[-1,[62,75,178]],[1,[71,92,178]],[-1,[75,118,178]],[1,[92,118,178]]]},
   {"label":"00100110","cell":[118,120,174],"cycle":[[-1,[0,1,6]],[1,[0,1,15]],[-1,[0,2,4]],[1,[0,2,6]],[1,[0,3,4]],[-1,[0,3,13]],[-1,[0,13,15]],[1,[1,6,38]],[-1,[1,15,38]],[1,[2,4,47]],[-1,[2,6,49]],[1,[2,47,49]],[-1,[3,4,54]],[1,[3,13,54]],[-1,[4,47,54]],[-1,[6,38,49]],[1,[13,15,76]],[-1,[13,54,76]],[1,[15,38,76]],[1,[38,49,120]],[-1,[38,76,120]],[-1,[47,49,174]],[1,[47,54,118]],[1,[47,118,174]],[-1,[49,120,174]],[1,[54,76,118]],[-1,[76,118,120]],[1,[118,120,174]]]},
   {"label":"01100110","cell":[122,126,178],"cycle":[[1,[0,2,3]],[-1,[0,2,18]],[1,[0,3,14]],[1,[0,10,18]],[-1,[0,10,25]],[-1,[0,13,14]],[1,[0,13,25]],[-1,[2,3,29]],[1,[2,18,84]],[1,[2,22,51]],[-1,[2,22,84]],[-1,[2,29,51]],[-1,[3,14,33]],[1,[3,29,33]],[-1,[10,18,92]],[1,[10,25,92]],[1,[13,14,78]],[-1,[13,25,78]],[1,[14,33,40]],[1,[14,40,78]],[-1,[18,84,92]],[-1,[22,51,91]],[1,[22,84,91]],[1,[25,78,178]],[-1,[25,92,178]],[-1,[29,33,40]],[-1,[29,40,51]],[1,[40,51,122]],[-1,[40,78,122]],[1,[51,91,122]],[1,[78,122,178]],[-1,[84,91,126]],[1,[84,92,126]],[-1,[91,122,126]],[-1,[92,126,178]],[1,[122,126,178]]]},
   {"label":"00010110","cell":[96,115,176],"cycle":[[-1,[0,1,6]],[1,[0,1,11]],[-1,[0,4,11]],[1,[0,4,19]],[-1,[0,6,27]],[1,[0,19,27]],[1,[1,6,28]],[-1,[1,11,40]],[1,[1,28,29]],[1,[1,29,40]],[1,[4,11,62]],[-1,[4,19,62]],[1,[6,27,77]],[-1,[6,28,56]],[-1,[6,56,77]],[1,[11,40,62]],[1,[17,40,67]],[-1,[17,40,78]],[1,[17,67,78]],[-1,[19,27,96]],[1,[19,62,96]],[1,[20,45,56]],[-1,[20,45,85]],[1,[20,56,85]],[-1,[27,77,96]],[-1,[28,29,45]],[-1,[28,45,56]],[-1,[29,40,67]],[1,[29,45,57]],[1,[29,57,67]],[-1,[40,62,78]],[-1,[45,57,85]],[1,[56,77,176]],[-1,[56,85,176]],[-1,[57,67,78]],[-1,[57,78,115]],[1,[57,85,115]],[1,[62,78,115]],[-1,[62,96,115]],[1,[77,96,176]],[-1,[85,115,176]],[1,[96,115,176]]]},
   {"label":"00010110","cell":[112,118,171],"cycle":[[-1,[0,1,4]],[1,[0,1,11]],[-1,[0,4,16]],[1,[0,11,22]],[-1,[0,16,26]],[-1,[0,20,22]],[1,[0,20,26]],[1,[1,4,30]],[-1,[1,11,30]],[1,[4,16,68]],[-1,[4,30,68]],[-1,[11,22,53]],[1,[11,30,53]],[1,[16,26,81]],[-1,[16,68,81]],[1,[20,22,52]],[-1,[20,26,90]],[-1,[20,45,52]],[1,[20,45,90]],[-1,[22,52,53]],[-1,[26,81,95]],[1,[26,90,95]],[-1,[30,53,112]],[1,[30,68,112]],[1,[45,52,113]],[1,[45,57,90]],[-1,[45,57,171]],[1,[45,113,171]],[1,[52,53,113]],[1,[53,112,113]],[-1,[57,90,95]],[-1,[57,95,171]],[1,[68,81,118]],[-1,[68,112,118]],[1,[81,95,118]],[-1,[95,118,171]],[-1,[112,113,171]],[1,[112,118,171]]]},
   {"label":"00010110","cell":[118,125,176],"cycle":[[1,[0,6,16]],[-1,[0,6,20]],[1,[0,16,26]],[-1,[0,20,26]],[-1,[6,16,77]],[1,[6,20,56]],[1,[6,56,77]],[-1,[16,26,81]],[-1,[16,43,77]],[1,[16,43,81]],[1,[20,26,90]],[1,[20,45,85]],[-1,[20,45,90]],[-1,[20,56,85]],[1,[26,81,95]],[-1,[26,90,95]],[1,[43,77,125]],[-1,[43,81,125]],[1,[45,57,85]],[-1,[45,57,90]],[-1,[56,77,176]],[1,[56,85,176]],[-1,[57,85,95]],[1,[57,90,95]],[-1,[77,125,176]],[-1,[81,95,118]],[-1,[81,118,125]],[1,[85,95,176]],[1,[95,118,176]],[1,[118,125,176]]]},
   {"label":"00110110","cell":[58,59,156],"cycle":[[-1,[0,1,14]],[1,[0,1,15]],[-1,[0,14,24]],[1,[0,15,24]],[1,[1,14,33]],[-1,[1,15,34]],[-1,[1,29,33]],[1,[1,29,34]],[1,[14,24,58]],[-1,[14,33,58]],[-1,[15,24,59]],[1,[15,34,59]],[-1,[24,58,59]],[1,[29,33,58]],[-1,[29,34,59]],[1,[29,58,156]],[-1,[29,59,156]],[1,[58,59,156]]]},
   {"label":"00110110","cell":[63,87,95],"cycle":[[-1,[0,1,2]],[1,[0,1,13]],[-1,[0,2,20]],[1,[0,13,23]],[-1,[0,20,23]],[1,[1,2,28]],[-1,[1,13,34]],[1,[1,28,34]],[1,[2,20,45]],[-1,[2,28,45]],[-1,[13,23,95]],[1,[13,34,63]],[1,[13,63,95]],[1,[20,23,87]],[-1,[20,45,87]],[-1,[23,87,95]],[-1,[28,34,45]],[1,[34,45,63]],[-1,[45,63,87]],[1,[63,87,95]]]},
   {"label":"00110110","cell":[83,120,165],"cycle":[[1,[0,1,11]],[-1,[0,1,15]],[-1,[0,2,11]],[1,[0,2,20]],[-1,[0,15,20]],[-1,[1,11,42]],[1,[1,15,43]],[-1,[1,42,43]],[1,[2,11,53]],[-1,[2,20,52]],[-1,[2,52,53]],[1,[11,42,53]],[1,[15,20,65]],[-1,[15,43,83]],[1,[15,65,83]],[1,[20,52,65]],[1,[42,43,83]],[-1,[42,53,165]],[1,[42,83,165]],[1,[52,53,165]],[-1,[52,65,165]],[-1,[65,83,120]],[-1,[65,120,165]],[1,[83,120,165]]]},
   {"label":"00110110","cell":[109,120,165],"cycle":[[-1,[0,1,6]],[1,[0,1,11]],[-1,[0,2,11]],[1,[0,2,20]],[1,[0,4,6]],[-1,[0,4,21]],[1,[0,20,21]],[1,[1,6,37]],[-1,[1,11,42]],[1,[1,37,42]],[1,[2,11,53]],[-1,[2,20,52]],[-1,[2,52,53]],[-1,[4,6,60]],[1,[4,21,60]],[-1,[6,37,70]],[1,[6,60,70]],[1,[11,42,53]],[-1,[20,21,87]],[1,[20,52,65]],[1,[20,65,87]],[-1,[21,60,87]],[-1,[37,42,109]],[1,[37,70,109]],[-1,[42,53,165]],[1,[42,109,165]],[1,[52,53,165]],[-1,[52,65,165]],[-1,[60,70,120]],[1,[60,87,120]],[-1,[65,87,120]],[-1,[65,120,165]],[-1,[70,109,120]],[1,[109,120,165]]]},
   {"label":"01110110","cell":[66,73,165],"cycle":[[-1,[0,2,6]],[1,[0,2,11]],[-1,[0,6,27]],[1,[0,11,27]],[1,[2,4,30]],[-1,[2,4,47]],[1,[2,6,49]],[-1,[2,11,30]],[-1,[2,47,49]],[-1,[4,30,36]],[-1,[4,36,47]],[1,[6,27,66]],[-1,[6,49,66]],[-1,[11,27,73]],[1,[11,30,42]],[1,[11,42,73]],[-1,[27,66,73]],[1,[30,36,42]],[-1,[36,42,69]],[1,[36,47,69]],[1,[42,69,165]],[-1,[42,73,165]],[1,[47,49,69]],[1,[49,66,165]],[-1,[49,69,165]],[1,[66,73,165]]]},
   {"label":"01110110","cell":[72,73,150],"cycle":[[1,[0,2,4]],[-1,[0,2,11]],[1,[0,4,13]],[-1,[0,11,27]],[1,[0,13,26]],[-1,[0,15,26]],[1,[0,15,27]],[-1,[2,4,28]],[1,[2,11,30]],[-1,[2,28,29]],[-1,[2,29,30]],[-1,[4,13,33]],[1,[4,28,33]],[1,[11,27,73]],[-1,[11,30,42]],[-1,[11,42,73]],[-1,[13,26,79]],[1,[13,33,39]],[1,[13,39,79]],[1,[15,26,150]],[-1,[15,27,150]],[-1,[26,72,79]],[1,[26,72,150]],[-1,[27,73,150]],[1,[28,29,33]],[1,[29,30,39]],[-1,[29,33,39]],[-1,[30,39,42]],[1,[39,42,72]],[1,[39,72,79]],[-1,[42,72,73]],[1,[72,73,150]]]},
   {"label":"00001110","cell":[111,116,171],"cycle":[[-1,[0,1,3]],[1,[0,1,10]],[-1,[0,3,24]],[1,[0,10,25]],[-1,[0,24,25]],[1,[1,3,34]],[-1,[1,10,42]],[1,[1,34,43]],[1,[1,40,42]],[-1,[1,40,43]],[-1,[3,9,46]],[1,[3,9,58]],[1,[3,24,74]],[-1,[3,34,74]],[-1,[3,46,58]],[1,[8,10,72]],[-1,[8,10,140]],[-1,[8,65,72]],[1,[8,65,140]],[-1,[9,40,51]],[1,[9,40,58]],[1,[9,46,51]],[-1,[10,25,61]],[1,[10,42,72]],[1,[10,47,61]],[-1,[10,47,140]],[1,[24,25,95]],[-1,[24,74,95]],[1,[25,61,95]],[-1,[34,43,106]],[1,[34,74,116]],[-1,[34,106,116]],[-1,[40,42,104]],[1,[40,43,106]],[1,[40,51,104]],[-1,[40,58,106]],[-1,[42,72,104]],[-1,[46,51,111]],[1,[46,58,111]],[-1,[47,61,171]],[-1,[47,113,140]],[1,[47,113,171]],[-1,[51,104,111]],[1,[58,106,111]],[-1,[61,95,171]],[1,[65,72,113]],[1,[65,113,140]],[1,[72,104,113]],[1,[74,95,116]],[-1,[95,116,171]],[1,[104,111,113]],[-1,[106,111,116]],[-1,[111,113,171]],[1,[111,116,171]]]},
   {"label":"01001110","cell":[40,101,128],"cycle":[[1,[0,3,8]],[-1,[0,3,9]],[1,[0,8,10]],[-1,[0,9,17]],[1,[0,10,17]],[-1,[3,8,127]],[1,[3,9,128]],[1,[3,28,127]],[-1,[3,28,128]],[-1,[8,10,127]],[1,[9,17,40]],[1,[9,40,128]],[-1,[10,17,42]],[1,[10,36,42]],[-1,[10,36,127]],[-1,[17,40,42]],[-1,[28,36,37]],[1,[28,36,127]],[-1,[28,37,101]],[-1,[28,101,128]],[1,[36,37,42]],[1,[37,40,42]],[-1,[37,40,101]],[1,[40,101,128]]]},
   {"label":"01001110","cell":[111,122,126],"cycle":[[2,[0,3,8]],[-1,[0,3,18]],[-1,[0,3,23]],[-1,[0,8,9]],[2,[0,8,10]],[1,[0,8,18]],[-1,[0,9,17]],[1,[0,10,17]],[1,[0,10,18]],[1,[0,18,23]],[1,[3,6,28]],[-1,[3,6,55]],[-1,[3,8,45]],[-1,[3,8,127]],[1,[3,18,44]],[1,[3,23,55]],[1,[3,28,127]],[1,[3,44,45]],[-1,[6,28,37]],[-1,[6,37,55]],[1,[8,9,67]],[-1,[8,10,50]],[-1,[8,10,127]],[-1,[8,18,50]],[1,[8,45,50]],[-1,[8,50,67]],[1,[9,17,40]],[1,[9,40,67]],[-1,[10,17,42]],[-1,[10,18,92]],[1,[10,36,42]],[-1,[10,36,127]],[1,[10,50,92]],[-1,[17,40,42]],[-1,[18,23,86]],[-1,[18,44,50]],[-1,[18,86,92]],[-1,[23,55,96]],[1,[23,86,96]],[-1,[28,36,37]],[1,[28,36,127]],[1,[36,37,42]],[1,[37,40,42]],[-1,[37,40,62]],[1,[37,55,62]],[1,[40,62,122]],[-1,[40,67,122]],[-1,[44,45,111]],[1,[44,50,111]],[-1,[45,50,113]],[1,[45,111,113]],[1,[50,67,111]],[-1,[50,92,113]],[-1,[55,62,96]],[1,[62,96,122]],[-1,[67,111,122]],[1,[86,92,126]],[-1,[86,96,126]],[1,[92,113,126]],[-1,[96,122,126]],[-1,[111,113,126]],[1,[111,122,126]]]},
   {"label":"00101110","cell":[93,112,174],"cycle":[[-1,[0,2,10]],[1,[0,2,19]],[-1,[0,10,16]],[1,[0,14,16]],[-1,[0,14,19]],[1,[2,10,47]],[-1,[2,19,51]],[1,[2,47,139]],[-1,[2,51,139]],[1,[10,16,69]],[-1,[10,47,69]],[-1,[14,16,82]],[1,[14,19,62]],[1,[14,62,82]],[-1,[16,69,98]],[1,[16,82,98]],[1,[19,51,93]],[-1,[19,62,93]],[1,[47,69,174]],[1,[47,112,139]],[-1,[47,112,174]],[-1,[51,93,112]],[-1,[51,112,139]],[-1,[62,82,93]],[1,[69,98,174]],[1,[82,93,98]],[-1,[93,98,174]],[1,[93,112,174]]]},
   {"label":"00101110","cell":[100,112,115],"cycle":[[-1,[0,1,2]],[1,[0,1,14]],[-1,[0,2,19]],[1,[0,14,19]],[1,[1,2,28]],[-1,[1,14,33]],[1,[1,28,33]],[1,[2,19,51]],[-1,[2,28,47]],[-1,[2,47,139]],[1,[2,51,139]],[-1,[14,19,62]],[1,[14,33,62]],[-1,[19,51,62]],[-1,[28,33,100]],[1,[28,47,100]],[-1,[33,62,115]],[1,[33,100,115]],[-1,[47,100,112]],[-1,[47,112,139]],[1,[51,62,112]],[1,[51,112,139]],[-1,[62,112,115]],[1,[100,112,115]]]},
   {"label":"01101110","cell":[41,43,108],"cycle":[[1,[0,3,9]],[-1,[0,3,14]],[-1,[0,8,9]],[1,[0,8,13]],[1,[0,13,14]],[-1,[3,9,35]],[1,[3,14,35]],[1,[8,9,41]],[-1,[8,13,39]],[-1,[8,39,41]],[1,[9,35,41]],[-1,[13,14,43]],[1,[13,39,43]],[-1,[14,35,43]],[-1,[35,41,43]],[1,[39,41,108]],[-1,[39,43,108]],[1,[41,43,108]]]},
   {"label":"01101110","cell":[89,112,122],"cycle":[[-1,[0,2,9]],[1,[0,2,18]],[1,[0,3,9]],[-1,[0,3,24]],[1,[0,18,24]],[1,[2,9,52]],[1,[2,10,50]],[-1,[2,10,53]],[-1,[2,18,44]],[-1,[2,44,50]],[1,[2,52,53]],[-1,[3,9,58]],[1,[3,24,58]],[-1,[9,52,73]],[1,[9,58,64]],[1,[9,64,73]],[-1,[10,50,71]],[1,[10,53,71]],[-1,[18,24,89]],[1,[18,44,89]],[-1,[24,58,89]],[1,[44,50,112]],[-1,[44,89,112]],[1,[50,71,112]],[-1,[52,53,73]],[-1,[53,71,73]],[-1,[58,64,122]],[1,[58,89,122]],[-1,[64,73,122]],[1,[71,73,122]],[-1,[71,112,122]],[1,[89,112,122]]]},
   {"label":"00011110","cell":[105,109,120],"cycle":[[-1,[0,1,6]],[1,[0,1,15]],[-1,[0,6,12]],[-1,[0,12,15]],[1,[1,6,32]],[-1,[1,15,34]],[-1,[1,28,32]],[1,[1,28,34]],[1,[6,12,66]],[-1,[6,32,66]],[1,[12,15,83]],[-1,[12,66,83]],[1,[15,34,76]],[1,[15,76,83]],[1,[28,32,101]],[-1,[28,34,105]],[1,[28,101,105]],[1,[32,66,109]],[-1,[32,101,109]],[-1,[34,76,105]],[1,[66,83,120]],[-1,[66,109,120]],[-1,[76,83,120]],[1,[76,105,120]],[-1,[101,105,109]],[1,[105,109,120]]]},
   {"label":"00011110","cell":[110,120,176],"cycle":[[-1,[0,1,8]],[1,[0,1,15]],[1,[0,6,9]],[-1,[0,6,12]],[-1,[0,6,19]],[1,[0,6,21]],[-1,[0,8,9]],[-1,[0,12,15]],[-1,[0,19,21]],[1,[1,8,34]],[-1,[1,15,34]],[-1,[6,9,46]],[1,[6,12,66]],[1,[6,19,46]],[-1,[6,21,49]],[-1,[6,49,66]],[1,[8,9,52]],[-1,[8,34,63]],[-1,[8,50,52]],[1,[8,50,63]],[1,[9,46,52]],[1,[12,15,83]],[-1,[12,66,83]],[1,[15,34,76]],[1,[15,76,83]],[1,[19,21,84]],[-1,[19,46,84]],[1,[21,49,87]],[-1,[21,84,92]],[1,[21,87,92]],[1,[34,63,76]],[-1,[46,52,84]],[1,[49,66,120]],[-1,[49,87,110]],[-1,[49,110,120]],[1,[50,52,84]],[-1,[50,63,92]],[1,[50,84,92]],[-1,[63,76,87]],[-1,[63,87,92]],[1,[66,83,120]],[-1,[76,83,120]],[1,[76,87,176]],[-1,[76,120,176]],[1,[87,110,176]],[1,[110,120,176]]]},
   {"label":"00111110","cell":[111,122,123],"cycle":[[1,[0,2,8]],[-1,[0,2,11]],[-1,[0,6,9]],[1,[0,6,11]],[1,[0,8,9]],[-1,[2,8,52]],[1,[2,11,48]],[-1,[2,30,48]],[1,[2,30,50]],[1,[2,50,52]],[1,[6,9,64]],[-1,[6,11,64]],[-1,[8,9,59]],[1,[8,52,59]],[1,[9,40,64]],[-1,[9,40,80]],[1,[9,59,80]],[-1,[11,48,93]],[1,[11,64,93]],[1,[30,48,112]],[-1,[30,50,112]],[-1,[40,64,122]],[1,[40,80,122]],[1,[48,93,112]],[-1,[50,52,111]],[-1,[50,111,112]],[-1,[52,59,123]],[1,[52,111,123]],[-1,[59,80,123]],[-1,[64,93,122]],[-1,[80,122,123]],[-1,[93,112,122]],[1,[111,112,122]],[1,[111,122,123]]]},
   {"label":"01111110","cell":[117,123,126],"cycle":[[1,[0,2,9]],[-1,[0,2,18]],[1,[0,9,24]],[-1,[0,18,24]],[-1,[2,9,51]],[1,[2,18,84]],[1,[2,44,51]],[-1,[2,44,84]],[-1,[6,9,35]],[1,[6,9,66]],[-1,[6,35,66]],[-1,[9,24,58]],[1,[9,35,58]],[1,[9,51,67]],[-1,[9,66,73]],[1,[9,67,73]],[1,[18,24,85]],[-1,[18,84,85]],[1,[24,58,85]],[-1,[35,58,117]],[1,[35,66,117]],[-1,[44,51,111]],[1,[44,84,111]],[-1,[51,67,111]],[-1,[58,85,117]],[1,[66,73,123]],[-1,[66,117,123]],[-1,[67,73,123]],[1,[67,111,123]],[1,[84,85,126]],[-1,[84,111,126]],[1,[85,117,126]],[-1,[111,123,126]],[1,[117,123,126]]]},
   {"label":"01111110","cell":[117,126,173],"cycle":[[1,[0,2,18]],[-1,[0,2,20]],[-1,[0,6,9]],[1,[0,6,20]],[-1,[0,9,24]],[1,[0,18,24]],[-1,[2,18,84]],[1,[2,20,84]],[1,[6,9,35]],[-1,[6,20,66]],[1,[6,35,66]],[1,[9,24,58]],[-1,[9,35,58]],[-1,[18,24,85]],[1,[18,84,85]],[1,[20,66,173]],[-1,[20,84,173]],[-1,[24,58,85]],[1,[35,58,117]],[-1,[35,66,117]],[1,[58,85,117]],[1,[66,117,173]],[-1,[84,85,126]],[-1,[84,126,173]],[-1,[85,117,126]],[1,[117,126,173]]]},
   {"label":"00000001","cell":[90,91,150],"cycle":[[-1,[0,1,3]],[1,[0,1,7]],[-1,[0,3,19]],[1,[0,7,10]],[1,[0,10,26]],[-1,[0,15,26]],[1,[0,15,27]],[-1,[0,19,27]],[1,[1,3,29]],[-1,[1,7,29]],[1,[3,19,46]],[-1,[3,29,46]],[-1,[7,10,50]],[1,[7,29,50]],[-1,[10,26,92]],[1,[10,50,92]],[1,[15,26,150]],[-1,[15,27,150]],[1,[19,27,91]],[-1,[19,46,91]],[-1,[26,90,92]],[1,[26,90,150]],[-1,[27,91,150]],[1,[29,46,52]],[-1,[29,50,52]],[-1,[46,52,91]],[1,[50,52,90]],[1,[50,90,92]],[-1,[52,90,91]],[1,[90,91,150]]]},
   {"label":"01000001","cell":[77,119,159],"cycle":[[1,[0,3,7]],[-1,[0,3,15]],[1,[0,7,10]],[1,[0,10,16]],[-1,[0,15,16]],[-1,[3,7,29]],[1,[3,15,34]],[-1,[3,29,34]],[-1,[7,10,39]],[1,[7,29,39]],[-1,[10,16,42]],[1,[10,39,42]],[1,[15,16,77]],[-1,[15,34,41]],[-1,[15,41,66]],[-1,[15,66,77]],[1,[16,42,70]],[1,[16,70,77]],[1,[29,34,41]],[-1,[29,39,41]],[1,[39,41,42]],[-1,[41,42,73]],[1,[41,66,73]],[-1,[42,70,73]],[1,[66,70,73]],[-1,[66,70,159]],[1,[66,77,159]],[-1,[70,77,119]],[-1,[70,119,159]],[1,[77,119,159]]]},
   {"label":"00100001","cell":[88,97,176],"cycle":[[1,[0,1,3]],[-1,[0,1,14]],[-1,[0,2,3]],[1,[0,2,19]],[-1,[0,3,19]],[1,[0,3,24]],[-1,[0,14,24]],[-1,[1,3,35]],[1,[1,14,35]],[1,[2,3,46]],[-1,[2,19,46]],[1,[3,19,85]],[-1,[3,24,74]],[1,[3,35,46]],[-1,[3,74,85]],[1,[14,24,80]],[-1,[14,35,80]],[1,[19,46,88]],[-1,[19,85,88]],[1,[24,74,97]],[-1,[24,80,97]],[-1,[35,46,66]],[-1,[35,66,80]],[1,[46,66,88]],[1,[66,80,97]],[-1,[66,88,97]],[1,[74,85,176]],[-1,[74,97,176]],[1,[85,88,176]],[1,[88,97,176]]]},
   {"label":"00010001","cell":[84,94,113],"cycle":[[1,[0,4,5]],[-1,[0,4,19]],[1,[0,5,12]],[1,[0,12,22]],[-1,[0,19,22]],[-1,[4,5,47]],[1,[4,19,86]],[-1,[4,47,86]],[-1,[5,12,69]],[-1,[5,31,47]],[1,[5,31,69]],[-1,[12,22,94]],[1,[12,69,94]],[1,[19,22,84]],[1,[19,84,86]],[-1,[22,84,94]],[1,[31,47,113]],[-1,[31,69,113]],[-1,[47,84,86]],[1,[47,84,113]],[-1,[69,94,113]],[1,[84,94,113]]]},
   {"label":"01010001","cell":[105,117,156],"cycle":[[1,[0,4,5]],[1,[0,4,7]],[-2,[0,4,11]],[1,[0,5,12]],[1,[0,7,11]],[-1,[0,11,12]],[-1,[4,5,36]],[-1,[4,7,30]],[1,[4,11,30]],[1,[4,11,37]],[-1,[4,36,37]],[-1,[5,12,31]],[-1,[5,31,34]],[-1,[5,34,36]],[-1,[7,11,40]],[-1,[7,29,30]],[1,[7,29,58]],[-1,[7,40,58]],[1,[11,12,32]],[-1,[11,30,32]],[-1,[11,37,64]],[1,[11,40,64]],[1,[12,31,32]],[1,[29,30,32]],[-1,[29,31,32]],[1,[29,31,34]],[1,[29,34,156]],[-1,[29,58,156]],[1,[34,36,105]],[1,[34,105,156]],[1,[36,37,105]],[1,[37,64,119]],[-1,[37,105,119]],[1,[40,58,64]],[-1,[58,64,117]],[-1,[58,117,156]],[1,[64,117,119]],[-1,[105,117,119]],[1,[105,117,156]]]},
   {"label":"01010001","cell":[111,117,173],"cycle":[[-1,[0,4,7]],[1,[0,4,11]],[-1,[0,5,12]],[1,[0,5,20]],[-1,[0,7,11]],[1,[0,11,12]],[-1,[0,11,27]],[1,[0,20,27]],[1,[4,7,30]],[-1,[4,11,30]],[1,[5,12,31]],[-1,[5,20,45]],[1,[5,31,45]],[1,[7,11,40]],[1,[7,29,30]],[-1,[7,29,58]],[1,[7,40,58]],[-1,[11,12,32]],[1,[11,27,64]],[1,[11,30,32]],[-1,[11,40,64]],[-1,[12,31,32]],[-1,[20,27,88]],[1,[20,45,173]],[-1,[20,88,173]],[-1,[27,64,88]],[-1,[29,30,32]],[1,[29,31,32]],[-1,[29,31,45]],[-1,[29,45,111]],[1,[29,58,111]],[-1,[40,58,64]],[1,[45,111,173]],[1,[58,64,117]],[-1,[58,111,117]],[1,[64,88,117]],[-1,[88,117,173]],[1,[111,117,173]]]},
   {"label":"01010001","cell":[117,125,176],"cycle":[[1,[0,4,5]],[-1,[0,4,21]],[1,[0,5,15]],[1,[0,7,11]],[-1,[0,7,24]],[1,[0,11,27]],[1,[0,15,24]],[1,[0,20,21]],[-1,[0,20,27]],[-1,[4,5,60]],[1,[4,21,60]],[-1,[5,15,76]],[1,[5,60,76]],[-1,[7,11,40]],[1,[7,24,58]],[-1,[7,40,58]],[-1,[11,27,64]],[1,[11,40,64]],[-1,[15,24,80]],[1,[15,76,152]],[-1,[15,80,152]],[-1,[20,21,88]],[1,[20,27,88]],[-1,[21,60,88]],[-1,[24,58,80]],[1,[27,64,88]],[1,[40,58,64]],[-1,[58,64,117]],[1,[58,80,117]],[-1,[60,76,176]],[1,[60,88,176]],[-1,[64,88,117]],[1,[76,125,152]],[-1,[76,125,176]],[-1,[80,117,125]],[-1,[80,125,152]],[1,[88,117,176]],[1,[117,125,176]]]},
   {"label":"00110001","cell":[110,117,176],"cycle":[[1,[0,1,2]],[-1,[0,1,14]],[1,[0,2,4]],[1,[0,4,13]],[1,[0,13,14]],[-1,[1,2,29]],[1,[1,14,35]],[-1,[1,29,35]],[-1,[2,4,47]],[1,[2,29,46]],[1,[2,46,84]],[-1,[2,47,84]],[-1,[4,13,75]],[1,[4,47,60]],[1,[4,60,75]],[-1,[13,14,74]],[-1,[13,74,75]],[-1,[14,35,74]],[1,[29,35,46]],[-1,[35,46,117]],[1,[35,74,117]],[-1,[46,84,110]],[-1,[46,110,117]],[-1,[47,60,110]],[1,[47,84,110]],[-1,[60,75,176]],[1,[60,110,176]],[1,[74,75,176]],[-1,[74,117,176]],[1,[110,117,176]]]},
   {"label":"01110001","cell":[80,99,149],"cycle":[[-1,[0,4,7]],[1,[0,4,14]],[-1,[0,7,14]],[1,[4,7,33]],[-1,[4,14,33]],[1,[7,14,149]],[1,[7,29,33]],[-1,[7,29,67]],[-1,[7,67,149]],[1,[14,33,35]],[1,[14,35,80]],[1,[14,80,149]],[-1,[29,33,35]],[-1,[29,35,41]],[-1,[29,41,67]],[1,[35,41,80]],[1,[41,67,80]],[-1,[67,80,99]],[-1,[67,99,149]],[1,[80,99,149]]]},
   {"label":"01110001","cell":[81,99,152],"cycle":[[1,[0,4,7]],[-1,[0,4,14]],[1,[0,7,13]],[1,[0,13,14]],[-1,[4,7,33]],[1,[4,14,33]],[-1,[7,13,39]],[-1,[7,29,33]],[1,[7,29,67]],[-1,[7,39,67]],[-1,[13,14,152]],[1,[13,39,81]],[1,[13,81,152]],[-1,[14,33,35]],[-1,[14,35,80]],[-1,[14,80,152]],[1,[29,33,35]],[1,[29,35,41]],[1,[29,41,67]],[-1,[35,41,80]],[1,[39,67,121]],[-1,[39,81,121]],[-1,[41,67,80]],[1,[67,80,99]],[1,[67,99,121]],[-1,[80,99,152]],[-1,[81,99,121]],[1,[81,99,152]]]},
   {"label":"00001001","cell":[100,101,154],"cycle":[[-1,[0,1,5]],[1,[0,1,9]],[-1,[0,5,10]],[-1,[0,7,9]],[1,[0,7,10]],[1,[1,5,31]],[-1,[1,9,32]],[1,[1,31,154]],[-1,[1,32,154]],[-1,[3,5,45]],[1,[3,5,54]],[-1,[3,45,54]],[1,[5,10,63]],[-1,[5,31,45]],[-1,[5,54,63]],[1,[7,9,51]],[-1,[7,10,61]],[1,[7,51,71]],[-1,[7,61,71]],[1,[9,32,51]],[1,[10,61,63]],[1,[31,45,100]],[1,[31,100,154]],[1,[32,48,51]],[-1,[32,48,101]],[-1,[32,101,154]],[1,[45,54,100]],[-1,[48,51,112]],[1,[48,101,112]],[-1,[51,71,112]],[-1,[54,61,63]],[1,[54,61,100]],[1,[61,71,112]],[-1,[61,100,112]],[-1,[100,101,112]],[1,[100,101,154]]]},
   {"label":"00001001","cell":[100,101,156],"cycle":[[-1,[0,1,3]],[1,[0,1,9]],[-1,[0,3,5]],[-1,[0,5,10]],[-1,[0,7,9]],[1,[0,7,10]],[1,[1,3,35]],[-1,[1,9,32]],[-1,[1,32,35]],[1,[3,5,54]],[-1,[3,35,156]],[-1,[3,45,54]],[1,[3,45,156]],[1,[5,10,63]],[-1,[5,54,63]],[1,[7,9,51]],[-1,[7,10,61]],[1,[7,51,71]],[-1,[7,61,71]],[1,[9,32,51]],[1,[10,61,63]],[1,[32,35,101]],[1,[32,48,51]],[-1,[32,48,101]],[-1,[35,101,156]],[1,[45,54,100]],[1,[45,100,156]],[-1,[48,51,112]],[1,[48,101,112]],[-1,[51,71,112]],[-1,[54,61,63]],[1,[54,61,100]],[1,[61,71,112]],[-1,[61,100,112]],[-1,[100,101,112]],[1,[100,101,156]]]},
   {"label":"00001001","cell":[121,123,170],"cycle":[[1,[0,1,8]],[-1,[0,1,17]],[-1,[0,5,8]],[1,[0,5,10]],[-1,[0,7,10]],[1,[0,7,17]],[-1,[1,8,41]],[1,[1,17,41]],[1,[5,8,63]],[-1,[5,10,63]],[1,[7,10,61]],[-1,[7,17,71]],[1,[7,61,71]],[1,[8,41,52]],[1,[8,52,90]],[-1,[8,63,90]],[-1,[10,61,63]],[-1,[17,41,170]],[1,[17,71,170]],[-1,[41,52,123]],[-1,[41,123,170]],[-1,[52,90,123]],[1,[61,63,121]],[-1,[61,71,121]],[1,[63,90,121]],[1,[71,121,170]],[-1,[90,121,123]],[1,[121,123,170]]]},
   {"label":"01001001","cell":[76,105,116],"cycle":[[-1,[0,3,5]],[1,[0,3,9]],[-1,[0,5,12]],[1,[0,9,12]],[1,[3,5,56]],[-1,[3,9,35]],[-1,[3,35,56]],[1,[5,12,38]],[1,[5,38,76]],[-1,[5,56,76]],[-1,[9,12,32]],[-1,[9,32,35]],[1,[12,32,38]],[1,[32,35,38]],[-1,[35,38,105]],[1,[35,56,105]],[-1,[38,76,105]],[1,[56,76,116]],[-1,[56,105,116]],[1,[76,105,116]]]},
   {"label":"00101001","cell":[102,110,159],"cycle":[[1,[1,2,31]],[-1,[1,2,32]],[1,[1,31,32]],[-1,[2,31,45]],[1,[2,32,48]],[-1,[2,45,84]],[1,[2,48,84]],[-1,[31,32,102]],[1,[31,45,102]],[-1,[32,48,159]],[1,[32,102,159]],[1,[45,84,110]],[-1,[45,102,110]],[-1,[48,84,110]],[-1,[48,110,159]],[1,[102,110,159]]]},
   {"label":"00011001","cell":[75,96,178],"cycle":[[-1,[0,1,5]],[1,[0,1,11]],[-1,[0,5,23]],[-1,[0,7,11]],[1,[0,7,19]],[1,[0,19,23]],[1,[1,5,36]],[-1,[1,11,37]],[1,[1,36,37]],[1,[5,23,54]],[-1,[5,36,54]],[1,[7,11,62]],[-1,[7,19,62]],[1,[11,37,62]],[-1,[19,23,96]],[1,[19,62,96]],[-1,[23,54,75]],[-1,[23,75,96]],[-1,[36,37,75]],[1,[36,54,75]],[-1,[37,62,75]],[1,[62,75,178]],[-1,[62,96,178]],[1,[75,96,178]]]},
   {"label":"01011001","cell":[80,82,99],"cycle":[[1,[0,7,9]],[-1,[0,7,11]],[1,[0,9,22]],[-1,[0,11,25]],[1,[0,22,25]],[-1,[7,9,128]],[1,[7,11,128]],[-1,[9,22,73]],[1,[9,35,80]],[-1,[9,35,128]],[-1,[9,73,80]],[1,[11,25,82]],[-1,[11,37,82]],[1,[11,37,128]],[-1,[22,25,99]],[1,[22,73,99]],[-1,[25,82,99]],[1,[35,37,43]],[-1,[35,37,128]],[1,[35,43,80]],[-1,[37,43,82]],[-1,[43,80,82]],[1,[73,80,99]],[1,[80,82,99]]]},
   {"label":"00111001","cell":[109,117,123],"cycle":[[-1,[0,1,5]],[1,[0,1,9]],[-1,[0,5,20]],[1,[0,9,19]],[1,[0,19,20]],[1,[1,5,34]],[-1,[1,9,41]],[-1,[1,30,33]],[1,[1,30,40]],[-1,[1,33,34]],[1,[1,40,41]],[1,[5,20,56]],[-1,[5,34,56]],[-1,[9,19,91]],[1,[9,41,73]],[1,[9,73,91]],[-1,[19,20,88]],[-1,[19,88,91]],[-1,[20,56,88]],[1,[30,33,101]],[-1,[30,40,101]],[1,[33,34,105]],[-1,[33,101,105]],[1,[34,56,105]],[-1,[40,41,109]],[1,[40,101,109]],[-1,[41,73,123]],[1,[41,109,123]],[1,[56,88,117]],[-1,[56,105,117]],[-1,[73,91,123]],[1,[88,91,117]],[-1,[91,117,123]],[1,[101,105,117]],[-1,[101,109,117]],[1,[109,117,123]]]},
   {"label":"00111001","cell":[115,117,156],"cycle":[[1,[0,1,5]],[-1,[0,1,13]],[1,[0,5,20]],[-1,[0,13,14]],[-1,[0,14,19]],[-1,[0,19,20]],[-1,[1,5,34]],[1,[1,13,33]],[1,[1,33,34]],[-1,[5,20,56]],[1,[5,34,56]],[1,[13,14,75]],[-1,[13,33,75]],[1,[14,19,96]],[-1,[14,75,96]],[1,[19,20,88]],[1,[19,88,96]],[1,[20,56,88]],[-1,[33,34,156]],[1,[33,75,115]],[1,[33,115,156]],[-1,[34,56,156]],[-1,[56,88,117]],[-1,[56,117,156]],[1,[75,96,115]],[-1,[88,96,117]],[-1,[96,115,117]],[1,[115,117,156]]]},
   {"label":"00000101","cell":[85,86,89],"cycle":[[-1,[0,3,23]],[1,[0,3,24]],[-1,[0,4,21]],[1,[0,4,23]],[-1,[0,21,22]],[-1,[0,22,24]],[1,[3,23,85]],[-1,[3,24,85]],[1,[4,21,86]],[-1,[4,23,86]],[1,[21,22,84]],[1,[21,84,86]],[1,[22,24,89]],[-1,[22,84,89]],[-1,[23,85,86]],[1,[24,85,89]],[-1,[44,84,86]],[1,[44,84,89]],[-1,[44,86,89]],[1,[85,86,89]]]},
   {"label":"01000101","cell":[34,63,135],"cycle":[[1,[0,3,15]],[-1,[0,3,18]],[-1,[0,10,16]],[1,[0,10,18]],[1,[0,15,16]],[-1,[3,15,34]],[1,[3,18,45]],[-1,[3,34,45]],[1,[10,16,135]],[-1,[10,18,63]],[-1,[10,63,135]],[-1,[15,16,135]],[1,[15,34,135]],[-1,[18,45,63]],[1,[34,45,63]],[1,[34,63,135]]]},
   {"label":"01000101","cell":[114,120,165],"cycle":[[1,[0,3,9]],[-1,[0,3,19]],[1,[0,4,18]],[-1,[0,4,25]],[1,[0,9,17]],[1,[0,15,16]],[-1,[0,15,17]],[1,[0,16,25]],[1,[0,18,20]],[-1,[0,19,20]],[-1,[3,9,46]],[1,[3,19,46]],[-1,[4,18,86]],[1,[4,25,86]],[-1,[9,17,73]],[-1,[9,32,46]],[1,[9,32,73]],[-1,[15,16,83]],[1,[15,17,83]],[-1,[16,25,98]],[1,[16,83,98]],[1,[17,73,83]],[-1,[18,20,87]],[1,[18,86,87]],[1,[19,20,88]],[-1,[19,46,88]],[1,[20,87,88]],[-1,[25,86,98]],[1,[32,46,114]],[-1,[32,73,165]],[1,[32,114,165]],[1,[46,88,114]],[-1,[73,83,165]],[-1,[83,98,120]],[-1,[83,120,165]],[-1,[86,87,98]],[-1,[87,88,120]],[1,[87,98,120]],[-1,[88,114,120]],[1,[114,120,165]]]},
   {"label":"01000101","cell":[119,120,169],"cycle":[[1,[0,4,16]],[1,[0,4,18]],[-1,[0,4,19]],[-1,[0,4,25]],[1,[0,16,25]],[1,[0,18,20]],[-1,[0,19,20]],[-1,[4,16,37]],[-1,[4,18,86]],[1,[4,19,48]],[1,[4,25,86]],[-1,[4,37,48]],[-1,[16,25,98]],[1,[16,37,169]],[1,[16,83,98]],[-1,[16,83,169]],[-1,[18,20,87]],[1,[18,86,87]],[1,[19,20,88]],[-1,[19,48,88]],[1,[20,87,88]],[-1,[25,86,98]],[1,[37,48,119]],[1,[37,119,169]],[1,[48,88,119]],[-1,[83,98,120]],[-1,[83,120,169]],[-1,[86,87,98]],[-1,[87,88,120]],[1,[87,98,120]],[-1,[88,119,120]],[1,[119,120,169]]]},
   {"label":"01100101","cell":[96,98,119],"cycle":[[1,[0,2,4]],[-1,[0,2,11]],[1,[0,4,23]],[1,[0,9,11]],[-1,[0,9,19]],[-1,[0,19,23]],[-1,[2,4,48]],[1,[2,11,48]],[-1,[4,23,60]],[1,[4,48,60]],[-1,[9,11,64]],[1,[9,19,64]],[-1,[11,48,64]],[1,[19,23,96]],[-1,[19,64,96]],[1,[23,60,98]],[-1,[23,96,98]],[-1,[48,60,119]],[1,[48,64,119]],[-1,[60,98,119]],[1,[64,96,119]],[1,[96,98,119]]]},
   {"label":"00010101","cell":[70,98,124],"cycle":[[1,[0,1,4]],[-1,[0,1,12]],[1,[0,4,25]],[-1,[0,12,27]],[-1,[0,23,25]],[1,[0,23,27]],[-1,[1,4,36]],[1,[1,12,31]],[1,[1,31,36]],[-1,[4,25,68]],[1,[4,36,47]],[1,[4,47,68]],[1,[12,27,70]],[-1,[12,31,53]],[-1,[12,53,70]],[1,[23,25,98]],[-1,[23,27,98]],[1,[25,68,98]],[-1,[27,70,98]],[-1,[31,36,47]],[-1,[31,47,53]],[1,[47,53,68]],[-1,[53,68,124]],[1,[53,70,124]],[-1,[68,98,124]],[1,[70,98,124]]]},
   {"label":"01010101","cell":[75,95,98],"cycle":[[-1,[0,4,18]],[1,[0,4,21]],[-1,[0,18,26]],[1,[0,21,26]],[-1,[4,14,33]],[1,[4,14,75]],[1,[4,18,127]],[-1,[4,21,60]],[-1,[4,33,127]],[-1,[4,60,75]],[1,[14,33,74]],[1,[14,74,75]],[1,[18,26,95]],[-1,[18,57,95]],[1,[18,57,127]],[-1,[21,26,98]],[1,[21,60,98]],[-1,[26,95,98]],[1,[33,57,74]],[-1,[33,57,127]],[-1,[57,74,95]],[1,[60,75,98]],[-1,[74,75,95]],[1,[75,95,98]]]},
   {"label":"01010101","cell":[76,98,120],"cycle":[[-1,[0,12,15]],[1,[0,12,21]],[-1,[0,15,26]],[1,[0,21,26]],[-1,[4,21,60]],[1,[4,21,130]],[1,[4,36,60]],[-1,[4,36,130]],[1,[12,15,38]],[-1,[12,21,130]],[-1,[12,31,38]],[1,[12,31,130]],[1,[15,26,76]],[-1,[15,38,76]],[-1,[21,26,98]],[1,[21,60,98]],[-1,[26,76,98]],[-1,[31,36,38]],[1,[31,36,130]],[1,[36,38,60]],[-1,[38,60,120]],[1,[38,76,120]],[-1,[60,98,120]],[1,[76,98,120]]]},
   {"label":"01010101","cell":[83,98,125],"cycle":[[-1,[0,4,14]],[1,[0,4,21]],[1,[0,12,15]],[-1,[0,12,26]],[-1,[0,14,15]],[1,[0,21,26]],[1,[4,14,75]],[-1,[4,21,60]],[-1,[4,60,75]],[-1,[12,15,83]],[1,[12,26,83]],[1,[14,15,43]],[1,[14,43,75]],[-1,[15,43,83]],[-1,[21,26,98]],[1,[21,60,98]],[-1,[26,83,98]],[-1,[43,75,125]],[1,[43,83,125]],[1,[60,75,98]],[-1,[75,98,125]],[1,[83,98,125]]]},
   {"label":"00110101","cell":[104,106,107],"cycle":[[1,[1,2,31]],[-1,[1,2,127]],[-1,[1,13,43]],[1,[1,13,127]],[1,[1,31,42]],[-1,[1,37,42]],[1,[1,37,43]],[-1,[2,31,47]],[1,[2,44,47]],[-1,[2,44,127]],[1,[13,43,78]],[-1,[13,57,78]],[1,[13,57,127]],[-1,[31,42,104]],[1,[31,47,100]],[1,[31,100,104]],[1,[37,42,107]],[-1,[37,43,107]],[1,[42,104,107]],[-1,[43,78,106]],[-1,[43,106,107]],[-1,[44,47,100]],[1,[44,57,100]],[-1,[44,57,127]],[1,[57,78,106]],[-1,[57,100,106]],[-1,[100,104,106]],[1,[104,106,107]]]},
   {"label":"01110101","cell":[77,120,159],"cycle":[[-1,[0,2,4]],[1,[0,2,20]],[-1,[0,4,16]],[-1,[0,16,23]],[1,[0,20,23]],[1,[2,4,128]],[-1,[2,20,49]],[1,[2,46,49]],[-1,[2,46,128]],[1,[4,16,37]],[1,[4,37,128]],[1,[16,23,77]],[-1,[16,37,77]],[-1,[20,23,56]],[1,[20,49,56]],[1,[23,56,77]],[1,[37,77,159]],[1,[37,101,128]],[-1,[37,101,159]],[-1,[46,49,159]],[-1,[46,101,128]],[1,[46,101,159]],[-1,[49,56,120]],[-1,[49,120,159]],[-1,[56,77,120]],[1,[77,120,159]]]},
   {"label":"00001101","cell":[80,123,125],"cycle":[[1,[0,1,8]],[-1,[0,1,14]],[1,[0,8,12]],[1,[0,12,27]],[-1,[0,14,27]],[-1,[1,8,39]],[1,[1,14,43]],[-1,[1,39,43]],[-1,[8,12,65]],[1,[8,39,79]],[-1,[8,65,79]],[-1,[12,27,66]],[1,[12,65,66]],[1,[14,27,80]],[-1,[14,43,80]],[1,[27,66,80]],[1,[39,43,79]],[-1,[43,79,125]],[1,[43,80,125]],[-1,[65,66,123]],[1,[65,79,123]],[-1,[66,80,123]],[-1,[79,123,125]],[1,[80,123,125]]]},
   {"label":"01001101","cell":[39,43,81],"cycle":[[1,[0,3,8]],[-1,[0,3,14]],[1,[0,8,10]],[1,[0,10,16]],[-1,[0,14,16]],[-1,[3,8,29]],[1,[3,14,33]],[-1,[3,29,33]],[-1,[8,10,39]],[1,[8,29,39]],[-1,[10,16,81]],[1,[10,39,81]],[1,[14,16,43]],[-1,[14,33,43]],[-1,[16,43,81]],[1,[29,33,39]],[-1,[33,39,43]],[1,[39,43,81]]]},
   {"label":"01001101","cell":[56,59,173],"cycle":[[-1,[0,3,8]],[1,[0,3,14]],[-1,[0,8,12]],[-1,[0,12,16]],[1,[0,14,16]],[1,[3,8,59]],[-1,[3,14,132]],[-1,[3,56,59]],[1,[3,56,132]],[1,[8,12,52]],[1,[8,52,59]],[1,[12,16,38]],[1,[12,38,49]],[1,[12,49,52]],[-1,[14,16,132]],[-1,[16,38,132]],[-1,[38,49,56]],[-1,[38,56,132]],[-1,[49,52,173]],[1,[49,56,173]],[-1,[52,59,173]],[1,[56,59,173]]]},
   {"label":"01001101","cell":[56,76,143],"cycle":[[1,[0,3,8]],[-1,[0,3,14]],[1,[0,8,26]],[-1,[0,14,16]],[-1,[0,16,26]],[-1,[3,8,143]],[1,[3,14,132]],[-1,[3,56,132]],[1,[3,56,143]],[-1,[8,26,143]],[1,[14,16,132]],[1,[16,26,76]],[-1,[16,38,76]],[1,[16,38,132]],[-1,[26,76,143]],[-1,[38,56,76]],[1,[38,56,132]],[1,[56,76,143]]]},
   {"label":"01001101","cell":[100,110,156],"cycle":[[-1,[0,3,8]],[1,[0,3,19]],[-1,[0,8,10]],[-1,[0,10,11]],[-1,[0,11,19]],[1,[3,8,29]],[-1,[3,19,55]],[1,[3,29,156]],[-1,[3,55,156]],[1,[8,10,31]],[-1,[8,29,31]],[1,[10,11,30]],[1,[10,30,31]],[1,[11,19,48]],[-1,[11,30,48]],[-1,[19,48,55]],[-1,[29,30,31]],[1,[29,30,100]],[1,[29,100,156]],[-1,[30,47,48]],[1,[30,47,100]],[1,[47,48,110]],[-1,[47,100,110]],[1,[48,55,110]],[-1,[55,110,156]],[1,[100,110,156]]]},
   {"label":"00101101","cell":[73,80,122],"cycle":[[-1,[0,1,11]],[1,[0,1,15]],[-1,[0,11,17]],[1,[0,15,17]],[1,[1,11,128]],[-1,[1,15,35]],[-1,[1,35,128]],[1,[11,17,73]],[1,[11,51,64]],[-1,[11,51,73]],[1,[11,64,128]],[-1,[15,17,80]],[1,[15,35,80]],[-1,[17,73,80]],[1,[35,64,80]],[-1,[35,64,128]],[-1,[51,64,122]],[1,[51,73,122]],[-1,[64,80,122]],[1,[73,80,122]]]},
   {"label":"00101101","cell":[75,105,176],"cycle":[[1,[0,1,2]],[-1,[0,1,3]],[-1,[0,1,11]],[1,[0,1,13]],[1,[0,2,3]],[-1,[0,11,25]],[1,[0,13,25]],[-1,[1,2,30]],[1,[1,3,35]],[1,[1,11,30]],[-1,[1,13,36]],[-1,[1,34,35]],[1,[1,34,36]],[-1,[2,3,44]],[1,[2,30,44]],[-1,[3,35,55]],[1,[3,44,55]],[1,[11,25,62]],[-1,[11,30,62]],[-1,[13,25,75]],[1,[13,36,75]],[-1,[25,62,75]],[-1,[30,44,62]],[1,[34,35,105]],[-1,[34,36,105]],[1,[35,55,105]],[-1,[36,75,105]],[-1,[44,55,62]],[1,[55,62,75]],[1,[55,75,176]],[-1,[55,105,176]],[1,[75,105,176]]]},
   {"label":"01101101","cell":[87,88,120],"cycle":[[-1,[0,2,18]],[1,[0,2,19]],[-1,[0,18,23]],[1,[0,19,23]],[1,[2,18,47]],[-1,[2,19,48]],[1,[2,47,49]],[-1,[2,48,49]],[1,[18,23,87]],[-1,[18,47,87]],[-1,[19,23,88]],[1,[19,48,88]],[-1,[23,87,88]],[-1,[47,49,87]],[1,[48,49,88]],[1,[49,87,120]],[-1,[49,88,120]],[1,[87,88,120]]]},
   {"label":"00011101","cell":[71,99,122],"cycle":[[1,[0,1,8]],[-1,[0,1,14]],[1,[0,8,17]],[-1,[0,14,25]],[1,[0,17,25]],[-1,[1,8,29]],[1,[1,14,33]],[-1,[1,29,33]],[-1,[8,17,67]],[1,[8,29,67]],[1,[14,25,62]],[-1,[14,33,58]],[-1,[14,58,62]],[-1,[17,25,71]],[1,[17,67,99]],[-1,[17,71,99]],[-1,[25,62,71]],[1,[29,33,58]],[1,[29,58,67]],[1,[58,62,122]],[-1,[58,67,122]],[1,[62,71,122]],[-1,[67,99,122]],[1,[71,99,122]]]},
   {"label":"00011101","cell":[76,108,135],"cycle":[[-1,[0,1,8]],[1,[0,1,14]],[-1,[0,8,26]],[1,[0,14,23]],[1,[0,23,26]],[1,[1,8,135]],[-1,[1,14,33]],[-1,[1,33,36]],[-1,[1,36,135]],[1,[8,26,135]],[-1,[14,23,74]],[1,[14,33,74]],[-1,[23,26,76]],[-1,[23,54,74]],[1,[23,54,76]],[1,[26,76,135]],[1,[33,36,54]],[1,[33,54,74]],[-1,[36,54,76]],[-1,[36,76,108]],[-1,[36,108,135]],[1,[76,108,135]]]},
   {"label":"01011101","cell":[63,87,118],"cycle":[[1,[0,8,17]],[-1,[0,8,18]],[1,[0,17,27]],[-1,[0,18,21]],[-1,[0,21,27]],[-1,[8,17,41]],[1,[8,18,63]],[1,[8,29,41]],[-1,[8,29,127]],[1,[8,63,127]],[-1,[17,27,73]],[1,[17,41,73]],[1,[18,21,87]],[-1,[18,63,87]],[1,[21,27,70]],[1,[21,53,69]],[-1,[21,53,70]],[-1,[21,60,69]],[1,[21,60,87]],[1,[27,66,70]],[-1,[27,66,73]],[1,[29,32,41]],[-1,[29,32,154]],[-1,[29,33,127]],[1,[29,33,154]],[-1,[32,41,73]],[1,[32,42,53]],[-1,[32,42,154]],[1,[32,53,70]],[-1,[32,66,70]],[1,[32,66,73]],[-1,[33,36,127]],[1,[33,36,154]],[-1,[36,42,69]],[1,[36,42,154]],[1,[36,60,69]],[-1,[36,60,118]],[1,[36,63,118]],[-1,[36,63,127]],[-1,[42,53,69]],[-1,[60,87,118]],[1,[63,87,118]]]},
   {"label":"01011101","cell":[107,118,121],"cycle":[[-1,[0,8,17]],[1,[0,8,18]],[1,[0,14,17]],[-1,[0,14,19]],[1,[0,18,19]],[1,[8,17,79]],[-1,[8,18,50]],[1,[8,29,50]],[-1,[8,29,127]],[-1,[8,63,79]],[1,[8,63,127]],[-1,[14,17,78]],[1,[14,19,128]],[1,[14,33,78]],[-1,[14,33,128]],[1,[17,78,79]],[-1,[18,19,84]],[1,[18,50,84]],[-1,[19,51,84]],[1,[19,51,128]],[-1,[29,33,127]],[1,[29,33,128]],[-1,[29,50,51]],[-1,[29,51,128]],[1,[33,36,107]],[-1,[33,36,127]],[-1,[33,78,107]],[1,[36,63,118]],[-1,[36,63,127]],[-1,[36,107,118]],[1,[50,51,84]],[1,[63,79,121]],[-1,[63,118,121]],[-1,[78,79,121]],[1,[78,107,121]],[1,[107,118,121]]]},
   {"label":"01111101","cell":[79,80,99],"cycle":[[-1,[0,8,13]],[1,[0,8,26]],[-1,[0,13,25]],[-1,[0,25,26]],[1,[8,13,39]],[-1,[8,15,34]],[1,[8,15,79]],[-1,[8,26,79]],[1,[8,29,34]],[-1,[8,29,67]],[1,[8,39,67]],[1,[13,25,61]],[-1,[13,39,61]],[1,[15,34,35]],[1,[15,35,80]],[-1,[15,79,80]],[1,[25,26,99]],[-1,[25,61,71]],[-1,[25,71,99]],[1,[26,79,99]],[-1,[29,34,35]],[-1,[29,35,40]],[-1,[29,40,67]],[1,[35,40,80]],[1,[39,61,71]],[-1,[39,67,71]],[1,[40,67,80]],[1,[67,71,99]],[-1,[67,80,99]],[1,[79,80,99]]]},
   {"label":"01111101","cell":[103,110,113],"cycle":[[-1,[0,2,8]],[1,[0,2,18]],[-1,[0,8,13]],[-1,[0,13,18]],[1,[2,8,29]],[-1,[2,18,84]],[1,[2,29,32]],[1,[2,32,53]],[-1,[2,50,53]],[1,[2,50,84]],[1,[8,13,34]],[-1,[8,29,34]],[1,[13,18,54]],[-1,[13,34,54]],[-1,[18,54,85]],[1,[18,84,85]],[-1,[29,32,35]],[1,[29,34,35]],[1,[32,35,37]],[1,[32,37,103]],[-1,[32,53,103]],[-1,[34,35,105]],[1,[34,54,100]],[1,[34,100,105]],[-1,[35,37,105]],[-1,[37,103,105]],[1,[50,53,113]],[-1,[50,84,113]],[1,[53,103,113]],[1,[54,85,110]],[-1,[54,100,110]],[-1,[84,85,110]],[-1,[84,110,113]],[1,[100,103,105]],[-1,[100,103,110]],[1,[103,110,113]]]},
   {"label":"00000011","cell":[40,64,149],"cycle":[[-1,[0,1,4]],[1,[0,1,17]],[1,[0,3,4]],[-1,[0,3,19]],[1,[0,17,22]],[-1,[0,19,22]],[1,[1,4,30]],[-1,[1,17,40]],[1,[1,30,40]],[-1,[3,4,44]],[1,[3,19,44]],[-1,[4,30,44]],[-1,[17,22,149]],[1,[17,40,149]],[1,[19,22,149]],[-1,[19,44,51]],[-1,[19,51,64]],[-1,[19,64,149]],[-1,[30,40,51]],[1,[30,44,51]],[1,[40,51,64]],[1,[40,64,149]]]},
   {"label":"00000011","cell":[101,102,154],"cycle":[[-1,[0,1,4]],[1,[0,1,5]],[1,[0,3,4]],[-1,[0,3,5]],[1,[1,4,30]],[-1,[1,5,31]],[1,[1,30,154]],[-1,[1,31,154]],[-1,[3,4,44]],[1,[3,5,45]],[-1,[3,44,46]],[1,[3,45,46]],[-1,[4,30,44]],[1,[5,31,45]],[1,[30,44,101]],[1,[30,101,154]],[-1,[31,45,102]],[-1,[31,102,154]],[1,[44,46,101]],[-1,[45,46,102]],[-1,[46,101,102]],[1,[101,102,154]]]},
   {"label":"00000011","cell":[107,125,170],"cycle":[[-1,[0,1,4]],[1,[0,1,17]],[-1,[0,4,13]],[-1,[0,13,24]],[1,[0,17,24]],[1,[1,4,33]],[-1,[1,17,39]],[-1,[1,30,33]],[1,[1,30,39]],[1,[4,13,75]],[-1,[4,33,75]],[1,[13,24,95]],[-1,[13,75,95]],[-1,[17,24,99]],[1,[17,39,170]],[-1,[17,99,170]],[-1,[24,95,99]],[1,[30,33,107]],[-1,[30,39,107]],[1,[33,75,107]],[1,[39,107,170]],[1,[75,95,125]],[-1,[75,107,125]],[1,[95,99,125]],[-1,[99,125,170]],[1,[107,125,170]]]},
   {"label":"01000011","cell":[30,71,139],"cycle":[[-1,[0,4,5]],[1,[0,4,25]],[-1,[0,5,8]],[-1,[0,8,17]],[-1,[0,17,25]],[1,[4,5,36]],[-1,[4,25,139]],[-1,[4,30,36]],[1,[4,30,139]],[1,[5,8,31]],[1,[5,31,36]],[1,[8,17,39]],[-1,[8,31,39]],[1,[17,25,71]],[-1,[17,39,71]],[-1,[25,71,139]],[-1,[30,31,36]],[1,[30,31,39]],[1,[30,39,71]],[1,[30,71,139]]]},
   {"label":"00100011","cell":[107,112,118],"cycle":[[-1,[0,1,2]],[1,[0,1,4]],[-1,[0,2,4]],[1,[1,2,30]],[-1,[1,4,37]],[1,[1,30,37]],[1,[2,4,47]],[-1,[2,30,47]],[1,[4,37,75]],[-1,[4,47,54]],[-1,[4,54,75]],[-1,[30,37,107]],[1,[30,47,112]],[-1,[30,107,112]],[-1,[37,75,107]],[1,[47,54,118]],[-1,[47,112,118]],[1,[54,75,118]],[1,[75,107,118]],[1,[107,112,118]]]},
   {"label":"00100011","cell":[112,118,178],"cycle":[[-1,[0,2,4]],[1,[0,2,22]],[-1,[0,4,25]],[1,[0,22,25]],[1,[2,4,47]],[-1,[2,22,50]],[-1,[2,30,47]],[1,[2,30,50]],[1,[4,25,75]],[-1,[4,47,54]],[-1,[4,54,75]],[-1,[22,25,71]],[1,[22,50,71]],[1,[25,71,178]],[-1,[25,75,178]],[1,[30,47,112]],[-1,[30,50,71]],[-1,[30,71,112]],[1,[47,54,118]],[-1,[47,112,118]],[1,[54,75,118]],[1,[71,112,178]],[-1,[75,118,178]],[1,[112,118,178]]]},
   {"label":"01100011","cell":[87,95,118],"cycle":[[1,[0,2,3]],[-1,[0,2,4]],[1,[0,3,24]],[-1,[0,4,5]],[-1,[0,5,23]],[-1,[0,23,24]],[-1,[2,3,127]],[1,[2,4,127]],[-1,[3,24,57]],[-1,[3,57,127]],[1,[4,5,60]],[1,[4,60,68]],[-1,[4,61,68]],[1,[4,61,127]],[1,[5,23,87]],[-1,[5,60,87]],[1,[23,24,95]],[-1,[23,87,95]],[1,[24,57,95]],[1,[57,61,95]],[-1,[57,61,127]],[-1,[60,68,118]],[1,[60,87,118]],[1,[61,68,118]],[-1,[61,95,118]],[1,[87,95,118]]]},
   {"label":"01100011","cell":[112,118,126],"cycle":[[-1,[0,2,4]],[1,[0,2,20]],[-1,[0,4,5]],[-1,[0,5,20]],[1,[2,4,30]],[-1,[2,20,84]],[1,[2,30,139]],[-1,[2,84,139]],[1,[4,5,60]],[-1,[4,30,61]],[1,[4,60,68]],[-1,[4,61,68]],[1,[5,20,87]],[-1,[5,60,87]],[1,[20,84,87]],[1,[30,61,112]],[1,[30,112,139]],[-1,[60,68,118]],[1,[60,87,118]],[1,[61,68,118]],[-1,[61,112,118]],[-1,[84,87,126]],[1,[84,112,126]],[-1,[84,112,139]],[-1,[87,118,126]],[1,[112,118,126]]]},
   {"label":"00010011","cell":[98,125,169],"cycle":[[-1,[0,1,4]],[1,[0,1,13]],[-1,[0,4,25]],[-1,[0,5,13]],[1,[0,5,23]],[1,[0,23,25]],[1,[1,4,37]],[-1,[1,13,43]],[1,[1,37,43]],[1,[4,25,68]],[-1,[4,37,68]],[1,[5,13,76]],[-1,[5,23,76]],[1,[13,43,76]],[-1,[23,25,98]],[1,[23,76,98]],[-1,[25,68,98]],[-1,[37,43,169]],[1,[37,68,169]],[-1,[43,76,125]],[-1,[43,125,169]],[1,[68,98,169]],[-1,[76,98,125]],[1,[98,125,169]]]},
   {"label":"00010011","cell":[99,124,178],"cycle":[[1,[0,1,8]],[-1,[0,1,12]],[1,[0,4,10]],[-1,[0,4,25]],[1,[0,8,24]],[1,[0,10,11]],[1,[0,11,12]],[1,[0,24,25]],[-1,[1,8,41]],[1,[1,12,41]],[-1,[4,10,68]],[1,[4,25,68]],[-1,[8,24,67]],[1,[8,41,67]],[-1,[10,11,53]],[-1,[10,53,68]],[-1,[11,12,73]],[1,[11,53,73]],[-1,[12,41,73]],[-1,[24,25,99]],[1,[24,67,99]],[-1,[25,68,178]],[1,[25,99,178]],[-1,[41,67,73]],[1,[53,68,124]],[-1,[53,73,124]],[1,[67,73,99]],[-1,[68,124,178]],[-1,[73,99,124]],[1,[99,124,178]]]},
   {"label":"01010011","cell":[72,104,113],"cycle":[[-1,[0,6,11]],[1,[0,6,12]],[-1,[0,8,12]],[1,[0,8,22]],[-1,[0,11,22]],[1,[6,11,32]],[-1,[6,12,32]],[1,[8,12,41]],[-1,[8,22,50]],[1,[8,41,72]],[-1,[8,50,72]],[1,[11,22,51]],[-1,[11,32,51]],[1,[12,32,41]],[1,[22,50,51]],[-1,[32,41,104]],[1,[32,51,104]],[-1,[41,72,104]],[-1,[50,51,104]],[1,[50,72,113]],[-1,[50,104,113]],[1,[72,104,113]]]},
   {"label":"01010011","cell":[101,111,156],"cycle":[[-1,[0,4,6]],[1,[0,4,13]],[-1,[0,6,11]],[-1,[0,8,15]],[1,[0,8,20]],[-1,[0,11,22]],[1,[0,13,15]],[1,[0,20,22]],[1,[4,6,37]],[-1,[4,13,33]],[-1,[4,33,37]],[1,[6,11,32]],[1,[6,32,37]],[1,[8,15,59]],[-1,[8,20,59]],[1,[11,22,51]],[-1,[11,32,51]],[-1,[13,15,74]],[1,[13,33,74]],[-1,[15,59,74]],[-1,[20,22,91]],[1,[20,59,91]],[-1,[22,51,91]],[-1,[32,37,101]],[1,[32,51,101]],[1,[33,37,101]],[-1,[33,74,156]],[1,[33,101,156]],[1,[51,91,111]],[-1,[51,101,111]],[1,[59,74,156]],[-1,[59,91,111]],[-1,[59,111,156]],[1,[101,111,156]]]},
   {"label":"01010011","cell":[102,104,111],"cycle":[[-1,[0,6,11]],[1,[0,6,12]],[-1,[0,8,12]],[1,[0,8,20]],[-1,[0,11,22]],[1,[0,20,22]],[1,[6,11,32]],[-1,[6,12,32]],[1,[8,12,41]],[-1,[8,20,59]],[1,[8,41,59]],[1,[11,22,51]],[-1,[11,32,51]],[1,[12,32,41]],[-1,[20,22,91]],[1,[20,59,91]],[-1,[22,51,91]],[-1,[32,41,102]],[1,[32,51,104]],[-1,[32,102,104]],[-1,[41,59,102]],[-1,[50,51,104]],[1,[50,51,111]],[-1,[50,104,111]],[1,[51,91,111]],[-1,[59,91,111]],[1,[59,102,111]],[1,[102,104,111]]]},
   {"label":"01010011","cell":[102,110,111],"cycle":[[1,[0,5,6]],[-1,[0,5,20]],[1,[0,6,12]],[-1,[0,8,12]],[1,[0,8,20]],[-1,[4,5,47]],[1,[4,5,54]],[-1,[4,47,54]],[-1,[5,6,49]],[1,[5,20,87]],[1,[5,47,49]],[-1,[5,54,87]],[-1,[6,12,32]],[-1,[6,32,49]],[1,[8,12,41]],[-1,[8,20,59]],[1,[8,41,59]],[1,[12,32,41]],[1,[20,59,85]],[1,[20,85,87]],[-1,[32,41,102]],[1,[32,49,102]],[-1,[41,59,102]],[-1,[47,49,110]],[1,[47,54,110]],[-1,[49,102,110]],[-1,[54,85,87]],[1,[54,85,110]],[-1,[59,85,111]],[1,[59,102,111]],[-1,[85,110,111]],[1,[102,110,111]]]},
   {"label":"00110011","cell":[89,90,99],"cycle":[[1,[0,4,10]],[-1,[0,4,18]],[-1,[0,8,17]],[1,[0,8,18]],[1,[0,10,17]],[-1,[4,10,61]],[1,[4,18,61]],[1,[8,17,72]],[-1,[8,18,90]],[1,[8,72,90]],[-1,[10,17,71]],[1,[10,61,71]],[1,[17,71,99]],[-1,[17,72,99]],[-1,[18,61,89]],[-1,[18,89,90]],[-1,[61,71,89]],[1,[71,89,99]],[-1,[72,90,99]],[1,[89,90,99]]]},
   {"label":"00001011","cell":[73,99,149],"cycle":[[-1,[0,1,3]],[1,[0,1,12]],[-1,[0,3,19]],[-1,[0,9,12]],[1,[0,9,19]],[1,[1,3,29]],[-1,[1,12,42]],[1,[1,29,30]],[1,[1,30,42]],[1,[3,19,44]],[-1,[3,29,44]],[1,[9,12,73]],[-1,[9,19,149]],[1,[9,73,149]],[1,[12,42,73]],[-1,[19,44,62]],[-1,[19,62,149]],[-1,[29,30,44]],[-1,[30,42,71]],[1,[30,44,62]],[1,[30,62,71]],[1,[42,71,73]],[-1,[62,71,149]],[-1,[71,73,99]],[-1,[71,99,149]],[1,[73,99,149]]]},
   {"label":"00001011","cell":[99,123,150],"cycle":[[-1,[0,1,12]],[1,[0,1,16]],[-1,[0,12,26]],[-1,[0,13,16]],[1,[0,13,26]],[1,[1,12,42]],[-1,[1,16,42]],[-1,[9,12,73]],[1,[9,12,150]],[-1,[9,73,150]],[1,[12,26,150]],[-1,[12,42,73]],[1,[13,16,81]],[-1,[13,26,81]],[1,[16,42,81]],[1,[26,81,99]],[1,[26,99,150]],[-1,[42,71,73]],[1,[42,71,81]],[1,[71,73,99]],[-1,[71,81,99]],[-1,[73,99,123]],[-1,[73,123,150]],[1,[99,123,150]]]},
   {"label":"00001011","cell":[120,123,125],"cycle":[[-1,[0,1,13]],[1,[0,1,16]],[1,[0,5,13]],[-1,[0,5,18]],[-1,[0,13,16]],[1,[0,13,26]],[-1,[0,18,26]],[1,[1,5,36]],[-1,[1,5,38]],[1,[1,13,33]],[-1,[1,16,42]],[-1,[1,29,30]],[1,[1,29,32]],[-1,[1,30,33]],[-1,[1,30,36]],[1,[1,30,42]],[1,[1,32,38]],[-1,[5,13,76]],[1,[5,18,63]],[-1,[5,36,47]],[1,[5,38,76]],[-1,[5,47,63]],[1,[13,16,81]],[-1,[13,26,81]],[-1,[13,33,61]],[-1,[13,43,76]],[1,[13,43,78]],[-1,[13,61,78]],[1,[16,42,81]],[1,[18,26,90]],[-1,[18,63,90]],[1,[26,81,99]],[-1,[26,90,99]],[1,[29,30,100]],[-1,[29,32,102]],[1,[29,100,102]],[1,[30,33,61]],[1,[30,36,47]],[-1,[30,42,71]],[1,[30,47,100]],[1,[30,61,71]],[-1,[32,38,102]],[-1,[38,76,120]],[1,[38,102,120]],[1,[42,71,81]],[1,[43,76,125]],[-1,[43,78,125]],[1,[47,63,113]],[-1,[47,100,113]],[-1,[61,71,78]],[1,[63,90,113]],[1,[71,78,99]],[-1,[71,81,99]],[1,[76,120,125]],[-1,[78,99,125]],[1,[90,99,123]],[-1,[90,113,123]],[-1,[99,123,125]],[-1,[100,102,113]],[1,[102,113,123]],[-1,[102,120,123]],[1,[120,123,125]]]},
   {"label":"00001011","cell":[120,123,165],"cycle":[[-1,[0,1,5]],[1,[0,1,16]],[-1,[0,5,18]],[-1,[0,13,16]],[1,[0,13,26]],[-1,[0,18,26]],[1,[1,5,36]],[-1,[1,12,38]],[1,[1,12,42]],[-1,[1,16,42]],[-1,[1,29,30]],[1,[1,29,32]],[-1,[1,30,36]],[1,[1,32,38]],[1,[5,18,63]],[-1,[5,36,47]],[-1,[5,47,63]],[1,[12,38,165]],[-1,[12,42,73]],[-1,[12,73,165]],[1,[13,16,81]],[-1,[13,26,81]],[1,[16,42,81]],[1,[18,26,90]],[-1,[18,63,90]],[1,[26,81,99]],[-1,[26,90,99]],[1,[29,30,100]],[-1,[29,32,102]],[1,[29,100,102]],[1,[30,36,47]],[1,[30,47,100]],[-1,[32,38,102]],[1,[38,102,120]],[1,[38,120,165]],[-1,[42,71,73]],[1,[42,71,81]],[1,[47,63,113]],[-1,[47,100,113]],[1,[63,90,113]],[1,[71,73,99]],[-1,[71,81,99]],[-1,[73,99,123]],[-1,[73,123,165]],[1,[90,99,123]],[-1,[90,113,123]],[-1,[100,102,113]],[1,[102,113,123]],[-1,[102,120,123]],[1,[120,123,165]]]},
   {"label":"01001011","cell":[96,119,126],"cycle":[[1,[0,5,6]],[-1,[0,5,13]],[1,[0,6,27]],[-1,[0,13,25]],[1,[0,24,25]],[-1,[0,24,27]],[-1,[5,6,49]],[1,[5,13,145]],[-1,[5,49,87]],[1,[5,54,87]],[-1,[5,54,145]],[-1,[6,27,64]],[1,[6,49,88]],[-1,[6,64,88]],[1,[13,25,145]],[-1,[24,25,96]],[1,[24,27,96]],[-1,[25,86,96]],[1,[25,86,145]],[1,[27,64,96]],[1,[49,87,88]],[1,[54,86,87]],[-1,[54,86,145]],[1,[64,88,119]],[-1,[64,96,119]],[-1,[86,87,88]],[-1,[86,88,119]],[1,[86,96,126]],[-1,[86,119,126]],[1,[96,119,126]]]},
   {"label":"01001011","cell":[107,125,178],"cycle":[[1,[0,9,22]],[-1,[0,9,24]],[1,[0,22,25]],[-1,[0,24,25]],[-1,[3,9,29]],[1,[3,9,35]],[-1,[3,29,33]],[-1,[3,33,35]],[-1,[9,22,51]],[1,[9,24,80]],[1,[9,29,51]],[-1,[9,35,80]],[-1,[22,25,139]],[-1,[22,50,51]],[1,[22,50,139]],[1,[24,25,96]],[-1,[24,80,96]],[-1,[25,86,139]],[1,[25,86,178]],[-1,[25,96,178]],[-1,[29,30,33]],[1,[29,30,50]],[1,[29,50,51]],[1,[30,33,107]],[-1,[30,50,139]],[1,[30,107,112]],[1,[30,112,139]],[1,[33,35,43]],[1,[33,43,107]],[-1,[35,43,80]],[1,[43,80,125]],[-1,[43,107,125]],[1,[80,96,125]],[-1,[86,112,139]],[1,[86,112,178]],[-1,[96,125,178]],[-1,[107,112,178]],[1,[107,125,178]]]},
   {"label":"01001011","cell":[112,126,174],"cycle":[[-1,[0,5,12]],[1,[0,5,13]],[-1,[0,6,9]],[1,[0,6,12]],[-1,[0,9,22]],[1,[0,13,25]],[-1,[0,22,25]],[1,[5,12,49]],[-1,[5,13,145]],[1,[5,49,87]],[-1,[5,54,87]],[1,[5,54,145]],[1,[6,9,32]],[-1,[6,12,32]],[1,[9,22,51]],[1,[9,29,32]],[-1,[9,29,51]],[1,[12,32,53]],[-1,[12,49,53]],[-1,[13,25,145]],[1,[22,25,139]],[1,[22,50,51]],[-1,[22,50,139]],[1,[25,86,139]],[-1,[25,86,145]],[1,[29,30,32]],[-1,[29,30,50]],[-1,[29,50,51]],[-1,[30,32,53]],[1,[30,50,139]],[-1,[30,53,112]],[-1,[30,112,139]],[1,[49,53,174]],[-1,[49,87,174]],[1,[53,112,174]],[-1,[54,86,87]],[1,[54,86,145]],[1,[86,87,174]],[-1,[86,112,126]],[1,[86,112,139]],[-1,[86,126,174]],[1,[112,126,174]]]},
   {"label":"00101011","cell":[76,81,145],"cycle":[[1,[0,1,15]],[-1,[0,1,17]],[-1,[0,5,15]],[1,[0,5,18]],[-1,[0,17,25]],[1,[0,18,25]],[-1,[1,15,43]],[1,[1,17,43]],[1,[5,15,76]],[-1,[5,18,145]],[1,[5,76,145]],[1,[15,43,76]],[1,[17,25,81]],[-1,[17,43,81]],[-1,[18,25,145]],[-1,[25,81,145]],[-1,[43,76,81]],[1,[76,81,145]]]},
   {"label":"00101011","cell":[81,92,163],"cycle":[[1,[0,1,2]],[-1,[0,1,17]],[1,[0,2,18]],[-1,[0,17,25]],[1,[0,18,25]],[-1,[1,2,30]],[1,[1,17,39]],[-1,[1,30,39]],[-1,[2,18,47]],[1,[2,30,47]],[1,[17,25,81]],[-1,[17,39,81]],[-1,[18,25,92]],[1,[18,47,92]],[-1,[25,81,92]],[1,[30,39,163]],[-1,[30,47,163]],[1,[39,81,163]],[-1,[47,92,163]],[1,[81,92,163]]]},
   {"label":"00011011","cell":[115,125,178],"cycle":[[1,[0,1,10]],[-1,[0,1,13]],[1,[0,10,13]],[1,[0,10,18]],[-1,[0,10,25]],[1,[0,18,25]],[-1,[1,10,31]],[1,[1,13,33]],[1,[1,29,31]],[-1,[1,29,33]],[-1,[10,13,81]],[-1,[10,18,50]],[1,[10,25,81]],[1,[10,31,50]],[-1,[13,33,74]],[-1,[13,74,79]],[-1,[13,79,81]],[-1,[18,25,89]],[-1,[18,44,50]],[1,[18,44,89]],[-1,[25,81,178]],[1,[25,89,178]],[-1,[29,31,50]],[1,[29,33,44]],[1,[29,44,50]],[-1,[33,44,115]],[1,[33,74,115]],[-1,[44,89,115]],[1,[74,79,125]],[-1,[74,115,125]],[1,[79,81,125]],[-1,[81,125,178]],[1,[89,115,178]],[1,[115,125,178]]]},
   {"label":"00011011","cell":[119,125,176],"cycle":[[1,[0,1,6]],[1,[0,1,9]],[-1,[0,1,11]],[-1,[0,1,13]],[1,[0,6,23]],[1,[0,9,17]],[-1,[0,11,17]],[-1,[0,13,23]],[-1,[1,6,37]],[-1,[1,9,35]],[1,[1,11,37]],[1,[1,13,33]],[1,[1,33,35]],[-1,[6,23,55]],[1,[6,37,55]],[-1,[9,17,80]],[1,[9,35,80]],[1,[11,17,82]],[-1,[11,37,82]],[1,[13,23,74]],[-1,[13,33,74]],[1,[17,80,82]],[1,[23,55,176]],[-1,[23,74,176]],[-1,[33,35,74]],[1,[35,74,80]],[-1,[37,55,119]],[1,[37,82,119]],[1,[55,119,176]],[-1,[74,80,125]],[-1,[74,125,176]],[-1,[80,82,125]],[-1,[82,119,125]],[1,[119,125,176]]]},
   {"label":"01011011","cell":[46,48,84],"cycle":[[-1,[0,5,10]],[1,[0,5,21]],[1,[0,6,9]],[-1,[0,6,21]],[1,[0,9,17]],[-1,[0,10,17]],[1,[5,10,31]],[-1,[5,21,47]],[1,[5,31,45]],[1,[5,45,47]],[-1,[6,9,46]],[1,[6,21,48]],[-1,[6,46,48]],[-1,[9,17,40]],[1,[9,29,40]],[-1,[9,29,46]],[1,[10,17,39]],[-1,[10,31,39]],[-1,[17,39,40]],[1,[21,47,84]],[-1,[21,48,84]],[1,[29,31,39]],[-1,[29,31,45]],[1,[29,39,40]],[-1,[29,45,46]],[1,[45,46,84]],[-1,[45,47,84]],[1,[46,48,84]]]},
   {"label":"01011011","cell":[56,60,105],"cycle":[[-1,[0,5,6]],[1,[0,5,10]],[-1,[0,6,9]],[-1,[0,9,17]],[1,[0,10,17]],[1,[5,6,60]],[-1,[5,10,31]],[-1,[5,31,34]],[-1,[5,34,56]],[-1,[5,56,60]],[1,[6,9,35]],[1,[6,35,37]],[1,[6,37,60]],[1,[9,17,40]],[1,[9,29,35]],[-1,[9,29,40]],[-1,[10,17,39]],[1,[10,31,39]],[1,[17,39,40]],[1,[29,31,34]],[-1,[29,31,39]],[-1,[29,33,34]],[1,[29,33,35]],[-1,[29,39,40]],[1,[33,34,105]],[-1,[33,35,37]],[-1,[33,37,105]],[1,[34,56,105]],[-1,[37,60,105]],[1,[56,60,105]]]},
   {"label":"01011011","cell":[62,112,115],"cycle":[[-2,[0,5,10]],[1,[0,5,13]],[1,[0,5,21]],[1,[0,6,9]],[-1,[0,6,21]],[1,[0,9,17]],[-1,[0,10,13]],[-1,[0,10,17]],[1,[5,10,31]],[1,[5,10,47]],[-1,[5,13,34]],[-1,[5,21,47]],[1,[5,31,34]],[-1,[6,9,35]],[1,[6,11,37]],[-1,[6,11,48]],[1,[6,21,48]],[-1,[6,35,37]],[-1,[9,17,40]],[-1,[9,29,35]],[1,[9,29,40]],[1,[10,13,61]],[1,[10,17,39]],[-1,[10,31,39]],[-1,[10,47,61]],[-1,[11,37,62]],[1,[11,48,62]],[-1,[13,33,34]],[1,[13,33,61]],[-1,[17,39,40]],[1,[21,47,48]],[-1,[29,31,34]],[1,[29,31,39]],[1,[29,33,34]],[-1,[29,33,35]],[1,[29,39,40]],[1,[33,35,37]],[1,[33,37,62]],[-1,[33,61,115]],[1,[33,62,115]],[-1,[47,48,112]],[1,[47,61,112]],[-1,[48,62,112]],[-1,[61,112,115]],[1,[62,112,115]]]},
   {"label":"00111011","cell":[120,124,169],"cycle":[[-1,[0,1,5]],[1,[0,1,16]],[1,[0,2,5]],[-1,[0,2,20]],[-1,[0,10,16]],[1,[0,10,22]],[-1,[0,20,22]],[1,[1,5,38]],[-1,[1,16,38]],[-1,[2,5,49]],[1,[2,20,49]],[-1,[5,38,49]],[1,[10,16,81]],[-1,[10,22,72]],[-1,[10,72,81]],[1,[16,38,169]],[-1,[16,81,169]],[1,[20,22,94]],[-1,[20,49,94]],[1,[22,72,94]],[1,[38,49,120]],[1,[38,120,169]],[1,[49,94,120]],[1,[72,81,124]],[-1,[72,94,124]],[-1,[81,124,169]],[-1,[94,120,124]],[1,[120,124,169]]]},
   {"label":"01111011","cell":[67,123,161],"cycle":[[1,[0,2,5]],[-1,[0,2,9]],[1,[0,5,15]],[1,[0,6,9]],[-1,[0,6,15]],[-1,[2,5,31]],[1,[2,9,29]],[1,[2,29,31]],[-1,[5,15,65]],[1,[5,31,65]],[-1,[6,9,66]],[1,[6,15,66]],[-1,[9,29,67]],[1,[9,66,73]],[-1,[9,67,73]],[1,[15,65,66]],[-1,[29,31,161]],[1,[29,67,161]],[-1,[31,65,161]],[-1,[65,66,123]],[-1,[65,123,161]],[-1,[66,73,123]],[1,[67,73,123]],[1,[67,123,161]]]},
   {"label":"01111011","cell":[101,109,154],"cycle":[[1,[0,2,5]],[-1,[0,2,6]],[1,[0,5,6]],[-1,[2,5,31]],[1,[2,6,46]],[1,[2,29,31]],[-1,[2,29,46]],[-1,[5,6,38]],[1,[5,31,38]],[1,[6,38,66]],[-1,[6,46,64]],[-1,[6,64,66]],[-1,[29,31,154]],[1,[29,46,101]],[1,[29,101,154]],[-1,[31,38,154]],[-1,[38,66,109]],[-1,[38,109,154]],[1,[46,64,101]],[1,[64,66,109]],[-1,[64,101,109]],[1,[101,109,154]]]},
   {"label":"01111011","cell":[101,115,160],"cycle":[[-1,[0,2,6]],[1,[0,2,9]],[-1,[0,6,14]],[1,[0,9,11]],[-1,[0,10,11]],[1,[0,10,25]],[-1,[0,14,25]],[1,[2,6,46]],[-1,[2,9,29]],[-1,[2,29,46]],[1,[6,14,55]],[-1,[6,46,55]],[-1,[9,11,73]],[1,[9,29,67]],[1,[9,67,73]],[1,[10,11,71]],[-1,[10,25,71]],[-1,[11,71,73]],[1,[14,25,78]],[-1,[14,55,75]],[-1,[14,75,78]],[1,[25,71,78]],[1,[29,46,101]],[-1,[29,67,160]],[1,[29,101,160]],[1,[46,55,101]],[1,[55,75,115]],[-1,[55,101,115]],[1,[67,71,73]],[-1,[67,71,78]],[-1,[67,78,160]],[1,[75,78,115]],[-1,[78,115,160]],[1,[101,115,160]]]},
   {"label":"00000111","cell":[93,99,122],"cycle":[[-1,[0,1,7]],[1,[0,1,16]],[-1,[0,7,11]],[-1,[0,11,25]],[-1,[0,13,16]],[1,[0,13,25]],[1,[1,7,40]],[1,[1,8,31]],[-1,[1,8,41]],[-1,[1,9,40]],[1,[1,9,41]],[-1,[1,16,42]],[1,[1,31,42]],[1,[7,11,51]],[-1,[7,40,51]],[-1,[8,31,72]],[1,[8,41,72]],[1,[9,40,73]],[-1,[9,41,73]],[1,[11,25,93]],[-1,[11,51,93]],[1,[13,16,81]],[-1,[13,25,81]],[1,[16,42,81]],[1,[25,81,99]],[-1,[25,93,99]],[-1,[31,42,72]],[1,[40,51,122]],[-1,[40,73,122]],[-1,[41,72,73]],[1,[42,72,81]],[1,[51,93,122]],[1,[72,73,99]],[-1,[72,81,99]],[-1,[73,99,122]],[1,[93,99,122]]]},
   {"label":"00000111","cell":[110,115,171],"cycle":[[-1,[0,3,7]],[1,[0,3,18]],[-1,[0,7,18]],[1,[3,7,58]],[-1,[3,18,45]],[1,[3,29,45]],[-1,[3,29,58]],[1,[7,18,89]],[-1,[7,58,89]],[1,[18,45,171]],[-1,[18,89,171]],[-1,[29,45,100]],[1,[29,58,101]],[-1,[29,100,101]],[1,[45,100,110]],[1,[45,110,171]],[1,[58,89,115]],[-1,[58,101,115]],[-1,[89,115,171]],[1,[100,101,115]],[-1,[100,110,115]],[1,[110,115,171]]]},
   {"label":"01000111","cell":[65,102,173],"cycle":[[1,[0,3,8]],[-1,[0,3,20]],[1,[0,8,20]],[-1,[3,8,29]],[1,[3,20,46]],[-1,[3,29,46]],[-1,[8,20,65]],[1,[8,29,31]],[1,[8,31,65]],[-1,[20,46,173]],[1,[20,65,173]],[-1,[29,31,102]],[1,[29,46,102]],[-1,[31,65,102]],[-1,[46,102,173]],[1,[65,102,173]]]},
   {"label":"01000111","cell":[117,125,126],"cycle":[[1,[0,3,6]],[-1,[0,3,9]],[1,[0,6,20]],[-1,[0,9,14]],[1,[0,13,14]],[-1,[0,13,15]],[-1,[0,15,20]],[-1,[3,6,46]],[1,[3,9,35]],[1,[3,35,46]],[-1,[6,20,88]],[1,[6,46,88]],[1,[9,14,80]],[-1,[9,35,80]],[-1,[13,14,43]],[1,[13,15,76]],[-1,[13,43,76]],[1,[14,43,80]],[1,[15,20,97]],[-1,[15,76,97]],[1,[20,88,97]],[-1,[35,46,117]],[1,[35,80,117]],[1,[43,76,125]],[-1,[43,80,125]],[-1,[46,88,117]],[1,[76,97,125]],[-1,[80,117,125]],[-1,[88,97,126]],[1,[88,117,126]],[-1,[97,125,126]],[1,[117,125,126]]]},
   {"label":"00100111","cell":[77,97,176],"cycle":[[-1,[0,3,6]],[1,[0,3,24]],[-1,[0,6,27]],[1,[0,24,27]],[1,[3,6,55]],[-1,[3,24,74]],[-1,[3,54,55]],[1,[3,54,74]],[1,[6,27,77]],[-1,[6,55,77]],[-1,[24,27,97]],[1,[24,74,97]],[-1,[27,77,97]],[1,[54,55,176]],[-1,[54,74,176]],[1,[55,77,176]],[-1,[74,97,176]],[1,[77,97,176]]]},
   {"label":"01100111","cell":[38,76,132],"cycle":[[1,[0,2,6]],[-1,[0,2,8]],[-1,[0,3,6]],[1,[0,3,8]],[-1,[2,6,32]],[1,[2,8,31]],[1,[2,31,32]],[1,[3,6,132]],[-1,[3,8,34]],[1,[3,23,56]],[-1,[3,23,132]],[-1,[3,34,56]],[1,[6,32,38]],[1,[6,38,132]],[-1,[8,31,34]],[-1,[23,56,76]],[-1,[23,76,132]],[-1,[31,32,38]],[1,[31,34,38]],[-1,[34,38,76]],[1,[34,56,76]],[1,[38,76,132]]]},
   {"label":"01100111","cell":[97,99,152],"cycle":[[-1,[0,3,9]],[1,[0,3,20]],[-1,[0,9,17]],[-1,[0,17,25]],[1,[0,20,23]],[1,[0,23,25]],[1,[3,9,59]],[-1,[3,20,59]],[1,[9,17,80]],[-1,[9,59,80]],[1,[17,25,152]],[-1,[17,80,99]],[-1,[17,99,152]],[-1,[20,23,97]],[1,[20,59,97]],[-1,[23,25,152]],[1,[23,97,152]],[1,[59,80,97]],[-1,[80,97,99]],[1,[97,99,152]]]},
   {"label":"00010111","cell":[84,86,93],"cycle":[[-1,[0,4,6]],[1,[0,4,18]],[-1,[0,6,27]],[1,[0,18,22]],[1,[0,22,27]],[1,[4,6,48]],[-1,[4,18,86]],[1,[4,48,86]],[1,[6,27,70]],[-1,[6,48,70]],[-1,[18,22,84]],[-1,[18,84,86]],[-1,[22,27,93]],[1,[22,84,93]],[-1,[27,70,93]],[1,[48,70,93]],[-1,[48,86,93]],[1,[84,86,93]]]},
   {"label":"00010111","cell":[93,122,178],"cycle":[[-1,[0,4,6]],[1,[0,4,7]],[-1,[0,6,27]],[1,[0,7,9]],[1,[0,9,22]],[1,[0,22,27]],[1,[4,6,48]],[-1,[4,7,61]],[1,[4,48,86]],[-1,[4,61,86]],[1,[6,27,70]],[-1,[6,48,70]],[-1,[7,9,67]],[1,[7,58,67]],[-1,[7,58,78]],[1,[7,61,78]],[-1,[9,22,73]],[1,[9,67,73]],[-1,[22,27,93]],[1,[22,73,93]],[-1,[27,70,93]],[1,[48,70,93]],[-1,[48,86,93]],[-1,[58,67,122]],[1,[58,78,122]],[-1,[61,78,178]],[1,[61,86,178]],[-1,[67,73,122]],[-1,[73,93,122]],[-1,[78,122,178]],[1,[86,93,178]],[1,[93,122,178]]]},
   {"label":"01010111","cell":[82,109,125],"cycle":[[1,[0,6,12]],[-1,[0,6,14]],[-1,[0,10,12]],[1,[0,10,17]],[-1,[0,14,17]],[-1,[6,12,38]],[1,[6,14,77]],[1,[6,35,38]],[-1,[6,35,77]],[1,[10,12,42]],[-1,[10,17,42]],[1,[12,38,42]],[1,[14,17,82]],[-1,[14,77,82]],[1,[17,42,82]],[-1,[35,38,109]],[1,[35,77,109]],[-1,[38,42,109]],[-1,[42,82,109]],[1,[77,82,125]],[-1,[77,109,125]],[1,[82,109,125]]]},
   {"label":"00110111","cell":[114,124,165],"cycle":[[1,[0,1,2]],[-1,[0,1,7]],[1,[0,2,6]],[1,[0,6,12]],[-1,[0,7,10]],[-1,[0,10,12]],[-1,[1,2,30]],[1,[1,7,30]],[-1,[2,6,48]],[1,[2,30,48]],[-1,[6,12,66]],[1,[6,48,64]],[1,[6,64,66]],[1,[7,10,71]],[-1,[7,30,71]],[1,[10,12,69]],[-1,[10,68,69]],[1,[10,68,71]],[1,[12,66,165]],[-1,[12,69,165]],[-1,[29,30,101]],[1,[29,30,104]],[-1,[29,101,104]],[-1,[30,48,101]],[1,[30,71,104]],[-1,[48,64,114]],[1,[48,101,114]],[-1,[64,66,114]],[1,[66,114,165]],[1,[68,69,124]],[-1,[68,71,124]],[-1,[69,124,165]],[-1,[71,104,124]],[1,[101,104,114]],[-1,[104,114,124]],[1,[114,124,165]]]},
   {"label":"01110111","cell":[82,122,124],"cycle":[[1,[0,2,4]],[-1,[0,2,7]],[1,[0,4,16]],[1,[0,6,12]],[-1,[0,6,16]],[-1,[0,7,9]],[-1,[0,9,12]],[-1,[2,4,30]],[1,[2,7,30]],[-1,[4,16,37]],[1,[4,30,37]],[-1,[6,12,70]],[1,[6,16,70]],[1,[7,9,40]],[-1,[7,30,40]],[1,[9,12,73]],[-1,[9,40,73]],[-1,[12,53,70]],[1,[12,53,73]],[1,[16,37,82]],[-1,[16,70,82]],[-1,[30,37,40]],[1,[37,40,82]],[1,[40,73,122]],[-1,[40,82,122]],[1,[53,70,124]],[-1,[53,73,124]],[1,[70,82,124]],[-1,[73,122,124]],[1,[82,122,124]]]},
   {"label":"00001111","cell":[117,119,159],"cycle":[[-1,[0,1,6]],[1,[0,1,11]],[1,[0,3,6]],[-1,[0,3,23]],[-1,[0,7,11]],[1,[0,7,14]],[1,[0,14,23]],[1,[1,6,37]],[-1,[1,11,37]],[-1,[3,6,46]],[1,[3,23,85]],[-1,[3,46,85]],[-1,[6,37,159]],[1,[6,46,159]],[1,[7,11,62]],[-1,[7,14,62]],[1,[11,37,62]],[-1,[14,23,96]],[1,[14,62,96]],[-1,[23,85,96]],[-1,[37,62,119]],[-1,[37,119,159]],[1,[46,85,117]],[1,[46,117,159]],[-1,[62,96,119]],[1,[85,96,117]],[-1,[96,117,119]],[1,[117,119,159]]]},
   {"label":"01001111","cell":[94,98,126],"cycle":[[-1,[0,3,6]],[1,[0,3,7]],[-1,[0,6,16]],[1,[0,7,13]],[1,[0,13,16]],[1,[3,6,56]],[-1,[3,7,44]],[-1,[3,44,45]],[-1,[3,45,56]],[1,[6,12,49]],[-1,[6,12,70]],[1,[6,16,70]],[1,[6,49,56]],[-1,[7,13,61]],[1,[7,44,61]],[-1,[12,49,94]],[1,[12,70,94]],[-1,[13,16,36]],[-1,[13,36,61]],[1,[16,36,68]],[1,[16,68,98]],[-1,[16,70,98]],[1,[36,61,68]],[1,[44,45,84]],[-1,[44,61,112]],[1,[44,84,112]],[-1,[45,49,56]],[1,[45,49,84]],[-1,[49,84,94]],[-1,[61,68,92]],[-1,[61,92,112]],[1,[68,92,98]],[-1,[70,94,98]],[1,[84,87,92]],[-1,[84,87,126]],[1,[84,92,112]],[1,[84,94,126]],[-1,[87,92,98]],[-1,[87,98,126]],[1,[94,98,126]]]},
   {"label":"00101111","cell":[67,104,111],"cycle":[[1,[0,1,7]],[-1,[0,1,11]],[-1,[0,2,7]],[1,[0,2,11]],[-1,[1,7,40]],[1,[1,11,42]],[-1,[1,40,42]],[1,[2,7,50]],[-1,[2,11,53]],[1,[2,50,53]],[1,[7,40,67]],[-1,[7,50,67]],[-1,[11,42,53]],[1,[40,42,104]],[-1,[40,67,104]],[1,[42,53,104]],[-1,[50,53,104]],[1,[50,67,111]],[-1,[50,104,111]],[1,[67,104,111]]]},
   {"label":"01011111","cell":[43,109,154],"cycle":[[-1,[0,7,10]],[1,[0,7,14]],[-1,[0,10,13]],[-1,[0,13,14]],[1,[7,10,30]],[-1,[7,14,40]],[1,[7,30,40]],[1,[10,13,63]],[-1,[10,30,31]],[-1,[10,31,63]],[1,[13,14,43]],[-1,[13,34,43]],[1,[13,34,63]],[1,[14,40,43]],[1,[30,31,154]],[1,[30,32,40]],[-1,[30,32,154]],[-1,[31,34,63]],[1,[31,34,154]],[-1,[32,40,109]],[-1,[32,109,154]],[1,[34,43,154]],[-1,[40,43,109]],[1,[43,109,154]]]},
   {"label":"01011111","cell":[107,109,124],"cycle":[[1,[0,6,14]],[-1,[0,6,21]],[1,[0,7,10]],[-1,[0,7,14]],[1,[0,10,21]],[-1,[6,14,128]],[1,[6,21,70]],[-1,[6,32,70]],[1,[6,32,128]],[-1,[7,10,30]],[1,[7,14,128]],[-1,[7,30,128]],[-1,[10,21,68]],[1,[10,30,68]],[1,[21,68,70]],[1,[30,32,40]],[-1,[30,32,128]],[1,[30,40,107]],[-1,[30,68,107]],[-1,[32,40,109]],[1,[32,70,109]],[-1,[40,107,109]],[-1,[68,70,124]],[1,[68,107,124]],[-1,[70,109,124]],[1,[107,109,124]]]},
   {"label":"01111111","cell":[93,122,124],"cycle":[[-1,[0,6,15]],[1,[0,6,19]],[1,[0,7,17]],[-1,[0,7,22]],[-1,[0,15,17]],[1,[0,19,22]],[1,[6,15,38]],[-1,[6,19,64]],[-1,[6,32,38]],[1,[6,32,64]],[-1,[7,17,67]],[1,[7,22,71]],[-1,[7,67,71]],[1,[15,17,41]],[-1,[15,38,41]],[-1,[17,41,73]],[1,[17,67,73]],[-1,[19,22,93]],[1,[19,64,93]],[-1,[22,71,93]],[1,[31,32,38]],[-1,[31,32,41]],[1,[31,38,41]],[1,[32,41,73]],[-1,[32,64,73]],[1,[64,73,122]],[-1,[64,93,122]],[1,[67,71,122]],[-1,[67,73,122]],[1,[71,93,124]],[-1,[71,122,124]],[1,[93,122,124]]]},
   {"label":"01111111","cell":[107,118,119],"cycle":[[1,[0,2,6]],[-1,[0,2,10]],[1,[0,6,19]],[-1,[0,10,16]],[-1,[0,16,21]],[1,[0,19,21]],[-1,[2,6,32]],[1,[2,10,30]],[1,[2,30,32]],[-1,[6,19,64]],[1,[6,32,37]],[1,[6,37,64]],[1,[10,16,69]],[-1,[10,30,36]],[-1,[10,36,69]],[1,[16,21,98]],[-1,[16,69,98]],[-1,[19,21,93]],[1,[19,64,93]],[1,[21,93,98]],[-1,[30,32,37]],[1,[30,36,107]],[-1,[30,37,107]],[1,[36,69,118]],[-1,[36,107,118]],[-1,[37,64,119]],[1,[37,107,119]],[-1,[64,93,119]],[1,[69,98,118]],[-1,[93,98,119]],[-1,[98,118,119]],[1,[107,118,119]]]}
  ]
 }
}


==> anc/geometry.json <==
{
 "_comment": "Normals and states exactly as in the paper. P7_normals[j] = e_j = (x_1,...,x_7;t) (Table 1). Q_normals[i] = g_i, each entry [p,q] meaning p+q*sqrt(2). P7_state and Q_state are the states s_P and s_Q, character i being the coordinate of facet i. P7_label_basis: the 256 labels of the cap are enumerated as n -> sum_k n_k b_k for these eight words b_0..b_7 (see model.py); this only fixes the numbering of the generators of the cap.",
 "P7_normals": [
  [0,-1,0,0,0,0,0,0],
  [0,0,-1,0,0,0,0,0],
  [-1,0,1,1,1,1,0,2],
  [-1,1,0,1,1,1,0,2],
  [0,0,1,0,0,0,1,1],
  [0,1,0,0,0,0,1,1],
  [-1,1,2,1,1,1,1,3],
  [-1,2,1,1,1,1,1,3],
  [1,0,0,0,0,0,0,0],
  [0,0,0,-1,0,0,0,0],
  [0,0,0,1,0,0,1,1],
  [-1,0,0,0,0,0,1,1],
  [0,1,1,1,1,1,0,2],
  [-1,1,1,0,1,1,0,2],
  [-1,1,1,2,1,1,1,3],
  [-2,1,1,1,1,1,1,3],
  [0,0,1,0,0,1,0,1],
  [0,0,1,0,1,0,0,1],
  [0,1,0,0,0,1,0,1],
  [0,1,0,0,1,0,0,1],
  [-1,0,1,1,0,1,1,2],
  [-1,0,1,1,1,0,1,2],
  [-1,1,0,1,0,1,1,2],
  [-1,1,0,1,1,0,1,2],
  [0,0,1,1,0,0,0,1],
  [0,0,1,1,1,1,1,2],
  [-1,0,1,0,0,0,0,1],
  [-1,0,1,0,1,1,1,2],
  [0,1,0,1,0,0,0,1],
  [0,1,0,1,1,1,1,2],
  [-1,1,0,0,0,0,0,1],
  [-1,1,0,0,1,1,1,2],
  [0,0,0,1,0,1,0,1],
  [0,0,0,1,1,0,0,1],
  [-1,0,0,0,0,1,0,1],
  [-1,0,0,0,1,0,0,1],
  [0,1,1,1,0,1,1,2],
  [0,1,1,1,1,0,1,2],
  [-1,1,1,0,0,1,1,2],
  [-1,1,1,0,1,0,1,2],
  [0,0,0,0,-1,0,0,0],
  [0,0,0,0,0,1,1,1],
  [0,0,0,0,0,-1,0,0],
  [0,0,0,0,1,0,1,1],
  [-1,1,1,1,0,1,0,2],
  [-1,1,1,1,1,2,1,3],
  [-1,1,1,1,1,0,0,2],
  [-1,1,1,1,2,1,1,3],
  [0,0,0,0,0,0,-1,0],
  [0,0,0,0,1,1,0,1],
  [-1,0,0,1,0,0,0,1],
  [-1,0,0,1,1,1,1,2],
  [0,1,1,0,0,0,0,1],
  [0,1,1,0,1,1,1,2],
  [-1,1,1,1,0,0,1,2],
  [-1,1,1,1,1,1,2,3]
 ],
 "P7_state": "10111101010010111001101100010000110111011011101101010011",
 "P7_label_basis": ["01000000", "01100000", "11111100", "00100011", "11000000", "10010000", "10100101", "01110001"],
 "Q_normals": [
  [[-1,0],[0,0],[0,0],[0,0],[0,0],[0,0],[0,0],[0,0]],
  [[0,0],[-1,0],[0,0],[0,0],[0,0],[0,0],[0,0],[0,0]],
  [[0,0],[0,0],[-1,0],[0,0],[0,0],[0,0],[0,0],[0,0]],
  [[0,0],[0,0],[0,0],[-1,0],[0,0],[0,0],[0,0],[0,0]],
  [[0,0],[0,0],[0,0],[0,0],[-1,0],[0,0],[0,0],[0,0]],
  [[0,0],[0,0],[0,0],[0,0],[0,0],[-1,0],[0,0],[0,0]],
  [[0,0],[0,0],[0,0],[0,0],[0,0],[0,0],[-1,0],[0,0]],
  [[0,0],[0,0],[0,0],[0,0],[0,0],[1,0],[1,0],[1,0]],
  [[0,0],[0,0],[0,0],[0,0],[1,0],[0,0],[1,0],[1,0]],
  [[0,0],[0,0],[0,0],[0,0],[1,0],[1,0],[0,0],[1,0]],
  [[0,0],[0,0],[0,0],[1,0],[0,0],[0,0],[1,0],[1,0]],
  [[0,0],[0,0],[0,0],[1,0],[0,0],[1,0],[0,0],[1,0]],
  [[0,0],[0,0],[0,0],[1,0],[1,0],[0,0],[0,0],[1,0]],
  [[0,0],[0,0],[1,0],[0,0],[0,0],[0,0],[1,0],[1,0]],
  [[0,0],[0,0],[1,0],[0,0],[0,0],[1,0],[0,0],[1,0]],
  [[0,0],[0,0],[1,0],[0,0],[1,0],[0,0],[0,0],[1,0]],
  [[0,0],[0,0],[1,0],[1,0],[0,0],[0,0],[0,0],[1,0]],
  [[0,0],[0,0],[1,0],[1,0],[1,0],[1,0],[1,0],[2,0]],
  [[0,0],[1,0],[0,0],[0,0],[0,0],[0,0],[1,0],[1,0]],
  [[0,0],[1,0],[0,0],[0,0],[0,0],[1,0],[0,0],[1,0]],
  [[0,0],[1,0],[0,0],[0,0],[1,0],[0,0],[0,0],[1,0]],
  [[0,0],[1,0],[0,0],[1,0],[0,0],[0,0],[0,0],[1,0]],
  [[0,0],[1,0],[0,0],[1,0],[1,0],[1,0],[1,0],[2,0]],
  [[0,0],[1,0],[1,0],[0,0],[0,0],[0,0],[0,0],[1,0]],
  [[0,0],[1,0],[1,0],[0,0],[1,0],[1,0],[1,0],[2,0]],
  [[0,0],[1,0],[1,0],[1,0],[0,0],[1,0],[1,0],[2,0]],
  [[0,0],[1,0],[1,0],[1,0],[1,0],[0,0],[1,0],[2,0]],
  [[0,0],[1,0],[1,0],[1,0],[1,0],[1,0],[0,0],[2,0]],
  [[0,1],[0,0],[0,0],[0,0],[0,0],[0,0],[0,0],[1,0]],
  [[0,1],[0,0],[0,0],[0,0],[1,0],[1,0],[1,0],[2,0]],
  [[0,1],[0,0],[0,0],[1,0],[0,0],[1,0],[1,0],[2,0]],
  [[0,1],[0,0],[0,0],[1,0],[1,0],[0,0],[1,0],[2,0]],
  [[0,1],[0,0],[0,0],[1,0],[1,0],[1,0],[0,0],[2,0]],
  [[0,1],[0,0],[1,0],[0,0],[0,0],[1,0],[1,0],[2,0]],
  [[0,1],[0,0],[1,0],[0,0],[1,0],[0,0],[1,0],[2,0]],
  [[0,1],[0,0],[1,0],[0,0],[1,0],[1,0],[0,0],[2,0]],
  [[0,1],[0,0],[1,0],[1,0],[0,0],[0,0],[1,0],[2,0]],
  [[0,1],[0,0],[1,0],[1,0],[0,0],[1,0],[0,0],[2,0]],
  [[0,1],[0,0],[1,0],[1,0],[1,0],[0,0],[0,0],[2,0]],
  [[0,1],[0,0],[1,0],[1,0],[1,0],[1,0],[2,0],[3,0]],
  [[0,1],[0,0],[1,0],[1,0],[1,0],[2,0],[1,0],[3,0]],
  [[0,1],[0,0],[1,0],[1,0],[2,0],[1,0],[1,0],[3,0]],
  [[0,1],[0,0],[1,0],[2,0],[1,0],[1,0],[1,0],[3,0]],
  [[0,1],[0,0],[2,0],[1,0],[1,0],[1,0],[1,0],[3,0]],
  [[0,1],[1,0],[0,0],[0,0],[0,0],[1,0],[1,0],[2,0]],
  [[0,1],[1,0],[0,0],[0,0],[1,0],[0,0],[1,0],[2,0]],
  [[0,1],[1,0],[0,0],[0,0],[1,0],[1,0],[0,0],[2,0]],
  [[0,1],[1,0],[0,0],[1,0],[0,0],[0,0],[1,0],[2,0]],
  [[0,1],[1,0],[0,0],[1,0],[0,0],[1,0],[0,0],[2,0]],
  [[0,1],[1,0],[0,0],[1,0],[1,0],[0,0],[0,0],[2,0]],
  [[0,1],[1,0],[0,0],[1,0],[1,0],[1,0],[2,0],[3,0]],
  [[0,1],[1,0],[0,0],[1,0],[1,0],[2,0],[1,0],[3,0]],
  [[0,1],[1,0],[0,0],[1,0],[2,0],[1,0],[1,0],[3,0]],
  [[0,1],[1,0],[0,0],[2,0],[1,0],[1,0],[1,0],[3,0]],
  [[0,1],[1,0],[1,0],[0,0],[0,0],[0,0],[1,0],[2,0]],
  [[0,1],[1,0],[1,0],[0,0],[0,0],[1,0],[0,0],[2,0]],
  [[0,1],[1,0],[1,0],[0,0],[1,0],[0,0],[0,0],[2,0]],
  [[0,1],[1,0],[1,0],[0,0],[1,0],[1,0],[2,0],[3,0]],
  [[0,1],[1,0],[1,0],[0,0],[1,0],[2,0],[1,0],[3,0]],
  [[0,1],[1,0],[1,0],[0,0],[2,0],[1,0],[1,0],[3,0]],
  [[0,1],[1,0],[1,0],[1,0],[0,0],[0,0],[0,0],[2,0]],
  [[0,1],[1,0],[1,0],[1,0],[0,0],[1,0],[2,0],[3,0]],
  [[0,1],[1,0],[1,0],[1,0],[0,0],[2,0],[1,0],[3,0]],
  [[0,1],[1,0],[1,0],[1,0],[1,0],[0,0],[2,0],[3,0]],
  [[0,1],[1,0],[1,0],[1,0],[1,0],[2,0],[0,0],[3,0]],
  [[0,1],[1,0],[1,0],[1,0],[2,0],[0,0],[1,0],[3,0]],
  [[0,1],[1,0],[1,0],[1,0],[2,0],[1,0],[0,0],[3,0]],
  [[0,1],[1,0],[1,0],[1,0],[2,0],[2,0],[2,0],[4,0]],
  [[0,1],[1,0],[1,0],[2,0],[0,0],[1,0],[1,0],[3,0]],
  [[0,1],[1,0],[1,0],[2,0],[1,0],[0,0],[1,0],[3,0]],
  [[0,1],[1,0],[1,0],[2,0],[1,0],[1,0],[0,0],[3,0]],
  [[0,1],[1,0],[1,0],[2,0],[1,0],[2,0],[2,0],[4,0]],
  [[0,1],[1,0],[1,0],[2,0],[2,0],[1,0],[2,0],[4,0]],
  [[0,1],[1,0],[1,0],[2,0],[2,0],[2,0],[1,0],[4,0]],
  [[0,1],[1,0],[2,0],[0,0],[1,0],[1,0],[1,0],[3,0]],
  [[0,1],[1,0],[2,0],[1,0],[0,0],[1,0],[1,0],[3,0]],
  [[0,1],[1,0],[2,0],[1,0],[1,0],[0,0],[1,0],[3,0]],
  [[0,1],[1,0],[2,0],[1,0],[1,0],[1,0],[0,0],[3,0]],
  [[0,1],[1,0],[2,0],[1,0],[1,0],[2,0],[2,0],[4,0]],
  [[0,1],[1,0],[2,0],[1,0],[2,0],[1,0],[2,0],[4,0]],
  [[0,1],[1,0],[2,0],[1,0],[2,0],[2,0],[1,0],[4,0]],
  [[0,1],[1,0],[2,0],[2,0],[1,0],[1,0],[2,0],[4,0]],
  [[0,1],[1,0],[2,0],[2,0],[1,0],[2,0],[1,0],[4,0]],
  [[0,1],[1,0],[2,0],[2,0],[2,0],[1,0],[1,0],[4,0]],
  [[0,1],[2,0],[0,0],[1,0],[1,0],[1,0],[1,0],[3,0]],
  [[0,1],[2,0],[1,0],[0,0],[1,0],[1,0],[1,0],[3,0]],
  [[0,1],[2,0],[1,0],[1,0],[0,0],[1,0],[1,0],[3,0]],
  [[0,1],[2,0],[1,0],[1,0],[1,0],[0,0],[1,0],[3,0]],
  [[0,1],[2,0],[1,0],[1,0],[1,0],[1,0],[0,0],[3,0]],
  [[0,1],[2,0],[1,0],[1,0],[1,0],[2,0],[2,0],[4,0]],
  [[0,1],[2,0],[1,0],[1,0],[2,0],[1,0],[2,0],[4,0]],
  [[0,1],[2,0],[1,0],[1,0],[2,0],[2,0],[1,0],[4,0]],
  [[0,1],[2,0],[1,0],[2,0],[1,0],[1,0],[2,0],[4,0]],
  [[0,1],[2,0],[1,0],[2,0],[1,0],[2,0],[1,0],[4,0]],
  [[0,1],[2,0],[1,0],[2,0],[2,0],[1,0],[1,0],[4,0]],
  [[0,1],[2,0],[2,0],[1,0],[1,0],[1,0],[2,0],[4,0]],
  [[0,1],[2,0],[2,0],[1,0],[1,0],[2,0],[1,0],[4,0]],
  [[0,1],[2,0],[2,0],[1,0],[2,0],[1,0],[1,0],[4,0]],
  [[0,1],[2,0],[2,0],[2,0],[1,0],[1,0],[1,0],[4,0]],
  [[0,1],[2,0],[2,0],[2,0],[2,0],[2,0],[2,0],[5,0]],
  [[0,2],[1,0],[1,0],[1,0],[1,0],[1,0],[2,0],[4,0]],
  [[0,2],[1,0],[1,0],[1,0],[1,0],[2,0],[1,0],[4,0]],
  [[0,2],[1,0],[1,0],[1,0],[2,0],[1,0],[1,0],[4,0]],
  [[0,2],[1,0],[1,0],[2,0],[1,0],[1,0],[1,0],[4,0]],
  [[0,2],[1,0],[1,0],[2,0],[2,0],[2,0],[2,0],[5,0]],
  [[0,2],[1,0],[2,0],[1,0],[1,0],[1,0],[1,0],[4,0]],
  [[0,2],[1,0],[2,0],[1,0],[2,0],[2,0],[2,0],[5,0]],
  [[0,2],[1,0],[2,0],[2,0],[1,0],[2,0],[2,0],[5,0]],
  [[0,2],[1,0],[2,0],[2,0],[2,0],[1,0],[2,0],[5,0]],
  [[0,2],[1,0],[2,0],[2,0],[2,0],[2,0],[1,0],[5,0]],
  [[0,2],[2,0],[1,0],[1,0],[1,0],[1,0],[1,0],[4,0]],
  [[0,2],[2,0],[1,0],[1,0],[2,0],[2,0],[2,0],[5,0]],
  [[0,2],[2,0],[1,0],[2,0],[1,0],[2,0],[2,0],[5,0]],
  [[0,2],[2,0],[1,0],[2,0],[2,0],[1,0],[2,0],[5,0]],
  [[0,2],[2,0],[1,0],[2,0],[2,0],[2,0],[1,0],[5,0]],
  [[0,2],[2,0],[2,0],[1,0],[1,0],[2,0],[2,0],[5,0]],
  [[0,2],[2,0],[2,0],[1,0],[2,0],[1,0],[2,0],[5,0]],
  [[0,2],[2,0],[2,0],[1,0],[2,0],[2,0],[1,0],[5,0]],
  [[0,2],[2,0],[2,0],[2,0],[1,0],[1,0],[2,0],[5,0]],
  [[0,2],[2,0],[2,0],[2,0],[1,0],[2,0],[1,0],[5,0]],
  [[0,2],[2,0],[2,0],[2,0],[2,0],[1,0],[1,0],[5,0]],
  [[0,2],[2,0],[2,0],[2,0],[2,0],[2,0],[3,0],[6,0]],
  [[0,2],[2,0],[2,0],[2,0],[2,0],[3,0],[2,0],[6,0]],
  [[0,2],[2,0],[2,0],[2,0],[3,0],[2,0],[2,0],[6,0]],
  [[0,2],[2,0],[2,0],[3,0],[2,0],[2,0],[2,0],[6,0]],
  [[0,2],[2,0],[3,0],[2,0],[2,0],[2,0],[2,0],[6,0]],
  [[0,2],[3,0],[2,0],[2,0],[2,0],[2,0],[2,0],[6,0]],
  [[1,0],[0,0],[0,0],[0,0],[0,0],[0,0],[0,1],[0,1]],
  [[1,0],[0,0],[0,0],[0,0],[0,0],[0,1],[0,0],[0,1]],
  [[1,0],[0,0],[0,0],[0,0],[0,1],[0,0],[0,0],[0,1]],
  [[1,0],[0,0],[0,0],[0,1],[0,0],[0,0],[0,0],[0,1]],
  [[1,0],[0,0],[0,0],[0,1],[0,1],[0,1],[0,1],[0,2]],
  [[1,0],[0,0],[0,1],[0,0],[0,0],[0,0],[0,0],[0,1]],
  [[1,0],[0,0],[0,1],[0,0],[0,1],[0,1],[0,1],[0,2]],
  [[1,0],[0,0],[0,1],[0,1],[0,0],[0,1],[0,1],[0,2]],
  [[1,0],[0,0],[0,1],[0,1],[0,1],[0,0],[0,1],[0,2]],
  [[1,0],[0,0],[0,1],[0,1],[0,1],[0,1],[0,0],[0,2]],
  [[1,0],[0,1],[0,0],[0,0],[0,0],[0,0],[0,0],[0,1]],
  [[1,0],[0,1],[0,0],[0,0],[0,1],[0,1],[0,1],[0,2]],
  [[1,0],[0,1],[0,0],[0,1],[0,0],[0,1],[0,1],[0,2]],
  [[1,0],[0,1],[0,0],[0,1],[0,1],[0,0],[0,1],[0,2]],
  [[1,0],[0,1],[0,0],[0,1],[0,1],[0,1],[0,0],[0,2]],
  [[1,0],[0,1],[0,1],[0,0],[0,0],[0,1],[0,1],[0,2]],
  [[1,0],[0,1],[0,1],[0,0],[0,1],[0,0],[0,1],[0,2]],
  [[1,0],[0,1],[0,1],[0,0],[0,1],[0,1],[0,0],[0,2]],
  [[1,0],[0,1],[0,1],[0,1],[0,0],[0,0],[0,1],[0,2]],
  [[1,0],[0,1],[0,1],[0,1],[0,0],[0,1],[0,0],[0,2]],
  [[1,0],[0,1],[0,1],[0,1],[0,1],[0,0],[0,0],[0,2]],
  [[1,0],[0,1],[0,1],[0,1],[0,1],[0,1],[0,2],[0,3]],
  [[1,0],[0,1],[0,1],[0,1],[0,1],[0,2],[0,1],[0,3]],
  [[1,0],[0,1],[0,1],[0,1],[0,2],[0,1],[0,1],[0,3]],
  [[1,0],[0,1],[0,1],[0,2],[0,1],[0,1],[0,1],[0,3]],
  [[1,0],[0,1],[0,2],[0,1],[0,1],[0,1],[0,1],[0,3]],
  [[1,0],[0,2],[0,1],[0,1],[0,1],[0,1],[0,1],[0,3]],
  [[3,0],[0,0],[0,1],[0,1],[0,1],[0,1],[0,1],[0,3]],
  [[3,0],[0,1],[0,0],[0,1],[0,1],[0,1],[0,1],[0,3]],
  [[3,0],[0,1],[0,1],[0,0],[0,1],[0,1],[0,1],[0,3]],
  [[3,0],[0,1],[0,1],[0,1],[0,0],[0,1],[0,1],[0,3]],
  [[3,0],[0,1],[0,1],[0,1],[0,1],[0,0],[0,1],[0,3]],
  [[3,0],[0,1],[0,1],[0,1],[0,1],[0,1],[0,0],[0,3]],
  [[3,0],[0,1],[0,1],[0,1],[0,1],[0,2],[0,2],[0,4]],
  [[3,0],[0,1],[0,1],[0,1],[0,2],[0,1],[0,2],[0,4]],
  [[3,0],[0,1],[0,1],[0,1],[0,2],[0,2],[0,1],[0,4]],
  [[3,0],[0,1],[0,1],[0,2],[0,1],[0,1],[0,2],[0,4]],
  [[3,0],[0,1],[0,1],[0,2],[0,1],[0,2],[0,1],[0,4]],
  [[3,0],[0,1],[0,1],[0,2],[0,2],[0,1],[0,1],[0,4]],
  [[3,0],[0,1],[0,2],[0,1],[0,1],[0,1],[0,2],[0,4]],
  [[3,0],[0,1],[0,2],[0,1],[0,1],[0,2],[0,1],[0,4]],
  [[3,0],[0,1],[0,2],[0,1],[0,2],[0,1],[0,1],[0,4]],
  [[3,0],[0,1],[0,2],[0,2],[0,1],[0,1],[0,1],[0,4]],
  [[3,0],[0,1],[0,2],[0,2],[0,2],[0,2],[0,2],[0,5]],
  [[3,0],[0,2],[0,1],[0,1],[0,1],[0,1],[0,2],[0,4]],
  [[3,0],[0,2],[0,1],[0,1],[0,1],[0,2],[0,1],[0,4]],
  [[3,0],[0,2],[0,1],[0,1],[0,2],[0,1],[0,1],[0,4]],
  [[3,0],[0,2],[0,1],[0,2],[0,1],[0,1],[0,1],[0,4]],
  [[3,0],[0,2],[0,1],[0,2],[0,2],[0,2],[0,2],[0,5]],
  [[3,0],[0,2],[0,2],[0,1],[0,1],[0,1],[0,1],[0,4]],
  [[3,0],[0,2],[0,2],[0,1],[0,2],[0,2],[0,2],[0,5]],
  [[3,0],[0,2],[0,2],[0,2],[0,1],[0,2],[0,2],[0,5]],
  [[3,0],[0,2],[0,2],[0,2],[0,2],[0,1],[0,2],[0,5]],
  [[3,0],[0,2],[0,2],[0,2],[0,2],[0,2],[0,1],[0,5]],
  [[5,0],[0,2],[0,2],[0,2],[0,2],[0,2],[0,2],[0,6]]
 ],
 "Q_state": "11011100110111100010100001111100001000001000001011010111101010110010101000010100101111101111101111000001111010111000010011000101101010010001100101000110101010011101011001110110101000"
}


==> anc/model.py <==
"""Shared input layer for check_certificate.py, rebuild_terms.py and check_links.py.

Everything is derived from geometry.json (the normals and states printed in the paper), in exact
integer arithmetic; an element p+q*sqrt(2) of Z[sqrt2] is the pair (p, q).

Conventions.  Facets are numbered from 0 as in the paper (F_0..F_55 for P^7, E_0..E_181 for Q).
A set of facets is an integer bit mask (bit i = facet i).  A label v=(v_1,...,v_8) in V=F_2^8 is the
integer sum v_k 2^(k-1); the paper prints it as the word v_1 v_2 ... v_8.
"""
import json
from pathlib import Path

HERE = Path(__file__).resolve().parent
SIGN = (1, 1, 1, 1, 1, 1, 1, -1)


def load(name):
    return json.loads((HERE / name).read_text())


def ip(u, v):
    """Lorentzian product of two vectors with entries (p, q) = p+q*sqrt2."""
    a = b = 0
    for s, (p, q), (r, t) in zip(SIGN, u, v):
        a += s * (p * r + 2 * q * t)
        b += s * (p * t + q * r)
    return a, b


def sign(x):
    """Sign of p+q*sqrt2."""
    p, q = x
    if p >= 0 and q >= 0:
        return int(p > 0 or q > 0)
    if p <= 0 and q <= 0:
        return -1
    return (1 if p > 0 else -1) if p * p > 2 * q * q else (1 if q > 0 else -1)


def word(v):
    return ''.join(str(v >> k & 1) for k in range(8))


def unword(s):
    return sum(int(c) << k for k, c in enumerate(s))


class Polytope:
    def __init__(self, normals, state):
        self.normals = normals
        self.n = n = len(normals)
        gram = [[ip(u, v) for v in normals] for u in normals]
        assert all(gram[i][i] == (1, 0) for i in range(n)), 'unit normals'
        self.gram = gram
        self.adjacency = [sum(1 << j for j in range(n) if j != i and gram[i][j] == (0, 0)) for i in range(n)]
        self.colors = [sum((p & 1) << k for k, (p, q) in enumerate(v)) for v in normals]
        self.state = sum(int(c) << i for i, c in enumerate(state))
        assert len(state) == n

    def descending(self, v):
        """The set D(v) as a bit mask."""
        return self.state ^ sum(((v & c).bit_count() & 1) << i for i, c in enumerate(self.colors))

    def ideal_vertices(self):
        """One list of tangent pairs for each ideal vertex."""
        found = {}
        n = self.n
        for i in range(n):
            for j in range(i):
                if self.gram[i][j] == (-1, 0):
                    x = [(p + r, q + t) for (p, q), (r, t) in zip(self.normals[i], self.normals[j])]
                    s = [sign(ip(x, g)) for g in self.normals]
                    if all(z <= 0 for z in s):
                        found.setdefault(tuple(k for k in range(n) if s[k] == 0), []).append([j, i])
        return list(found.values())


_geometry = load('geometry.json')
P7 = Polytope([[(x, 0) for x in v] for v in _geometry['P7_normals']], _geometry['P7_state'])
Q = Polytope([[tuple(x) for x in v] for v in _geometry['Q_normals']], _geometry['Q_state'])

# The 256 labels of the cap are enumerated as n -> sum n_k b_k for this basis b_0..b_7 of V.
# The order only fixes the numbering of the generators x_j, y_i of the cap (Table 4 of the paper).
P7_LABELS = []
for n in range(256):
    v = 0
    for k, b in enumerate(_geometry['P7_label_basis']):
        if n >> k & 1:
            v ^= unword(b)
    P7_LABELS.append(v)
assert len(set(P7_LABELS)) == 256

# Facets of P^7 meeting F_8 and the facets of Q with the same normal (Lemma 2.2(5)).
SHARED = {}
for j, e in enumerate(P7.normals):
    if j != 8 and P7.gram[j][8] == (0, 0):
        m = [i for i, g in enumerate(Q.normals) if list(g) == list(e)]
        assert len(m) == 1
        SHARED[j] = m[0]
assert len(SHARED) == 27


def terms(name):
    return [dict(source=j, target=i, word=w, order=len(w), coefficient=c) for j, i, w, c in load(name)['terms']]


def generators(block):
    g = load('generators.json')[block]
    return ([(unword(x['label']), tuple(x['cell'])) for x in g['sources']],
            [(unword(y['label']), tuple(y['cell'])) for y in g['targets']])


==> anc/rebuild_terms.py <==
"""Reconstruction of D^(1) and D^(2) for the cap and the core from the simplicial boundaries.

Usage:  python3 rebuild_terms.py        (Python 3.10+, no third-party packages, about 20 seconds)

For every label v the augmented chain complex of the descending link L_v is contracted by cancelling
unit pairs degree by degree (Section 4.3 and Appendix B.2 of the paper).  The program then forms
D^(1) = pi d_1 iota and D^(2) = pi d_1 kappa d_1 iota with sparse integral chains and checks that
  * the generators x_j, y_i and the cycles e_j, f_i are those listed in generators.json,
  * the signed terms are exactly those listed in terms_cap.json and terms_core.json.
"""
import heapq, sys, time
from collections import defaultdict, Counter
from pathlib import Path
sys.path.insert(0, str(Path(__file__).resolve().parent))
from model import P7, Q, P7_LABELS, terms, generators, load, word
start = time.monotonic()

def add(x, y, c):
    for k, a in y.items():
        v = x.get(k, 0) + a * c
        if v:
            x[k] = v
        else:
            x.pop(k, None)

def cliques(ad, mask):

    def rec(s, remaining):
        yield s
        while remaining:
            b = remaining & -remaining
            remaining ^= b
            i = b.bit_length() - 1
            yield from rec(s + (i,), remaining & ad[i])
    return rec((), mask)

class Reduction:
    """Unit-pivot contraction at one vertex, tracking the source inclusions and target projections."""

    def __init__(self, cells):
        cells = list(cells)
        self.count = len(cells)
        alive = [set((s for s in cells if len(s) == k)) for k in range(8)]
        self.drop3 = set()
        self.fills = []
        self.pairs = []
        inc = {s: {s: 1} for s in alive[4]}
        inc3 = {s: {s: 1} for s in alive[3]}
        # Each preceding degree removes coordinates from the original boundary of the next degree.
        for k in range(1, 8):
            a = {s: {s[:i] + s[i + 1:]: (-1) ** i for i in range(k) if s[:i] + s[i + 1:] in alive[k - 1]} for s in alive[k]}
            rows = defaultdict(set)
            for s, bd in a.items():
                for t in bd:
                    rows[t].add(s)
            zero = [(s, t) for s, bd in a.items() for t in bd if len(bd) == 1 or len(rows[t]) == 1]
            heapq.heapify(zero)
            while rows:
                while zero:
                    s, t = heapq.heappop(zero)
                    if abs(a.get(s, {}).get(t, 0)) == 1 and (len(a[s]) == 1 or len(rows[t]) == 1):
                        break
                else:
                    _, s, t = min((((len(bd) - 1) * (len(rows[t]) - 1), s, t) for s, bd in a.items() for t, c in bd.items() if abs(c) == 1))
                bd = a.pop(s)
                sign = bd[t]
                others = list(rows[t] - {s})
                touched = set(bd)
                for r in bd:
                    rows[r].remove(s)
                for z in others:
                    col = a[z]
                    fac = -sign * col[t]
                    for r, b in bd.items():
                        old = col.get(r, 0)
                        new = old + fac * b
                        if new:
                            col[r] = new
                            if not old:
                                rows[r].add(z)
                        else:
                            del col[r]
                            rows[r].remove(z)
                    if len(col) == 1:
                        (r, c), = col.items()
                        if abs(c) == 1:
                            heapq.heappush(zero, (z, r))
                    if k == 4:
                        add(inc[z], inc[s], fac)
                    if k == 3:
                        add(inc3[z], inc3[s], fac)
                for r in touched:
                    if not rows[r]:
                        del rows[r]
                    elif len(rows[r]) == 1:
                        z = next(iter(rows[r]))
                        if abs(a[z][r]) == 1:
                            heapq.heappush(zero, (z, r))
                alive[k].remove(s)
                alive[k - 1].remove(t)
                self.pairs.append((s, t, sign))
                if k == 3:
                    self.drop3.add(s)
                    inc3.pop(s)
                if k == 4:
                    inc3.pop(t)
                if k == 4:
                    self.fills.append((t, sign, bd, inc.pop(s)))
                if k == 5:
                    inc.pop(t)
        assert all((not a for k, a in enumerate(alive) if k not in (3, 4)))
        self.inc = inc
        self.inc3 = inc3
        self.ys = sorted(alive[3])
        self.xs = sorted(alive[4])
        self.which = {t: i for i, (t, *_) in enumerate(self.fills)}

    def maps(self, chain, fill):
        """Apply the degree-three projection and, when requested, the local homotopy."""
        x = {t: c for t, c in chain.items() if t not in self.drop3}
        s = {}
        q = [self.which[t] for t in x if t in self.which]
        heapq.heapify(q)
        while q:
            k = heapq.heappop(q)
            t, sign, col, piv = self.fills[k]
            v = x.get(t, 0) * sign
            if not v:
                continue
            if fill:
                add(s, piv, v)
            for r, b in col.items():
                old = x.get(r, 0)
                new = old - v * b
                if new:
                    x[r] = new
                    if not old and r in self.which:
                        heapq.heappush(q, self.which[r])
                        assert self.which.get(r, k + 1) > k
                else:
                    x.pop(r, None)
        return (x, s)

def reduce_block(kind, quiet=False):
    """Contract all local complexes of the block; return the reductions and the generators."""
    if kind == 'core':
        poly, labels = Q, range(0, 256, 2)
    else:
        poly, labels = P7, P7_LABELS
    red = {}
    xs = []
    ys = []
    for v in labels:
        red[v] = r = Reduction(cliques(poly.adjacency, poly.descending(v)))
        xs.extend(((v, s) for s in r.xs))
        ys.extend(((v, s) for s in r.ys))
        if len(red) % 32 == 0 and not quiet:
            print(kind, 'reduced', len(red), 'time', round(time.monotonic() - start, 1), flush=True)
    return red, xs, ys

def run(kind):
    poly = Q if kind == 'core' else P7
    adj, color = poly.adjacency, poly.colors
    allowed = set(range(1, 127)) if kind == 'core' else set(range(56)) - {8}
    ref = terms('terms_%s.json' % kind)
    red, xs, ys = reduce_block(kind)
    assert (xs, ys) == generators(kind), 'generators differ from generators.json'
    listed = load('generators.json')[kind]
    for (v, s), g in zip(xs, listed['sources']):
        assert {tuple(c): n for n, c in g['cycle']} == red[v].inc[s], 'cycle e_j differs from generators.json'
    for (v, s), g in zip(ys, listed['targets']):
        assert {tuple(c): n for n, c in g['cycle']} == red[v].inc3[s], 'cycle f_i differs from generators.json'
    yid = {v: i for i, v in enumerate(ys)}
    terms_found = Counter()

    def down(v, chain):
        groups = defaultdict(Counter)
        for s, c in chain.items():
            for k, f in enumerate(s):
                if f not in allowed:
                    continue
                t = s[:k] + s[k + 1:]
                groups[f][t] += (-1) ** (k + 1) * c
        for f, ch in groups.items():
            ch = {s: c for s, c in ch.items() if c}
            if ch:
                yield (f, v ^ color[f], ch)
    for j, (v, s) in enumerate(xs):
        for f, w, ch in down(v, red[v].inc[s]):
            y, h = red[w].maps(ch, True)
            for t, c in y.items():
                terms_found[j, yid[w, t], (f,)] += c
            for g, z, cc in down(w, h):
                if not red[z].ys:
                    continue
                word2 = (g, f) if f > g and adj[f] >> g & 1 else (f, g)
                yy, _ = red[z].maps(cc, False)
                for t, c in yy.items():
                    terms_found[j, yid[z, t], word2] -= c
    result = {k: c for k, c in terms_found.items() if c}
    expect = {(e['source'], e['target'], tuple(e['word'])): e['coefficient'] for e in ref}
    assert len(expect) == len(ref) and result == expect, (len(result), len(expect))
    print(kind, 'generators', len(xs), '+', len(ys), '; all signed terms equal:', dict(sorted(Counter((len(w) for _, _, w in result)).items())), '; cells', sum((r.count for r in red.values())), flush=True)

if __name__ == '__main__':
    if not __debug__:
        raise SystemExit('Run without -O to enable the exact checks.')
    run('cap')
    run('core')
    print('rebuild_terms: ALL CHECKS PASSED')


==> anc/terms_cap.json <==
{
 "_comment": "All nonzero terms of D^(1) and D^(2) for the cap C=(P^7,{8}). A row [j, i, w, c] is the term c*gamma_w from the source generator j to the target generator i (numbered from 0), where w is a descending word from x_j to y_i, read from x_j; a word of length r belongs to D^(r). In the paper D = D^(1) - D^(2) + ...",
 "terms": [
  [0,13,[20],-1],
  [0,0,[1,3],-1],
  [0,6,[15,20],-1],
  [0,10,[32,6],1],
  [0,10,[44,25],-1],
  [0,15,[16,44],-1],
  [1,14,[31],-1],
  [1,0,[7,1],-1],
  [1,0,[18,23],1],
  [1,9,[31,41],1],
  [1,10,[6,36],1],
  [1,23,[18,30],-1],
  [2,12,[19],1],
  [2,1,[1,7],-1],
  [2,1,[23,18],1],
  [2,2,[1,3],1],
  [2,9,[10,21],-1],
  [2,10,[24,46],-1],
  [3,9,[20],-1],
  [3,5,[54,55],-1],
  [3,7,[11,36],-1],
  [3,7,[54,41],1],
  [3,11,[11,20],1],
  [3,11,[24,42],-1],
  [3,14,[5,54],-1],
  [3,17,[0,27],-1],
  [3,21,[17,24],1],
  [4,3,[54,55],1],
  [4,11,[24,44],1],
  [4,12,[46,29],-1],
  [4,12,[47,28],1],
  [4,16,[15,55],1],
  [4,16,[37,46],-1],
  [4,19,[38,55],-1],
  [4,22,[12,47],-1],
  [5,3,[23,20],1],
  [5,8,[15,34],-1],
  [5,8,[46,48],1],
  [5,12,[30,42],-1],
  [5,13,[2,34],-1],
  [5,18,[34,51],1],
  [5,22,[30,17],1],
  [5,22,[46,9],-1],
  [6,21,[24],1],
  [6,0,[24,46],-1],
  [6,1,[6,36],1],
  [6,2,[6,32],-1],
  [6,2,[25,44],1],
  [6,6,[43,47],-1],
  [7,3,[20],1],
  [7,0,[10,21],-1],
  [7,1,[15,20],1],
  [7,1,[31,41],1],
  [7,15,[39,53],-1],
  [7,23,[4,50],-1],
  [7,23,[21,40],1],
  [8,4,[15,34],1],
  [8,4,[46,48],-1],
  [8,7,[48,52],1],
  [8,11,[26,48],-1],
  [8,12,[19,35],-1],
  [8,14,[3,45],-1],
  [8,17,[15,41],-1],
  [8,20,[3,27],-1],
  [8,20,[15,49],1],
  [8,21,[7,24],-1],
  [9,3,[36,11],1],
  [9,3,[41,54],-1],
  [9,8,[48,52],1],
  [9,12,[32,19],-1],
  [9,13,[22,36],1],
  [9,16,[41,15],-1],
  [9,19,[38,41],1],
  [9,22,[9,52],-1],
  [10,20,[31],1],
  [10,2,[15,20],-1],
  [10,2,[31,41],-1],
  [10,10,[43,47],1],
  [10,15,[35,53],-1],
  [10,15,[43,13],1],
  [10,23,[0,50],-1],
  [11,2,[20],-1],
  [11,4,[2,34],-1],
  [11,7,[22,36],-1],
  [11,11,[20,22],1],
  [11,17,[2,41],1],
  [11,17,[45,0],-1],
  [11,20,[2,49],-1],
  [11,21,[12,24],1],
  [12,0,[19],-1],
  [12,4,[30,42],-1],
  [12,5,[28,47],-1],
  [12,5,[29,46],1],
  [12,14,[19,28],-1],
  [12,17,[29,33],-1],
  [12,19,[19,43],1],
  [12,20,[19,42],-1],
  [12,21,[14,29],-1],
  [13,23,[24],-1],
  [13,3,[11,20],-1],
  [13,8,[26,48],-1],
  [13,18,[10,28],-1],
  [13,19,[42,16],-1],
  [13,22,[9,26],1],
  [14,1,[31],1],
  [14,3,[5,54],-1],
  [14,4,[13,31],-1],
  [14,8,[3,45],1],
  [14,12,[19,28],-1],
  [14,12,[22,31],1],
  [14,16,[5,15],-1],
  [14,16,[22,39],1],
  [14,19,[5,38],1],
  [14,22,[12,19],1],
  [15,3,[0,27],-1],
  [15,8,[41,15],1],
  [15,12,[29,33],-1],
  [15,13,[0,45],-1],
  [15,13,[41,2],1],
  [15,16,[33,37],-1],
  [15,18,[41,51],-1],
  [16,5,[15,55],-1],
  [16,5,[37,46],1],
  [16,7,[15,41],1],
  [16,14,[15,5],-1],
  [16,14,[39,22],1],
  [16,17,[33,37],-1],
  [16,20,[11,39],1],
  [16,21,[14,37],-1],
  [17,22,[19],-1],
  [17,2,[16,44],-1],
  [17,6,[13,43],1],
  [17,6,[53,35],-1],
  [17,9,[39,53],1],
  [17,23,[24,46],-1],
  [18,5,[38,55],-1],
  [18,7,[38,41],1],
  [18,11,[16,42],-1],
  [18,14,[5,38],-1],
  [18,21,[16,17],1],
  [19,3,[20,25],-1],
  [19,4,[34,51],-1],
  [19,11,[10,28],-1],
  [19,17,[41,51],1],
  [19,20,[49,51],-1],
  [19,21,[10,12],1],
  [20,15,[19],-1],
  [20,4,[9,46],-1],
  [20,4,[17,30],1],
  [20,5,[12,47],1],
  [20,7,[9,52],1],
  [20,11,[9,26],-1],
  [20,14,[31,45],-1],
  [20,17,[19,4],-1],
  [20,20,[17,19],1],
  [20,20,[27,31],-1],
  [21,10,[24],-1],
  [21,3,[20,27],-1],
  [21,7,[4,24],1],
  [21,8,[24,7],1],
  [21,12,[14,29],-1],
  [21,13,[12,24],1],
  [21,13,[20,45],-1],
  [21,16,[14,37],-1],
  [21,18,[12,10],-1],
  [21,19,[16,17],-1],
  [22,6,[31],1],
  [22,7,[1,31],-1],
  [22,8,[27,3],1],
  [22,8,[49,15],-1],
  [22,12,[11,31],1],
  [22,13,[2,49],-1],
  [22,16,[11,39],1],
  [22,18,[49,51],1],
  [23,11,[24],1],
  [23,1,[18,30],1],
  [23,6,[0,50],-1],
  [23,9,[40,21],-1],
  [23,9,[50,4],1]
 ]
}


==> anc/terms_core.json <==
{
 "_comment": "All nonzero terms of D^(1) and D^(2) for the core X=(Q,I_p). A row [j, i, w, c] is the term c*gamma_w from the source generator j to the target generator i (numbered from 0), where w is a descending word from x_j to y_i, read from x_j; a word of length r belongs to D^(r). In the paper D = D^(1) - D^(2) + ...",
 "terms": [
  [0,30,[89],-1],
  [0,36,[55],-1],
  [0,39,[48],1],
  [0,188,[51],1],
  [0,190,[51],-1],
  [0,9,[58,119],-1],
  [0,14,[46,100],-1],
  [0,26,[46,48],1],
  [0,26,[58,62],-1],
  [0,27,[46,48],-1],
  [0,34,[51,84],1],
  [0,34,[89,100],1],
  [0,50,[4,55],1],
  [0,71,[46,110],-1],
  [0,71,[89,45],1],
  [0,79,[46,30],-1],
  [0,79,[86,57],-1],
  [0,110,[51,61],1],
  [0,110,[89,30],-1],
  [0,113,[89,33],-1],
  [0,117,[55,96],-1],
  [0,129,[86,110],-1],
  [0,129,[89,111],1],
  [0,136,[55,77],-1],
  [0,137,[25,62],-1],
  [0,144,[28,48],1],
  [0,145,[28,48],-1],
  [0,149,[28,46],-1],
  [0,149,[86,101],1],
  [0,152,[28,46],-1],
  [0,152,[86,101],1],
  [0,154,[86,96],-1],
  [0,161,[58,30],-1],
  [0,172,[46,84],1],
  [0,173,[55,86],1],
  [0,173,[58,89],-1],
  [0,174,[55,86],-1],
  [0,175,[55,86],1],
  [0,181,[48,84],1],
  [0,181,[55,85],-1],
  [0,181,[86,100],1],
  [0,182,[48,84],1],
  [0,182,[86,100],1],
  [0,183,[48,84],1],
  [0,183,[86,100],1],
  [0,202,[85,89],1],
  [0,203,[85,89],-1],
  [0,207,[55,58],-1],
  [0,211,[58,37],-1],
  [1,28,[49],-1],
  [1,36,[55],-1],
  [1,131,[20],1],
  [1,142,[11],-1],
  [1,148,[9],-1],
  [1,200,[68],-1],
  [1,204,[75],1],
  [1,9,[58,119],-1],
  [1,9,[77,88],-1],
  [1,10,[1,3],1],
  [1,10,[27,35],1],
  [1,14,[49,56],-1],
  [1,26,[58,62],-1],
  [1,33,[9,20],-1],
  [1,33,[117,52],-1],
  [1,34,[12,50],-1],
  [1,35,[68,109],1],
  [1,50,[4,55],1],
  [1,50,[82,33],-1],
  [1,51,[5,56],1],
  [1,55,[4,48],1],
  [1,55,[5,49],-1],
  [1,56,[3,46],1],
  [1,56,[5,49],-1],
  [1,61,[12,87],-1],
  [1,79,[82,3],-1],
  [1,87,[49,22],1],
  [1,100,[12,85],-1],
  [1,102,[70,76],1],
  [1,103,[70,76],-1],
  [1,108,[9,109],1],
  [1,109,[12,86],-1],
  [1,110,[12,86],-1],
  [1,114,[70,65],-1],
  [1,116,[9,65],1],
  [1,116,[12,59],-1],
  [1,116,[49,94],-1],
  [1,116,[117,57],1],
  [1,117,[9,65],1],
  [1,117,[46,91],1],
  [1,117,[49,94],-1],
  [1,117,[55,96],-1],
  [1,120,[27,77],-1],
  [1,121,[20,49],1],
  [1,126,[58,96],1],
  [1,134,[9,79],1],
  [1,134,[14,27],1],
  [1,134,[58,91],-1],
  [1,136,[49,23],1],
  [1,136,[55,77],-1],
  [1,141,[12,27],-1],
  [1,141,[49,88],-1],
  [1,144,[75,6],-1],
  [1,145,[75,6],1],
  [1,149,[68,34],-1],
  [1,149,[82,7],-1],
  [1,150,[5,20],1],
  [1,156,[75,82],1],
  [1,161,[58,30],-1],
  [1,163,[9,29],1],
  [1,175,[5,52],1],
  [1,175,[12,45],-1],
  [1,181,[55,85],-1],
  [1,193,[9,102],1],
  [1,193,[68,32],1],
  [1,197,[3,52],-1],
  [1,197,[9,45],1],
  [1,198,[66,91],-1],
  [1,199,[70,82],1],
  [1,202,[12,98],1],
  [1,203,[12,98],-1],
  [1,206,[68,3],1],
  [1,207,[55,58],-1],
  [1,210,[68,38],-1],
  [1,211,[9,80],1],
  [1,211,[58,37],-1],
  [1,211,[68,38],1],
  [2,28,[49],-1],
  [2,52,[95],-1],
  [2,86,[26],1],
  [2,99,[97],-1],
  [2,142,[11],-1],
  [2,200,[68],-1],
  [2,204,[75],1],
  [2,9,[77,88],-1],
  [2,11,[95,46],-1],
  [2,14,[49,56],-1],
  [2,33,[95,49],1],
  [2,34,[12,50],-1],
  [2,34,[95,49],-1],
  [2,35,[68,109],1],
  [2,46,[18,86],1],
  [2,50,[4,55],1],
  [2,50,[26,97],-1],
  [2,50,[82,33],-1],
  [2,51,[5,56],1],
  [2,51,[26,97],1],
  [2,55,[4,48],1],
  [2,55,[5,49],-1],
  [2,55,[95,1],1],
  [2,56,[5,49],-1],
  [2,56,[20,116],1],
  [2,58,[96,33],-1],
  [2,61,[12,87],-1],
  [2,64,[20,76],1],
  [2,72,[25,27],1],
  [2,72,[95,97],-1],
  [2,79,[82,3],-1],
  [2,79,[86,57],1],
  [2,87,[49,22],1],
  [2,87,[54,55],1],
  [2,87,[95,96],-1],
  [2,100,[12,85],-1],
  [2,100,[96,35],-1],
  [2,102,[70,76],1],
  [2,103,[70,76],-1],
  [2,109,[12,86],-1],
  [2,110,[12,86],-1],
  [2,114,[70,65],-1],
  [2,116,[12,59],-1],
  [2,116,[49,94],-1],
  [2,116,[56,97],1],
  [2,117,[49,94],-1],
  [2,117,[56,97],1],
  [2,120,[27,77],-1],
  [2,121,[20,49],1],
  [2,136,[49,23],1],
  [2,141,[12,27],-1],
  [2,141,[49,88],-1],
  [2,143,[54,86],-1],
  [2,144,[75,6],-1],
  [2,145,[13,25],-1],
  [2,145,[54,86],1],
  [2,145,[75,6],1],
  [2,146,[26,74],-1],
  [2,149,[68,34],-1],
  [2,149,[82,7],-1],
  [2,150,[5,20],1],
  [2,151,[5,20],1],
  [2,151,[54,85],-1],
  [2,154,[4,14],-1],
  [2,154,[86,96],1],
  [2,156,[20,79],-1],
  [2,156,[26,59],-1],
  [2,156,[75,82],1],
  [2,157,[20,79],-1],
  [2,160,[96,59],1],
  [2,175,[5,52],1],
  [2,175,[12,45],-1],
  [2,181,[77,97],-1],
  [2,184,[4,13],-1],
  [2,193,[68,32],1],
  [2,198,[56,85],-1],
  [2,199,[70,82],1],
  [2,199,[97,16],1],
  [2,202,[12,98],1],
  [2,203,[12,98],-1],
  [2,206,[68,3],1],
  [2,210,[68,38],-1],
  [2,211,[68,38],1],
  [3,34,[5],-1],
  [3,65,[47],-1],
  [3,146,[61],1],
  [3,168,[13],-1],
  [3,184,[69],1],
  [3,8,[79,90],-1],
  [3,8,[81,92],1],
  [3,15,[69,76],1],
  [3,15,[72,79],-1],
  [3,17,[72,92],-1],
  [3,28,[45,47],1],
  [3,28,[72,27],1],
  [3,28,[79,81],-1],
  [3,31,[61,16],-1],
  [3,40,[67,72],-1],
  [3,63,[81,103],-1],
  [3,67,[67,121],1],
  [3,69,[81,110],-1],
  [3,70,[81,110],1],
  [3,77,[61,42],-1],
  [3,84,[5,17],1],
  [3,85,[21,69],-1],
  [3,85,[22,72],-1],
  [3,89,[79,47],-1],
  [3,90,[79,47],-1],
  [3,91,[79,47],1],
  [3,97,[13,61],1],
  [3,97,[79,121],-1],
  [3,98,[79,121],-1],
  [3,99,[13,61],1],
  [3,99,[79,121],-1],
  [3,105,[72,80],-1],
  [3,106,[81,121],1],
  [3,111,[72,82],-1],
  [3,112,[72,82],1],
  [3,132,[81,113],1],
  [3,140,[61,60],-1],
  [3,142,[5,21],-1],
  [3,142,[72,16],-1],
  [3,148,[69,94],1],
  [3,148,[72,15],-1],
  [3,158,[5,12],-1],
  [3,190,[61,103],1],
  [3,191,[61,98],-1],
  [3,195,[69,92],-1],
  [3,200,[69,81],-1],
  [3,208,[69,72],-1],
  [3,209,[5,69],2],
  [3,209,[57,121],-1],
  [4,12,[3],-1],
  [4,20,[4],1],
  [4,21,[4],1],
  [4,34,[5],1],
  [4,65,[47],1],
  [4,87,[44],-1],
  [4,121,[21],-1],
  [4,137,[19],1],
  [4,28,[45,47],-1],
  [4,89,[4,98],-1],
  [4,91,[4,98],1],
  [4,97,[4,105],-1],
  [4,118,[22,84],1],
  [4,118,[24,85],-1],
  [4,131,[8,6],-1],
  [4,131,[24,59],-1],
  [4,142,[4,77],-1],
  [4,158,[5,12],1],
  [4,188,[19,22],-1],
  [4,189,[3,8],-1],
  [4,208,[21,22],1],
  [4,209,[5,69],-1],
  [4,213,[4,86],-1],
  [5,12,[3],1],
  [5,20,[4],-1],
  [5,21,[4],-1],
  [5,87,[44],1],
  [5,146,[61],-1],
  [5,168,[13],1],
  [5,30,[23,115],-1],
  [5,31,[61,16],1],
  [5,36,[19,23],-1],
  [5,36,[89,95],1],
  [5,48,[23,118],1],
  [5,48,[95,60],-1],
  [5,62,[86,116],1],
  [5,66,[23,62],1],
  [5,77,[61,42],1],
  [5,89,[4,98],1],
  [5,91,[4,98],-1],
  [5,91,[23,68],1],
  [5,97,[4,105],1],
  [5,97,[13,61],-1],
  [5,99,[13,61],-1],
  [5,99,[23,86],-1],
  [5,106,[86,63],1],
  [5,140,[61,60],1],
  [5,142,[4,77],1],
  [5,170,[23,36],-1],
  [5,190,[61,103],-1],
  [5,190,[95,7],-1],
  [5,191,[61,98],1],
  [5,191,[95,68],-1],
  [5,204,[95,119],-1],
  [5,209,[57,121],1],
  [5,213,[4,86],1],
  [6,51,[46],1],
  [6,175,[65],1],
  [6,197,[59],-1],
  [6,3,[35,46],1],
  [6,16,[1,3],1],
  [6,16,[41,59],-1],
  [6,28,[1,38],-1],
  [6,28,[2,49],1],
  [6,43,[46,49],1],
  [6,59,[5,49],1],
  [6,62,[102,90],1],
  [6,67,[46,22],1],
  [6,89,[38,105],1],
  [6,90,[38,105],1],
  [6,91,[38,105],-1],
  [6,98,[102,126],1],
  [6,99,[102,126],1],
  [6,131,[1,15],1],
  [6,133,[28,38],-1],
  [6,147,[28,48],-1],
  [6,209,[38,41],1],
  [6,209,[102,63],-1],
  [7,134,[64],1],
  [7,153,[9],1],
  [7,160,[77],-1],
  [7,3,[35,46],-1],
  [7,3,[37,48],1],
  [7,16,[1,3],-1],
  [7,16,[80,6],1],
  [7,23,[80,96],-1],
  [7,24,[80,96],-1],
  [7,25,[37,27],-1],
  [7,28,[17,83],1],
  [7,29,[80,82],1],
  [7,30,[80,82],-1],
  [7,36,[80,97],-1],
  [7,40,[17,82],-1],
  [7,41,[82,22],1],
  [7,47,[11,12],1],
  [7,52,[24,80],1],
  [7,76,[80,56],1],
  [7,77,[11,42],1],
  [7,77,[80,56],-1],
  [7,86,[37,24],-1],
  [7,89,[77,40],-1],
  [7,111,[96,79],1],
  [7,112,[11,51],1],
  [7,118,[9,35],1],
  [7,118,[82,58],1],
  [7,124,[35,77],-1],
  [7,131,[1,15],-1],
  [7,132,[37,88],-1],
  [7,147,[35,64],1],
  [7,155,[37,64],-1],
  [7,155,[80,84],-1],
  [7,166,[77,105],1],
  [7,177,[64,80],-1],
  [7,189,[15,80],-1],
  [7,189,[16,82],1],
  [7,190,[11,103],-1],
  [7,195,[64,22],-1],
  [7,200,[77,96],-1],
  [7,201,[77,96],1],
  [7,204,[16,83],1],
  [7,208,[80,88],-1],
  [7,212,[9,80],1],
  [7,212,[11,82],-1],
  [8,51,[46],1],
  [8,100,[97],-1],
  [8,102,[97],1],
  [8,103,[97],-1],
  [8,160,[77],1],
  [8,198,[59],1],
  [8,3,[35,46],1],
  [8,16,[1,3],1],
  [8,16,[83,97],-1],
  [8,19,[97,110],-1],
  [8,19,[120,85],1],
  [8,23,[120,74],-1],
  [8,24,[77,116],-1],
  [8,25,[120,74],-1],
  [8,28,[2,49],1],
  [8,36,[77,115],1],
  [8,36,[80,97],1],
  [8,43,[46,49],1],
  [8,43,[117,120],-1],
  [8,52,[23,77],-1],
  [8,52,[59,76],1],
  [8,59,[5,49],1],
  [8,66,[97,55],-1],
  [8,67,[46,22],1],
  [8,76,[20,65],1],
  [8,77,[20,65],-1],
  [8,84,[77,120],1],
  [8,86,[77,120],-1],
  [8,97,[77,58],-1],
  [8,122,[35,77],-1],
  [8,122,[102,120],1],
  [8,123,[59,97],-1],
  [8,123,[102,120],1],
  [8,124,[35,77],1],
  [8,124,[59,97],-1],
  [8,125,[97,120],-1],
  [8,131,[1,15],1],
  [8,133,[28,38],-1],
  [8,133,[97,42],1],
  [8,140,[38,77],1],
  [8,142,[65,83],1],
  [8,142,[117,94],1],
  [8,147,[28,48],-1],
  [8,148,[117,17],-1],
  [8,158,[97,58],-1],
  [8,159,[97,58],1],
  [8,166,[77,105],-1],
  [8,191,[77,83],1],
  [8,201,[59,125],1],
  [8,201,[77,96],-1],
  [8,208,[117,27],1],
  [8,209,[65,27],-1],
  [9,16,[3],1],
  [9,28,[38],-1],
  [9,111,[29],-1],
  [9,131,[15],1],
  [9,158,[39],-1],
  [9,204,[41],-1],
  [9,0,[8,69],-2],
  [9,1,[8,69],-1],
  [9,2,[8,69],-1],
  [9,10,[41,7],1],
  [9,14,[35,100],1],
  [9,14,[36,54],1],
  [9,14,[38,56],-1],
  [9,33,[35,123],-1],
  [9,34,[2,5],1],
  [9,38,[41,109],-1],
  [9,44,[33,36],-1],
  [9,44,[35,38],1],
  [9,50,[4,5],-1],
  [9,65,[8,63],1],
  [9,71,[35,110],1],
  [9,71,[36,125],1],
  [9,79,[9,41],1],
  [9,87,[38,22],1],
  [9,101,[5,47],1],
  [9,101,[8,50],-1],
  [9,102,[39,69],-1],
  [9,103,[39,69],1],
  [9,113,[36,81],1],
  [9,114,[5,26],-1],
  [9,116,[38,94],-1],
  [9,117,[35,91],1],
  [9,117,[38,94],-1],
  [9,121,[38,20],1],
  [9,130,[36,76],-1],
  [9,136,[38,23],1],
  [9,141,[38,88],-1],
  [9,141,[39,89],1],
  [9,145,[5,16],-1],
  [9,149,[28,35],1],
  [9,152,[28,35],1],
  [9,153,[41,101],1],
  [9,156,[5,63],1],
  [9,156,[41,82],-1],
  [9,157,[5,63],1],
  [9,161,[8,30],-1],
  [9,172,[41,122],-1],
  [9,173,[28,36],-1],
  [9,174,[28,36],1],
  [9,175,[28,36],-1],
  [9,176,[39,24],-1],
  [9,187,[36,107],1],
  [9,192,[35,41],1],
  [9,193,[35,41],-1],
  [9,206,[8,32],1],
  [9,206,[38,42],1],
  [10,111,[17],-1],
  [10,21,[43,7],-1],
  [10,26,[74,7],1],
  [10,35,[74,40],1],
  [10,35,[80,33],-1],
  [10,44,[80,102],1],
  [10,50,[13,43],-1],
  [10,71,[39,43],1],
  [10,71,[57,74],-1],
  [10,79,[39,41],1],
  [10,79,[57,59],-1],
  [10,80,[9,59],-1],
  [10,80,[14,74],1],
  [10,81,[9,59],-1],
  [10,81,[14,74],1],
  [10,100,[8,57],1],
  [10,100,[41,106],-1],
  [10,108,[74,106],-1],
  [10,113,[43,106],1],
  [10,126,[17,43],1],
  [10,126,[24,74],-1],
  [10,128,[74,30],1],
  [10,129,[43,44],-1],
  [10,134,[17,41],-1],
  [10,134,[24,59],1],
  [10,141,[8,17],1],
  [10,141,[59,80],-1],
  [10,146,[34,74],-1],
  [10,149,[13,17],-1],
  [10,149,[74,80],1],
  [10,150,[24,65],1],
  [10,151,[24,65],1],
  [10,156,[43,80],-1],
  [10,157,[13,24],-1],
  [10,162,[8,78],-1],
  [10,163,[80,28],1],
  [10,168,[74,100],1],
  [10,173,[80,106],1],
  [10,174,[80,106],-1],
  [10,206,[5,13],1],
  [10,210,[74,1],-1],
  [11,28,[4],-1],
  [11,53,[81],1],
  [11,88,[30],-1],
  [11,93,[25],-1],
  [11,94,[25],1],
  [11,133,[107],1],
  [11,165,[10],1],
  [11,166,[62],1],
  [11,167,[62],-1],
  [11,195,[75],1],
  [11,26,[81,122],1],
  [11,44,[30,36],-1],
  [11,46,[25,47],-1],
  [11,64,[107,8],-1],
  [11,100,[30,67],1],
  [11,101,[30,67],-1],
  [11,108,[75,107],-1],
  [11,110,[30,71],1],
  [11,116,[30,89],1],
  [11,137,[30,18],-1],
  [11,156,[30,51],1],
  [11,157,[107,5],1],
  [11,164,[75,122],1],
  [11,168,[75,72],1],
  [11,184,[25,118],1],
  [11,185,[10,71],1],
  [11,199,[30,23],1],
  [11,202,[4,53],-1],
  [11,210,[36,39],1],
  [11,211,[30,12],-1],
  [12,4,[124],1],
  [12,5,[124],-1],
  [12,42,[72],1],
  [12,171,[109],1],
  [12,191,[69],1],
  [12,14,[38,49],1],
  [12,26,[109,8],-1],
  [12,34,[124,5],1],
  [12,35,[41,109],1],
  [12,44,[32,38],-1],
  [12,57,[109,53],1],
  [12,65,[124,47],1],
  [12,71,[39,43],1],
  [12,79,[39,41],1],
  [12,103,[109,113],-1],
  [12,156,[124,50],1],
  [12,161,[31,41],-1],
  [12,164,[109,124],1],
  [12,184,[69,124],-1],
  [12,193,[32,41],1],
  [12,211,[69,72],1],
  [13,4,[124],1],
  [13,5,[124],-1],
  [13,28,[4],-1],
  [13,42,[72],1],
  [13,53,[81],1],
  [13,88,[30],-1],
  [13,93,[25],-1],
  [13,94,[25],1],
  [13,125,[23],1],
  [13,133,[107],1],
  [13,165,[10],1],
  [13,166,[62],1],
  [13,167,[62],-1],
  [13,171,[109],1],
  [13,195,[75],1],
  [13,204,[120],-1],
  [13,0,[92,100],-1],
  [13,0,[107,115],-1],
  [13,0,[124,126],-1],
  [13,1,[92,100],-1],
  [13,1,[107,115],-1],
  [13,1,[124,126],-1],
  [13,2,[92,100],-1],
  [13,2,[107,115],-1],
  [13,2,[120,52],-1],
  [13,2,[124,126],-1],
  [13,9,[112,115],1],
  [13,9,[124,125],-1],
  [13,10,[120,7],1],
  [13,12,[124,3],1],
  [13,14,[38,49],1],
  [13,20,[120,84],1],
  [13,20,[124,4],-1],
  [13,21,[124,4],-1],
  [13,26,[63,111],1],
  [13,26,[81,122],1],
  [13,26,[109,8],-1],
  [13,27,[63,111],-1],
  [13,35,[41,109],1],
  [13,44,[30,36],-1],
  [13,44,[32,38],-1],
  [13,46,[25,47],-1],
  [13,46,[106,61],-1],
  [13,46,[120,13],1],
  [13,57,[109,53],1],
  [13,58,[13,74],1],
  [13,58,[39,106],1],
  [13,61,[115,69],-1],
  [13,64,[107,8],-1],
  [13,64,[115,76],1],
  [13,71,[39,43],1],
  [13,71,[57,74],1],
  [13,71,[121,125],-1],
  [13,71,[126,54],1],
  [13,79,[39,41],1],
  [13,79,[87,111],-1],
  [13,79,[120,9],1],
  [13,87,[124,44],1],
  [13,100,[30,67],1],
  [13,101,[30,67],-1],
  [13,101,[63,84],1],
  [13,101,[87,50],-1],
  [13,102,[60,97],1],
  [13,102,[72,121],1],
  [13,103,[60,97],-1],
  [13,103,[94,126],-1],
  [13,103,[109,113],-1],
  [13,108,[75,107],-1],
  [13,109,[115,68],-1],
  [13,110,[30,71],1],
  [13,110,[115,68],-1],
  [13,113,[43,106],-1],
  [13,113,[81,121],-1],
  [13,113,[92,54],1],
  [13,114,[23,85],-1],
  [13,114,[92,54],-1],
  [13,116,[23,74],-1],
  [13,116,[30,89],1],
  [13,119,[92,88],1],
  [13,120,[92,77],-1],
  [13,121,[23,2],-1],
  [13,121,[63,89],1],
  [13,130,[115,126],-1],
  [13,130,[121,76],1],
  [13,137,[23,90],-1],
  [13,137,[30,18],-1],
  [13,137,[63,92],-1],
  [13,141,[120,91],-1],
  [13,144,[120,6],1],
  [13,145,[120,6],-1],
  [13,146,[120,54],-1],
  [13,156,[30,51],1],
  [13,156,[115,79],-1],
  [13,156,[120,82],-1],
  [13,156,[124,50],1],
  [13,157,[107,5],1],
  [13,157,[115,79],-1],
  [13,161,[31,41],-1],
  [13,164,[75,122],1],
  [13,164,[109,124],1],
  [13,168,[75,72],1],
  [13,168,[106,54],1],
  [13,172,[87,89],-1],
  [13,174,[87,89],1],
  [13,175,[87,89],-1],
  [13,181,[115,121],-1],
  [13,181,[120,95],1],
  [13,182,[115,121],-1],
  [13,183,[115,121],-1],
  [13,184,[25,118],1],
  [13,185,[10,71],1],
  [13,187,[60,87],-1],
  [13,193,[32,41],1],
  [13,198,[125,86],1],
  [13,199,[30,23],1],
  [13,202,[4,53],-1],
  [13,203,[125,68],-1],
  [13,206,[5,13],-1],
  [13,207,[87,55],1],
  [13,210,[36,39],1],
  [13,211,[30,12],-1],
  [13,211,[69,72],1],
  [14,17,[89],-1],
  [14,23,[78],1],
  [14,40,[72],-1],
  [14,67,[121],1],
  [14,84,[82],-1],
  [14,85,[82],1],
  [14,105,[83],-1],
  [14,112,[22],-1],
  [14,0,[27,81],-1],
  [14,9,[27,92],-1],
  [14,9,[73,91],-1],
  [14,11,[71,123],-1],
  [14,12,[78,89],1],
  [14,26,[73,82],1],
  [14,33,[27,123],-1],
  [14,34,[24,31],-1],
  [14,34,[79,2],1],
  [14,38,[78,100],1],
  [14,55,[78,37],-1],
  [14,64,[24,81],1],
  [14,64,[72,83],-1],
  [14,65,[22,27],-1],
  [14,72,[24,79],1],
  [14,72,[27,83],-1],
  [14,79,[71,121],1],
  [14,79,[78,36],-1],
  [14,81,[25,27],1],
  [14,82,[25,27],1],
  [14,87,[24,78],1],
  [14,96,[27,93],-1],
  [14,101,[79,47],1],
  [14,101,[121,5],-1],
  [14,102,[72,73],-1],
  [14,114,[26,79],-1],
  [14,116,[27,91],1],
  [14,117,[27,91],1],
  [14,119,[73,117],-1],
  [14,128,[78,104],1],
  [14,129,[71,106],-1],
  [14,130,[27,108],-1],
  [14,130,[50,72],1],
  [14,130,[57,79],-1],
  [14,130,[71,106],-1],
  [14,130,[78,104],1],
  [14,137,[20,27],-1],
  [14,137,[50,71],-1],
  [14,137,[52,73],1],
  [14,145,[79,16],-1],
  [14,146,[89,39],1],
  [14,146,[121,7],-1],
  [14,150,[71,116],-1],
  [14,152,[71,116],1],
  [14,156,[63,79],1],
  [14,157,[63,79],1],
  [14,161,[78,11],-1],
  [14,168,[24,39],-1],
  [14,168,[79,7],1],
  [14,172,[40,78],-1],
  [14,176,[22,50],-1],
  [14,176,[24,57],1],
  [14,185,[24,61],-1],
  [14,202,[53,71],-1],
  [14,206,[43,78],1],
  [14,207,[73,77],1],
  [14,210,[78,41],-1],
  [15,20,[89],1],
  [15,174,[114],-1],
  [15,175,[114],1],
  [15,198,[86],1],
  [15,3,[48,55],1],
  [15,3,[51,58],-1],
  [15,15,[89,38],1],
  [15,16,[89,38],-1],
  [15,18,[89,126],1],
  [15,19,[51,114],1],
  [15,19,[89,126],-1],
  [15,41,[89,27],-1],
  [15,43,[101,110],1],
  [15,47,[89,72],-1],
  [15,52,[86,76],1],
  [15,59,[111,39],-1],
  [15,62,[110,92],-1],
  [15,62,[126,47],1],
  [15,63,[89,93],1],
  [15,63,[110,92],1],
  [15,63,[126,47],-1],
  [15,66,[51,64],1],
  [15,76,[93,126],-1],
  [15,76,[114,20],-1],
  [15,77,[114,20],1],
  [15,85,[86,88],1],
  [15,85,[89,91],-1],
  [15,88,[111,7],1],
  [15,89,[111,7],1],
  [15,97,[86,106],-1],
  [15,105,[89,17],-1],
  [15,112,[89,94],-1],
  [15,112,[126,22],1],
  [15,118,[89,20],1],
  [15,123,[51,101],-1],
  [15,123,[89,115],1],
  [15,131,[86,29],1],
  [15,132,[101,114],1],
  [15,142,[89,77],-1],
  [15,148,[19,89],1],
  [15,148,[114,22],-1],
  [15,158,[44,58],-1],
  [15,158,[48,64],1],
  [15,159,[44,58],1],
  [15,159,[48,64],-1],
  [15,171,[114,126],1],
  [15,196,[44,111],-1],
  [15,196,[86,126],1],
  [15,201,[86,125],1],
  [15,204,[89,43],-1],
  [15,208,[89,120],1],
  [15,212,[86,89],-1],
  [15,212,[126,53],1],
  [15,213,[126,53],-1],
  [16,9,[124],-1],
  [16,20,[89],-1],
  [16,174,[114],1],
  [16,175,[114],-1],
  [16,203,[68],-1],
  [16,3,[51,58],1],
  [16,6,[30,44],-1],
  [16,6,[68,86],1],
  [16,6,[114,62],-1],
  [16,7,[114,62],1],
  [16,7,[124,126],1],
  [16,8,[121,47],-1],
  [16,8,[124,126],1],
  [16,15,[89,38],-1],
  [16,15,[114,13],-1],
  [16,16,[89,38],1],
  [16,16,[114,13],1],
  [16,16,[124,3],1],
  [16,17,[89,126],-1],
  [16,18,[89,126],-1],
  [16,19,[51,114],-1],
  [16,19,[89,126],1],
  [16,28,[48,27],-1],
  [16,29,[121,82],1],
  [16,30,[124,78],1],
  [16,40,[121,94],1],
  [16,41,[89,27],1],
  [16,41,[121,83],-1],
  [16,42,[104,113],-1],
  [16,43,[101,110],-1],
  [16,47,[89,72],1],
  [16,48,[4,48],-1],
  [16,48,[107,11],1],
  [16,53,[61,115],1],
  [16,59,[30,31],-1],
  [16,62,[121,124],-1],
  [16,63,[89,93],-1],
  [16,63,[121,124],1],
  [16,66,[51,64],-1],
  [16,68,[61,86],1],
  [16,68,[121,126],-1],
  [16,69,[124,47],-1],
  [16,70,[121,126],-1],
  [16,70,[124,47],1],
  [16,74,[93,124],1],
  [16,76,[93,126],1],
  [16,76,[114,20],1],
  [16,77,[114,20],-1],
  [16,78,[93,126],-1],
  [16,85,[48,22],-1],
  [16,85,[68,70],-1],
  [16,85,[89,91],1],
  [16,91,[124,33],1],
  [16,93,[114,61],1],
  [16,94,[114,61],-1],
  [16,105,[89,17],1],
  [16,106,[100,121],-1],
  [16,112,[89,94],1],
  [16,112,[121,32],1],
  [16,112,[126,22],-1],
  [16,118,[89,20],-1],
  [16,123,[51,101],1],
  [16,123,[89,115],-1],
  [16,132,[28,49],1],
  [16,132,[101,114],-1],
  [16,139,[113,124],1],
  [16,142,[48,16],1],
  [16,142,[89,77],1],
  [16,148,[19,89],-1],
  [16,148,[114,22],1],
  [16,155,[86,93],-1],
  [16,155,[121,84],-1],
  [16,165,[44,61],1],
  [16,166,[33,61],-1],
  [16,170,[30,61],-1],
  [16,170,[124,62],-1],
  [16,171,[68,122],1],
  [16,171,[113,83],-1],
  [16,171,[114,126],-1],
  [16,177,[121,64],-1],
  [16,189,[114,4],-1],
  [16,190,[114,4],-1],
  [16,195,[61,121],1],
  [16,196,[61,121],-1],
  [16,200,[114,37],-1],
  [16,204,[89,43],1],
  [16,208,[28,110],1],
  [16,208,[89,120],-1],
  [16,212,[48,51],-1],
  [16,212,[86,89],1],
  [16,212,[114,92],-1],
  [16,212,[121,9],1],
  [16,213,[114,92],1],
  [17,50,[55],-1],
  [17,55,[48],-1],
  [17,154,[14],1],
  [17,156,[11],-1],
  [17,6,[17,30],-1],
  [17,6,[42,7],1],
  [17,7,[55,81],1],
  [17,17,[55,72],1],
  [17,19,[11,116],-1],
  [17,28,[28,21],-1],
  [17,30,[48,55],1],
  [17,31,[68,69],-1],
  [17,31,[75,76],1],
  [17,32,[68,69],-1],
  [17,36,[11,64],1],
  [17,39,[1,32],-1],
  [17,41,[1,27],1],
  [17,47,[1,72],1],
  [17,48,[11,111],-1],
  [17,48,[71,81],1],
  [17,49,[11,111],-1],
  [17,59,[5,60],-1],
  [17,62,[68,118],1],
  [17,63,[68,118],-1],
  [17,67,[11,42],-1],
  [17,67,[55,22],-1],
  [17,68,[25,81],-1],
  [17,69,[11,42],-1],
  [17,73,[11,52],-1],
  [17,73,[68,113],1],
  [17,74,[68,113],1],
  [17,76,[11,120],1],
  [17,76,[62,23],1],
  [17,77,[62,23],-1],
  [17,77,[68,66],-1],
  [17,78,[11,120],-1],
  [17,85,[1,91],1],
  [17,85,[11,68],-1],
  [17,94,[25,78],1],
  [17,94,[55,82],-1],
  [17,95,[11,87],-1],
  [17,98,[68,63],1],
  [17,104,[68,12],-1],
  [17,105,[1,17],1],
  [17,112,[11,62],-1],
  [17,112,[68,99],1],
  [17,115,[11,114],1],
  [17,118,[1,20],-1],
  [17,123,[11,46],-1],
  [17,131,[1,28],-1],
  [17,131,[11,48],2],
  [17,133,[3,28],1],
  [17,148,[1,19],-1],
  [17,148,[68,73],1],
  [17,155,[28,55],1],
  [17,155,[68,6],1],
  [17,158,[28,48],1],
  [17,158,[55,16],-1],
  [17,159,[28,48],-1],
  [17,159,[55,16],1],
  [17,165,[17,61],1],
  [17,165,[81,7],-1],
  [17,166,[60,76],1],
  [17,166,[68,81],-1],
  [17,170,[60,69],1],
  [17,170,[75,81],-1],
  [17,171,[1,51],-1],
  [17,171,[68,27],1],
  [17,180,[68,72],1],
  [17,188,[11,44],-2],
  [17,189,[38,69],-1],
  [17,189,[55,86],1],
  [17,190,[11,44],2],
  [17,190,[55,86],1],
  [17,191,[48,68],1],
  [17,195,[68,71],-1],
  [17,195,[75,78],1],
  [17,204,[48,119],1],
  [17,205,[68,49],1],
  [18,35,[35],-1],
  [18,44,[100],1],
  [18,128,[28],-1],
  [18,129,[28],1],
  [18,146,[39],1],
  [18,3,[35,55],-1],
  [18,15,[1,38],1],
  [18,16,[1,38],-1],
  [18,31,[106,77],-1],
  [18,39,[100,2],1],
  [18,77,[39,42],-1],
  [18,89,[13,57],-1],
  [18,89,[43,106],1],
  [18,91,[13,57],1],
  [18,97,[74,106],1],
  [18,131,[1,28],-1],
  [18,131,[74,29],-1],
  [18,132,[106,60],-1],
  [18,133,[3,28],1],
  [18,133,[43,29],1],
  [18,147,[35,106],1],
  [18,204,[1,43],-1],
  [18,204,[106,98],1],
  [18,209,[31,39],-1],
  [19,14,[38],-1],
  [19,160,[66],1],
  [19,187,[117],1],
  [19,207,[120],-1],
  [19,3,[35,55],-1],
  [19,15,[13,76],-1],
  [19,16,[1,38],-1],
  [19,16,[13,76],1],
  [19,19,[55,72],1],
  [19,24,[66,116],-1],
  [19,24,[117,65],1],
  [19,28,[28,21],-1],
  [19,31,[119,120],-1],
  [19,32,[119,120],-1],
  [19,36,[66,115],1],
  [19,40,[38,72],1],
  [19,42,[117,42],1],
  [19,43,[60,46],1],
  [19,47,[117,41],-1],
  [19,48,[48,60],-1],
  [19,48,[55,126],-1],
  [19,49,[48,60],-1],
  [19,49,[55,126],-1],
  [19,52,[66,23],-1],
  [19,53,[117,120],-1],
  [19,54,[117,120],1],
  [19,73,[55,94],-1],
  [19,77,[38,93],-1],
  [19,85,[35,22],1],
  [19,86,[117,23],1],
  [19,89,[55,34],1],
  [19,90,[55,34],1],
  [19,91,[55,34],-1],
  [19,95,[119,113],-1],
  [19,97,[66,58],-1],
  [19,97,[74,106],1],
  [19,98,[119,116],1],
  [19,99,[119,116],1],
  [19,104,[38,83],1],
  [19,105,[38,83],1],
  [19,106,[118,119],-1],
  [19,112,[38,22],1],
  [19,122,[35,66],-1],
  [19,125,[28,38],1],
  [19,131,[1,28],-1],
  [19,131,[74,29],-1],
  [19,131,[80,117],1],
  [19,133,[3,28],1],
  [19,133,[15,38],-1],
  [19,133,[117,6],-1],
  [19,139,[38,66],-1],
  [19,140,[38,66],1],
  [19,140,[120,82],-1],
  [19,148,[15,35],1],
  [19,148,[38,88],1],
  [19,148,[97,117],-1],
  [19,155,[28,55],1],
  [19,158,[28,48],1],
  [19,158,[35,64],-1],
  [19,159,[28,48],-1],
  [19,159,[35,64],1],
  [19,166,[66,105],-1],
  [19,171,[38,114],1],
  [19,171,[117,123],1],
  [19,179,[117,124],1],
  [19,180,[117,124],-1],
  [19,188,[60,114],-1],
  [19,189,[38,69],-1],
  [19,189,[55,86],1],
  [19,189,[117,1],-1],
  [19,189,[119,49],-1],
  [19,190,[38,69],-1],
  [19,190,[55,86],1],
  [19,190,[60,114],1],
  [19,190,[119,49],-1],
  [19,191,[66,83],1],
  [19,191,[120,37],-1],
  [19,200,[15,83],1],
  [19,201,[15,83],-1],
  [19,201,[66,96],-1],
  [19,201,[74,125],1],
  [19,201,[117,27],1],
  [19,205,[38,120],-1],
  [19,208,[55,114],1],
  [19,212,[35,51],1],
  [19,212,[38,53],1],
  [19,213,[38,53],-1],
  [19,213,[55,117],-1],
  [20,15,[38],-1],
  [20,16,[38],1],
  [20,41,[27],1],
  [20,47,[72],1],
  [20,105,[17],1],
  [20,112,[94],1],
  [20,204,[43],1],
  [20,208,[120],-1],
  [20,26,[73,91],1],
  [20,27,[73,91],-1],
  [20,35,[42,109],1],
  [20,45,[5,38],-1],
  [20,45,[23,77],1],
  [20,46,[23,77],-1],
  [20,50,[72,1],1],
  [20,50,[120,13],1],
  [20,61,[70,120],1],
  [20,64,[17,72],1],
  [20,79,[39,42],1],
  [20,79,[67,73],-1],
  [20,83,[120,61],-1],
  [20,101,[31,72],-1],
  [20,102,[31,72],-1],
  [20,102,[56,97],1],
  [20,103,[49,94],1],
  [20,103,[56,97],-1],
  [20,109,[70,119],1],
  [20,110,[70,119],1],
  [20,119,[98,120],1],
  [20,130,[77,95],1],
  [20,144,[87,94],-1],
  [20,145,[23,27],1],
  [20,151,[72,23],-1],
  [20,157,[72,16],-1],
  [20,161,[31,42],-1],
  [20,169,[120,92],1],
  [20,181,[70,103],-1],
  [20,182,[70,103],-1],
  [20,183,[70,103],-1],
  [20,192,[52,72],-1],
  [20,193,[32,42],1],
  [20,199,[14,82],-1],
  [20,206,[72,76],-1],
  [20,206,[77,54],-1],
  [20,210,[38,42],-1],
  [21,4,[123],-1],
  [21,5,[123],1],
  [21,15,[38],1],
  [21,16,[38],-1],
  [21,23,[125],-1],
  [21,24,[125],-1],
  [21,25,[125],-1],
  [21,47,[72],-1],
  [21,52,[79],-1],
  [21,54,[79],-1],
  [21,179,[109],1],
  [21,180,[109],-1],
  [21,204,[43],-1],
  [21,0,[117,76],-1],
  [21,35,[42,109],-1],
  [21,44,[125,32],-1],
  [21,45,[5,38],1],
  [21,45,[23,77],-1],
  [21,46,[23,77],1],
  [21,50,[72,1],-1],
  [21,51,[46,56],1],
  [21,51,[117,41],-1],
  [21,55,[125,37],1],
  [21,64,[17,72],-1],
  [21,64,[97,81],-1],
  [21,72,[79,97],-1],
  [21,79,[39,42],-1],
  [21,79,[125,36],1],
  [21,100,[56,97],-1],
  [21,100,[117,57],1],
  [21,101,[31,72],1],
  [21,102,[31,72],1],
  [21,113,[117,108],-1],
  [21,130,[77,95],-1],
  [21,135,[102,120],1],
  [21,141,[117,17],1],
  [21,146,[123,61],-1],
  [21,150,[97,117],1],
  [21,151,[72,23],1],
  [21,151,[97,117],1],
  [21,156,[43,82],-1],
  [21,156,[109,30],1],
  [21,156,[117,83],1],
  [21,156,[123,50],-1],
  [21,156,[125,66],-1],
  [21,157,[72,16],1],
  [21,157,[117,83],1],
  [21,160,[56,77],1],
  [21,161,[31,42],1],
  [21,161,[125,11],1],
  [21,162,[117,78],-1],
  [21,164,[43,79],1],
  [21,164,[109,123],-1],
  [21,168,[109,71],-1],
  [21,168,[123,13],1],
  [21,175,[117,123],1],
  [21,192,[52,72],1],
  [21,193,[32,42],-1],
  [21,197,[120,123],-1],
  [21,198,[56,59],1],
  [21,198,[120,123],-1],
  [21,206,[43,125],-1],
  [21,206,[72,76],1],
  [21,206,[77,54],1],
  [21,210,[38,42],1],
  [21,210,[125,41],1],
  [22,84,[80],-1],
  [22,86,[80],1],
  [22,111,[83],1],
  [22,201,[74],1],
  [22,26,[73,80],-1],
  [22,35,[33,34],-1],
  [22,44,[34,102],1],
  [22,51,[41,65],1],
  [22,56,[59,117],1],
  [22,71,[43,108],-1],
  [22,79,[73,3],-1],
  [22,80,[67,73],-1],
  [22,81,[67,73],-1],
  [22,100,[65,57],-1],
  [22,100,[74,106],-1],
  [22,113,[59,106],1],
  [22,126,[40,73],1],
  [22,127,[43,83],1],
  [22,134,[41,83],1],
  [22,134,[59,97],-1],
  [22,135,[59,102],1],
  [22,141,[65,17],-1],
  [22,146,[74,80],-1],
  [22,149,[73,7],-1],
  [22,149,[83,13],1],
  [22,150,[65,97],-1],
  [22,151,[65,97],-1],
  [22,156,[59,80],-1],
  [22,157,[97,13],1],
  [22,160,[41,73],-1],
  [22,162,[65,78],1],
  [22,163,[28,34],1],
  [22,173,[34,106],1],
  [22,174,[34,106],-1],
  [22,197,[59,123],-1],
  [22,198,[59,123],-1],
  [22,206,[3,74],1],
  [22,206,[5,76],-1],
  [23,20,[2],-1],
  [23,21,[2],-1],
  [23,38,[100],1],
  [23,44,[32],-1],
  [23,71,[31],1],
  [23,83,[47],1],
  [23,110,[44],-1],
  [23,128,[104],1],
  [23,6,[53,7],-1],
  [23,8,[31,47],-1],
  [23,8,[100,90],1],
  [23,16,[31,6],1],
  [23,39,[2,32],-1],
  [23,59,[112,39],-1],
  [23,76,[31,56],1],
  [23,77,[31,56],-1],
  [23,77,[104,10],-1],
  [23,85,[2,91],1],
  [23,88,[53,104],1],
  [23,88,[112,7],1],
  [23,89,[2,98],1],
  [23,89,[47,100],1],
  [23,89,[53,104],1],
  [23,89,[112,7],1],
  [23,90,[47,100],1],
  [23,91,[2,98],-1],
  [23,91,[47,100],-1],
  [23,93,[11,51],1],
  [23,97,[2,105],1],
  [23,97,[31,55],-1],
  [23,97,[100,121],1],
  [23,98,[100,121],1],
  [23,99,[100,121],1],
  [23,106,[31,100],-1],
  [23,111,[31,32],-1],
  [23,112,[2,94],-1],
  [23,112,[100,101],-1],
  [23,118,[2,20],-1],
  [23,125,[28,49],-1],
  [23,133,[28,60],-1],
  [23,142,[2,77],1],
  [23,147,[28,32],-1],
  [23,148,[2,19],-1],
  [23,155,[31,84],-1],
  [23,158,[44,62],-1],
  [23,158,[47,68],1],
  [23,159,[44,62],1],
  [23,171,[2,51],-1],
  [23,189,[28,36],-1],
  [23,189,[31,15],-1],
  [23,190,[51,71],-1],
  [23,196,[31,61],-1],
  [23,208,[31,88],-1],
  [23,209,[32,51],-1],
  [23,213,[2,86],1],
  [24,14,[49],-1],
  [24,20,[2],-1],
  [24,21,[2],-1],
  [24,83,[47],1],
  [24,110,[44],-1],
  [24,181,[114],1],
  [24,182,[114],1],
  [24,183,[114],1],
  [24,5,[114,119],-1],
  [24,6,[53,7],-1],
  [24,32,[47,110],-1],
  [24,39,[44,101],-1],
  [24,48,[101,110],1],
  [24,49,[101,110],1],
  [24,59,[112,39],-1],
  [24,63,[47,49],-1],
  [24,63,[112,114],1],
  [24,77,[49,93],-1],
  [24,85,[2,91],1],
  [24,88,[112,7],1],
  [24,89,[2,98],1],
  [24,89,[47,100],1],
  [24,89,[112,7],1],
  [24,90,[47,100],1],
  [24,90,[53,104],-1],
  [24,91,[2,98],-1],
  [24,91,[47,100],-1],
  [24,93,[11,51],1],
  [24,95,[60,110],-1],
  [24,97,[2,105],1],
  [24,112,[2,94],-1],
  [24,112,[49,22],1],
  [24,118,[2,20],-1],
  [24,124,[114,96],-1],
  [24,125,[101,114],1],
  [24,131,[51,101],-1],
  [24,133,[114,80],-1],
  [24,142,[2,77],1],
  [24,148,[2,19],-1],
  [24,148,[49,88],1],
  [24,158,[44,62],-1],
  [24,158,[47,68],1],
  [24,159,[44,62],1],
  [24,171,[2,51],-1],
  [24,171,[49,114],1],
  [24,189,[110,118],-1],
  [24,190,[51,71],-1],
  [24,190,[110,118],-1],
  [24,209,[32,51],-1],
  [24,212,[49,53],1],
  [24,213,[2,86],1],
  [24,213,[49,53],-1],
  [25,20,[2],-1],
  [25,21,[2],-1],
  [25,55,[37],-1],
  [25,83,[47],1],
  [25,110,[44],-1],
  [25,161,[11],-1],
  [25,186,[62],1],
  [25,187,[62],1],
  [25,8,[11,50],1],
  [25,17,[62,10],1],
  [25,28,[11,113],-1],
  [25,28,[62,18],1],
  [25,30,[37,55],1],
  [25,32,[47,110],-1],
  [25,39,[2,32],-1],
  [25,59,[112,39],-1],
  [25,62,[11,84],-1],
  [25,63,[47,49],-1],
  [25,69,[11,53],-1],
  [25,77,[11,68],1],
  [25,85,[2,91],1],
  [25,88,[62,50],1],
  [25,88,[112,7],1],
  [25,89,[2,98],1],
  [25,89,[11,40],1],
  [25,89,[47,100],1],
  [25,89,[62,50],1],
  [25,89,[112,7],1],
  [25,90,[47,100],1],
  [25,91,[2,98],-1],
  [25,91,[47,100],-1],
  [25,92,[11,51],1],
  [25,92,[62,39],1],
  [25,93,[11,51],1],
  [25,95,[60,110],-1],
  [25,97,[2,105],1],
  [25,112,[2,94],-1],
  [25,118,[2,20],-1],
  [25,125,[28,49],-1],
  [25,131,[62,80],1],
  [25,133,[28,60],-1],
  [25,133,[62,6],-1],
  [25,140,[60,77],1],
  [25,140,[68,82],-1],
  [25,142,[2,77],1],
  [25,147,[28,32],-1],
  [25,148,[2,19],-1],
  [25,158,[47,68],1],
  [25,167,[62,89],1],
  [25,167,[68,92],-1],
  [25,170,[11,103],1],
  [25,171,[2,51],-1],
  [25,189,[62,1],-1],
  [25,189,[110,118],-1],
  [25,190,[110,118],-1],
  [25,213,[2,86],1],
  [25,213,[55,62],-1],
  [26,91,[105],1],
  [26,140,[77],1],
  [26,0,[98,30],-1],
  [26,1,[98,30],-1],
  [26,10,[16,64],1],
  [26,21,[36,54],1],
  [26,26,[105,22],1],
  [26,27,[105,22],-1],
  [26,34,[125,100],-1],
  [26,45,[13,74],1],
  [26,46,[13,74],-1],
  [26,71,[125,45],-1],
  [26,87,[77,18],1],
  [26,100,[105,67],-1],
  [26,101,[105,67],1],
  [26,113,[36,37],-1],
  [26,116,[77,87],-1],
  [26,116,[105,89],-1],
  [26,117,[77,87],-1],
  [26,119,[105,120],-1],
  [26,121,[105,52],1],
  [26,137,[105,18],1],
  [26,162,[98,11],-1],
  [26,181,[74,95],-1],
  [26,181,[77,98],1],
  [26,187,[77,105],1],
  [26,206,[98,104],1],
  [27,74,[47],-1],
  [27,95,[110],-1],
  [27,0,[65,69],-2],
  [27,0,[116,118],1],
  [27,1,[65,69],-1],
  [27,1,[116,118],1],
  [27,2,[65,69],-1],
  [27,2,[116,118],1],
  [27,13,[120,53],-1],
  [27,14,[45,54],-1],
  [27,33,[45,97],-1],
  [27,35,[54,105],-1],
  [27,44,[54,29],1],
  [27,61,[21,69],-1],
  [27,64,[63,65],1],
  [27,65,[63,65],1],
  [27,101,[65,50],-1],
  [27,102,[69,108],-1],
  [27,103,[69,108],1],
  [27,113,[110,38],-1],
  [27,119,[45,117],-1],
  [27,120,[45,65],-1],
  [27,128,[120,30],-1],
  [27,144,[47,84],1],
  [27,144,[69,94],-1],
  [27,161,[65,30],-1],
  [27,163,[116,29],1],
  [27,163,[120,32],-1],
  [27,173,[118,44],1],
  [27,174,[118,44],-1],
  [27,175,[118,44],1],
  [27,181,[116,44],-1],
  [27,181,[120,48],1],
  [27,182,[116,44],-1],
  [27,182,[120,48],1],
  [27,183,[116,44],-1],
  [27,183,[120,48],1],
  [27,186,[116,30],1],
  [27,187,[116,30],1],
  [27,193,[28,54],-1],
  [27,193,[102,116],1],
  [27,197,[45,116],1],
  [27,197,[49,120],-1],
  [27,198,[45,116],1],
  [27,206,[54,118],1],
  [27,206,[65,32],1],
  [27,206,[116,101],-1],
  [27,207,[45,77],1],
  [28,2,[78],1],
  [28,9,[89],-1],
  [28,11,[123],-1],
  [28,79,[121],1],
  [28,129,[106],-1],
  [28,130,[106],-1],
  [28,150,[116],-1],
  [28,152,[116],1],
  [28,198,[84],-1],
  [28,3,[46,48],-1],
  [28,3,[80,82],1],
  [28,3,[100,55],1],
  [28,5,[80,82],-1],
  [28,6,[89,126],-1],
  [28,7,[78,125],-1],
  [28,7,[89,126],1],
  [28,8,[44,110],1],
  [28,15,[119,13],1],
  [28,16,[89,3],1],
  [28,16,[100,79],-1],
  [28,16,[119,13],-1],
  [28,16,[121,34],1],
  [28,17,[109,10],1],
  [28,19,[66,113],-1],
  [28,28,[78,49],-1],
  [28,28,[116,11],-1],
  [28,30,[78,89],1],
  [28,31,[75,119],1],
  [28,32,[59,87],1],
  [28,32,[76,120],1],
  [28,40,[100,67],-1],
  [28,40,[116,12],1],
  [28,42,[42,109],1],
  [28,47,[41,109],-1],
  [28,47,[116,104],1],
  [28,52,[84,76],-1],
  [28,59,[110,31],-1],
  [28,62,[44,100],-1],
  [28,66,[78,80],-1],
  [28,67,[82,125],1],
  [28,68,[25,95],1],
  [28,68,[82,125],1],
  [28,68,[93,126],-1],
  [28,69,[59,118],-1],
  [28,69,[70,120],-1],
  [28,69,[82,125],1],
  [28,70,[59,118],1],
  [28,70,[70,120],1],
  [28,73,[59,66],-1],
  [28,73,[116,120],1],
  [28,74,[110,92],-1],
  [28,74,[116,120],1],
  [28,76,[59,113],1],
  [28,76,[116,52],-1],
  [28,76,[120,19],-1],
  [28,77,[116,52],1],
  [28,77,[120,19],1],
  [28,78,[59,113],-1],
  [28,85,[84,88],-1],
  [28,85,[100,22],-1],
  [28,88,[109,50],1],
  [28,89,[66,69],-1],
  [28,89,[89,33],-1],
  [28,89,[109,50],1],
  [28,90,[66,69],-1],
  [28,91,[66,69],1],
  [28,91,[89,33],1],
  [28,92,[109,39],1],
  [28,95,[76,113],1],
  [28,95,[110,126],-1],
  [28,95,[116,69],1],
  [28,97,[84,106],1],
  [28,98,[76,116],-1],
  [28,99,[66,87],-1],
  [28,99,[76,116],-1],
  [28,105,[100,80],-1],
  [28,106,[76,118],1],
  [28,111,[59,106],1],
  [28,111,[66,109],-1],
  [28,112,[44,67],-1],
  [28,118,[35,66],1],
  [28,118,[44,84],-1],
  [28,122,[78,106],-1],
  [28,124,[78,106],1],
  [28,124,[82,109],-1],
  [28,125,[48,88],1],
  [28,125,[66,95],-1],
  [28,125,[123,23],1],
  [28,131,[19,48],-1],
  [28,131,[78,20],1],
  [28,131,[84,29],-1],
  [28,132,[116,55],1],
  [28,133,[40,101],1],
  [28,139,[116,123],-1],
  [28,142,[78,11],-1],
  [28,147,[48,64],1],
  [28,147,[100,106],1],
  [28,148,[78,9],-1],
  [28,148,[100,15],-1],
  [28,158,[89,39],-1],
  [28,158,[100,64],1],
  [28,158,[121,7],1],
  [28,159,[100,64],-1],
  [28,159,[121,7],-1],
  [28,165,[95,7],1],
  [28,166,[60,119],1],
  [28,166,[95,68],1],
  [28,167,[95,68],-1],
  [28,170,[75,95],1],
  [28,171,[44,9],-1],
  [28,171,[109,123],1],
  [28,171,[116,22],-1],
  [28,177,[44,11],-1],
  [28,178,[116,83],-1],
  [28,179,[106,121],-1],
  [28,179,[109,124],1],
  [28,179,[116,83],-1],
  [28,179,[120,79],1],
  [28,180,[109,124],-1],
  [28,180,[116,83],1],
  [28,188,[19,44],1],
  [28,189,[76,49],1],
  [28,190,[19,44],-1],
  [28,190,[76,49],1],
  [28,195,[116,82],1],
  [28,196,[50,121],1],
  [28,196,[84,126],-1],
  [28,200,[28,110],1],
  [28,200,[78,68],-1],
  [28,201,[84,125],-1],
  [28,204,[75,78],1],
  [28,204,[120,123],-1],
  [28,205,[59,123],-1],
  [28,208,[59,60],-1],
  [28,208,[120,124],-1],
  [28,209,[116,73],1],
  [28,212,[84,89],1],
  [28,212,[100,51],-1],
  [28,212,[126,68],-1],
  [28,213,[84,89],-1],
  [28,213,[126,68],1],
  [29,0,[38],1],
  [29,57,[72],-1],
  [29,185,[10],-1],
  [29,4,[12,104],-1],
  [29,8,[45,47],-1],
  [29,19,[72,79],1],
  [29,19,[113,116],-1],
  [29,24,[72,90],1],
  [29,28,[38,49],1],
  [29,32,[47,103],1],
  [29,36,[113,64],1],
  [29,40,[72,123],-1],
  [29,48,[111,113],-1],
  [29,49,[111,113],-1],
  [29,59,[1,5],1],
  [29,59,[30,47],-1],
  [29,66,[38,80],1],
  [29,67,[10,12],-1],
  [29,73,[52,113],-1],
  [29,76,[113,120],1],
  [29,77,[72,83],1],
  [29,78,[113,120],-1],
  [29,85,[10,21],1],
  [29,88,[47,92],-1],
  [29,89,[38,83],-1],
  [29,89,[47,92],-1],
  [29,90,[47,92],-1],
  [29,92,[12,7],-1],
  [29,95,[60,103],1],
  [29,95,[87,113],-1],
  [29,97,[47,100],-1],
  [29,98,[47,100],-1],
  [29,99,[47,100],-1],
  [29,115,[113,114],1],
  [29,122,[38,106],1],
  [29,123,[113,46],-1],
  [29,124,[38,106],-1],
  [29,131,[38,20],-1],
  [29,131,[113,48],1],
  [29,133,[12,38],-1],
  [29,133,[83,68],1],
  [29,138,[1,39],-1],
  [29,140,[38,108],-1],
  [29,147,[12,48],-1],
  [29,148,[10,94],-1],
  [29,148,[38,9],1],
  [29,158,[10,25],1],
  [29,166,[33,39],-1],
  [29,166,[105,108],1],
  [29,170,[30,39],-1],
  [29,170,[70,83],1],
  [29,178,[52,72],1],
  [29,180,[52,72],-1],
  [29,188,[113,44],-1],
  [29,189,[103,118],1],
  [29,190,[103,118],1],
  [29,190,[113,44],1],
  [29,195,[10,92],1],
  [29,196,[47,57],-1],
  [29,204,[12,102],1],
  [29,204,[28,103],1],
  [29,204,[34,108],-1],
  [29,208,[47,113],-1],
  [29,209,[28,30],1],
  [29,209,[34,39],-2],
  [30,0,[38],1],
  [30,34,[100],-1],
  [30,57,[72],-1],
  [30,71,[45],-1],
  [30,185,[10],-1],
  [30,4,[12,104],-1],
  [30,19,[72,79],1],
  [30,19,[113,116],-1],
  [30,24,[72,90],1],
  [30,28,[38,49],1],
  [30,32,[87,120],1],
  [30,40,[72,123],-1],
  [30,59,[1,5],1],
  [30,59,[30,47],-1],
  [30,66,[38,80],1],
  [30,67,[10,12],-1],
  [30,69,[47,49],1],
  [30,69,[118,120],-1],
  [30,70,[47,49],-1],
  [30,70,[118,120],1],
  [30,73,[52,113],-1],
  [30,76,[45,56],-1],
  [30,76,[113,120],1],
  [30,77,[45,56],1],
  [30,77,[72,83],1],
  [30,78,[113,120],-1],
  [30,84,[100,17],1],
  [30,85,[10,21],1],
  [30,88,[47,92],-1],
  [30,89,[47,92],-1],
  [30,89,[116,69],-1],
  [30,90,[38,83],1],
  [30,90,[47,92],-1],
  [30,90,[116,69],-1],
  [30,91,[116,69],1],
  [30,92,[12,7],-1],
  [30,97,[45,55],1],
  [30,97,[47,100],-1],
  [30,98,[47,100],-1],
  [30,99,[47,100],-1],
  [30,99,[87,116],-1],
  [30,106,[45,100],1],
  [30,122,[38,106],1],
  [30,124,[38,106],-1],
  [30,125,[23,56],1],
  [30,125,[95,116],-1],
  [30,131,[38,20],-1],
  [30,133,[12,38],-1],
  [30,138,[1,39],-1],
  [30,140,[38,108],-1],
  [30,142,[100,21],-1],
  [30,147,[12,48],-1],
  [30,148,[10,94],-1],
  [30,148,[38,9],1],
  [30,155,[45,84],1],
  [30,158,[10,25],1],
  [30,158,[100,12],-1],
  [30,166,[33,39],-1],
  [30,166,[100,68],-1],
  [30,166,[105,108],1],
  [30,170,[30,39],-1],
  [30,170,[100,75],-1],
  [30,178,[52,72],1],
  [30,180,[52,72],-1],
  [30,189,[49,87],1],
  [30,190,[49,87],1],
  [30,191,[83,108],-1],
  [30,195,[10,92],1],
  [30,196,[45,61],1],
  [30,196,[47,57],-1],
  [30,204,[12,102],1],
  [30,204,[34,108],-1],
  [30,208,[45,88],1],
  [30,208,[60,120],-1],
  [30,209,[34,39],-2],
  [30,209,[100,69],1],
  [31,80,[17],-1],
  [31,81,[17],-1],
  [31,162,[7],-1],
  [31,19,[58,59],1],
  [31,23,[17,80],1],
  [31,24,[17,80],1],
  [31,28,[40,68],1],
  [31,29,[24,80],-1],
  [31,30,[24,80],1],
  [31,36,[40,51],1],
  [31,37,[40,51],1],
  [31,40,[17,24],1],
  [31,41,[22,24],-1],
  [31,48,[40,10],-1],
  [31,53,[80,82],1],
  [31,66,[80,122],1],
  [31,111,[17,79],-1],
  [31,111,[40,106],1],
  [31,112,[40,106],-1],
  [31,115,[58,106],-1],
  [31,118,[24,58],-1],
  [31,131,[33,58],-1],
  [31,133,[33,40],1],
  [31,209,[40,124],-1],
  [32,79,[22],1],
  [32,100,[91],-1],
  [32,101,[91],1],
  [32,172,[52],1],
  [32,174,[52],-1],
  [32,3,[59,114],-1],
  [32,3,[111,66],1],
  [32,4,[59,114],1],
  [32,4,[111,66],-1],
  [32,16,[22,34],1],
  [32,17,[7,8],-1],
  [32,18,[50,21],-1],
  [32,19,[58,59],1],
  [32,37,[106,111],-1],
  [32,39,[22,29],-1],
  [32,40,[41,59],1],
  [32,41,[52,59],-1],
  [32,42,[52,59],1],
  [32,43,[52,59],1],
  [32,48,[50,61],-1],
  [32,67,[8,39],1],
  [32,67,[52,104],-1],
  [32,69,[50,69],1],
  [32,70,[50,69],-1],
  [32,104,[111,109],-1],
  [32,112,[51,111],1],
  [32,118,[22,51],1],
  [32,118,[24,58],-1],
  [32,118,[59,73],1],
  [32,123,[59,91],-1],
  [32,204,[111,73],1],
  [32,212,[50,94],1],
  [32,213,[50,94],-1],
  [33,53,[78],1],
  [33,68,[25],1],
  [33,165,[7],1],
  [33,166,[68],1],
  [33,167,[68],-1],
  [33,170,[75],1],
  [33,9,[4,92],-1],
  [33,14,[4,100],-1],
  [33,26,[30,82],-1],
  [33,26,[78,122],1],
  [33,44,[30,33],-1],
  [33,65,[4,22],-1],
  [33,71,[4,110],-1],
  [33,79,[4,30],-1],
  [33,80,[30,71],-1],
  [33,82,[30,71],1],
  [33,83,[30,71],1],
  [33,116,[4,91],1],
  [33,137,[4,20],-1],
  [33,141,[30,86],-1],
  [33,144,[7,30],1],
  [33,145,[7,30],-1],
  [33,149,[4,28],-1],
  [33,152,[4,28],-1],
  [33,172,[4,84],1],
  [33,173,[105,107],1],
  [33,174,[4,84],-1],
  [33,174,[105,107],-1],
  [33,175,[4,84],1],
  [33,175,[105,107],1],
  [33,181,[107,44],1],
  [33,182,[107,44],1],
  [33,183,[107,44],1],
  [33,186,[30,107],-1],
  [33,187,[4,75],-1],
  [33,187,[30,107],-1],
  [33,198,[4,119],1],
  [33,202,[30,19],1],
  [33,203,[30,19],-1],
  [33,206,[30,14],1],
  [33,206,[101,107],1],
  [33,210,[33,39],1],
  [34,3,[122],1],
  [34,5,[122],-1],
  [34,29,[27],-1],
  [34,36,[125],1],
  [34,37,[125],1],
  [34,53,[78],1],
  [34,84,[17],1],
  [34,85,[17],-1],
  [34,0,[27,38],1],
  [34,0,[43,76],1],
  [34,2,[77,115],-1],
  [34,12,[122,3],1],
  [34,14,[96,103],1],
  [34,26,[27,2],1],
  [34,26,[78,122],1],
  [34,27,[27,2],-1],
  [34,51,[66,77],1],
  [34,55,[96,6],-1],
  [34,55,[125,38],-1],
  [34,60,[96,32],-1],
  [34,79,[27,73],1],
  [34,80,[32,73],1],
  [34,80,[101,122],-1],
  [34,96,[89,96],-1],
  [34,108,[25,27],-1],
  [34,108,[107,109],1],
  [34,113,[25,35],-1],
  [34,113,[43,108],1],
  [34,116,[122,110],1],
  [34,117,[96,125],1],
  [34,119,[27,64],1],
  [34,119,[83,109],-1],
  [34,121,[96,53],1],
  [34,134,[25,58],-1],
  [34,135,[64,122],1],
  [34,136,[77,125],1],
  [34,137,[96,51],-1],
  [34,141,[27,77],-1],
  [34,144,[125,16],-1],
  [34,145,[125,16],1],
  [34,146,[7,25],-1],
  [34,146,[122,61],1],
  [34,156,[40,73],-1],
  [34,156,[122,50],1],
  [34,157,[43,83],-1],
  [34,160,[25,74],1],
  [34,161,[96,114],1],
  [34,161,[125,12],-1],
  [34,162,[73,14],-1],
  [34,168,[122,13],-1],
  [34,169,[27,51],-1],
  [34,181,[125,85],1],
  [34,182,[27,62],1],
  [34,185,[27,10],-1],
  [34,186,[27,114],-1],
  [34,186,[77,121],-1],
  [34,187,[27,114],-1],
  [34,197,[122,120],1],
  [34,198,[122,120],1],
  [34,199,[64,96],1],
  [34,199,[83,14],1],
  [34,206,[117,125],-1],
  [34,211,[64,73],-1],
  [35,18,[92],-1],
  [35,85,[22],1],
  [35,0,[22,101],-1],
  [35,1,[22,101],-1],
  [35,2,[18,59],1],
  [35,12,[18,86],1],
  [35,13,[87,53],-1],
  [35,13,[94,47],1],
  [35,20,[18,85],-1],
  [35,22,[22,47],1],
  [35,22,[93,94],-1],
  [35,26,[22,73],1],
  [35,38,[22,103],1],
  [35,44,[22,29],-1],
  [35,50,[92,55],-1],
  [35,51,[8,18],1],
  [35,57,[22,94],1],
  [35,61,[87,88],-1],
  [35,61,[92,93],1],
  [35,79,[2,22],-1],
  [35,81,[92,91],1],
  [35,83,[18,50],-1],
  [35,87,[22,27],1],
  [35,102,[20,76],1],
  [35,103,[20,76],-1],
  [35,109,[92,94],-1],
  [35,110,[22,48],-1],
  [35,114,[20,65],-1],
  [35,114,[92,97],1],
  [35,116,[27,94],-1],
  [35,117,[27,94],-1],
  [35,121,[20,27],1],
  [35,121,[94,10],1],
  [35,128,[87,30],-1],
  [35,141,[25,86],1],
  [35,141,[27,88],-1],
  [35,154,[92,14],1],
  [35,160,[92,66],1],
  [35,163,[87,32],-1],
  [35,172,[22,112],1],
  [35,175,[18,90],-1],
  [35,176,[87,92],1],
  [35,181,[87,48],1],
  [35,182,[87,48],1],
  [35,183,[18,92],-1],
  [35,183,[87,48],1],
  [35,184,[92,13],1],
  [35,186,[22,104],1],
  [35,186,[87,122],1],
  [35,187,[22,104],1],
  [35,193,[22,28],1],
  [35,197,[49,87],-1],
  [35,202,[19,25],-1],
  [35,202,[88,98],1],
  [35,202,[94,11],1],
  [35,203,[19,25],1],
  [35,203,[88,98],-1],
  [36,34,[2],1],
  [36,45,[3],1],
  [36,50,[4],-1],
  [36,101,[47],1],
  [36,114,[26],-1],
  [36,145,[16],-1],
  [36,151,[15],1],
  [36,16,[14,16],-1],
  [36,28,[26,83],-1],
  [36,31,[16,21],-1],
  [36,32,[76,87],1],
  [36,41,[21,99],-1],
  [36,47,[12,21],-1],
  [36,59,[45,47],1],
  [36,69,[76,118],-1],
  [36,70,[76,118],1],
  [36,73,[8,113],-1],
  [36,77,[8,66],1],
  [36,77,[21,42],-1],
  [36,77,[76,113],1],
  [36,78,[76,113],-1],
  [36,89,[63,76],-1],
  [36,90,[63,76],-1],
  [36,91,[63,76],1],
  [36,104,[8,12],1],
  [36,105,[8,12],1],
  [36,131,[26,52],-1],
  [36,140,[21,60],-1],
  [36,155,[8,6],-1],
  [36,158,[2,12],1],
  [36,171,[21,94],1],
  [36,178,[8,72],1],
  [36,178,[21,17],1],
  [36,180,[8,72],-1],
  [36,188,[26,19],-1],
  [36,189,[16,98],-1],
  [36,190,[21,103],1],
  [36,191,[21,98],-1],
  [36,205,[8,49],-1],
  [36,208,[2,8],-1],
  [36,208,[21,26],2],
  [36,208,[60,76],-1],
  [36,209,[2,69],-1],
  [37,0,[72],2],
  [37,1,[72],1],
  [37,2,[72],1],
  [37,55,[38],1],
  [37,71,[30],1],
  [37,114,[26],1],
  [37,144,[16],1],
  [37,156,[63],-1],
  [37,157,[63],-1],
  [37,185,[53],-1],
  [37,4,[32,38],1],
  [37,4,[104,108],-1],
  [37,6,[12,50],-1],
  [37,6,[30,47],-1],
  [37,8,[30,47],-1],
  [37,16,[30,6],1],
  [37,17,[12,61],-1],
  [37,19,[63,116],-1],
  [37,28,[26,83],1],
  [37,30,[63,14],1],
  [37,31,[16,21],1],
  [37,41,[21,99],1],
  [37,47,[12,21],1],
  [37,48,[12,21],1],
  [37,52,[63,99],-1],
  [37,53,[63,99],1],
  [37,54,[63,99],-1],
  [37,59,[32,5],1],
  [37,59,[108,50],-1],
  [37,66,[63,74],-1],
  [37,66,[72,80],1],
  [37,67,[108,10],-1],
  [37,69,[12,53],1],
  [37,76,[30,56],1],
  [37,77,[12,68],-1],
  [37,77,[21,42],1],
  [37,77,[30,56],-1],
  [37,77,[38,83],1],
  [37,77,[47,92],-1],
  [37,85,[21,53],1],
  [37,90,[72,83],1],
  [37,92,[108,7],-1],
  [37,97,[30,55],-1],
  [37,106,[30,100],-1],
  [37,111,[30,32],-1],
  [37,112,[63,62],-1],
  [37,122,[72,106],1],
  [37,124,[72,106],-1],
  [37,131,[26,52],1],
  [37,131,[72,20],-1],
  [37,133,[32,104],-1],
  [37,138,[26,76],1],
  [37,138,[72,108],-1],
  [37,139,[12,38],1],
  [37,139,[72,108],-1],
  [37,140,[12,38],-1],
  [37,140,[21,60],1],
  [37,148,[53,94],-1],
  [37,148,[72,9],1],
  [37,155,[30,84],-1],
  [37,158,[53,25],1],
  [37,158,[100,108],-1],
  [37,165,[47,61],1],
  [37,166,[104,33],-1],
  [37,170,[12,103],-1],
  [37,170,[30,104],-1],
  [37,171,[21,94],-1],
  [37,178,[21,17],-1],
  [37,179,[63,97],-1],
  [37,188,[26,19],1],
  [37,189,[30,15],-1],
  [37,190,[21,103],-1],
  [37,190,[72,51],-1],
  [37,191,[12,83],-1],
  [37,191,[21,98],1],
  [37,195,[53,92],1],
  [37,195,[63,96],1],
  [37,196,[30,61],-1],
  [37,201,[26,63],-1],
  [37,204,[28,36],1],
  [37,208,[21,26],-2],
  [37,208,[30,88],-1],
  [37,208,[53,72],1],
  [37,209,[36,63],-2],
  [37,209,[104,34],-1],
  [38,25,[27],1],
  [38,76,[98],1],
  [38,77,[98],-1],
  [38,86,[24],1],
  [38,2,[18,52],1],
  [38,9,[20,88],1],
  [38,10,[7,18],-1],
  [38,14,[27,49],1],
  [38,20,[18,84],-1],
  [38,44,[98,103],1],
  [38,55,[27,37],-1],
  [38,60,[98,49],-1],
  [38,65,[18,19],-1],
  [38,65,[87,88],1],
  [38,79,[13,57],1],
  [38,79,[18,9],-1],
  [38,120,[20,27],1],
  [38,126,[98,58],-1],
  [38,135,[98,114],1],
  [38,136,[21,27],-1],
  [38,136,[87,97],1],
  [38,141,[20,89],1],
  [38,143,[13,54],-1],
  [38,144,[27,88],1],
  [38,146,[18,54],1],
  [38,146,[24,74],-1],
  [38,151,[74,97],1],
  [38,154,[86,98],-1],
  [38,156,[24,59],-1],
  [38,156,[27,66],1],
  [38,156,[98,7],1],
  [38,161,[11,27],-1],
  [38,176,[20,24],-1],
  [38,176,[87,95],1],
  [38,181,[21,98],-1],
  [38,198,[77,98],1],
  [38,199,[88,98],1],
  [38,199,[97,14],1],
  [38,202,[87,89],-1],
  [38,203,[87,89],1],
  [38,210,[98,108],-1],
  [39,14,[55],-1],
  [39,71,[33],-1],
  [39,149,[115],-1],
  [39,152,[115],-1],
  [39,3,[55,60],-1],
  [39,6,[10,68],1],
  [39,6,[50,112],1],
  [39,8,[45,110],-1],
  [39,8,[50,112],1],
  [39,15,[10,41],-1],
  [39,17,[55,89],-1],
  [39,17,[61,112],1],
  [39,28,[10,43],-1],
  [39,28,[60,27],1],
  [39,30,[4,55],1],
  [39,31,[68,86],1],
  [39,48,[4,60],1],
  [39,59,[31,36],1],
  [39,59,[50,61],-1],
  [39,62,[55,47],1],
  [39,62,[84,112],-1],
  [39,63,[49,103],-1],
  [39,63,[55,47],-1],
  [39,63,[84,112],1],
  [39,66,[110,89],1],
  [39,69,[49,110],-1],
  [39,70,[49,110],1],
  [39,70,[53,112],-1],
  [39,74,[86,112],-1],
  [39,77,[55,93],-1],
  [39,78,[68,112],1],
  [39,85,[60,22],1],
  [39,88,[61,68],-1],
  [39,91,[61,68],-1],
  [39,92,[7,61],-1],
  [39,92,[10,104],-1],
  [39,92,[55,30],1],
  [39,93,[7,61],-1],
  [39,93,[55,30],1],
  [39,98,[100,110],-1],
  [39,99,[100,110],-1],
  [39,106,[55,110],1],
  [39,111,[10,15],1],
  [39,112,[55,22],1],
  [39,125,[28,55],1],
  [39,125,[100,115],-1],
  [39,132,[49,113],1],
  [39,142,[16,60],-1],
  [39,148,[55,88],1],
  [39,158,[60,64],-1],
  [39,158,[61,100],-1],
  [39,159,[60,64],1],
  [39,165,[55,62],-1],
  [39,170,[60,86],-1],
  [39,171,[55,114],1],
  [39,190,[4,7],1],
  [39,190,[115,30],-1],
  [39,191,[4,68],1],
  [39,196,[55,86],1],
  [39,196,[110,57],-1],
  [39,200,[28,36],-1],
  [39,204,[4,119],1],
  [39,204,[86,37],-1],
  [39,209,[10,71],-1],
  [39,209,[100,120],-1],
  [39,212,[55,53],1],
  [39,212,[60,51],1],
  [39,213,[55,53],-1],
  [40,0,[79],-1],
  [40,64,[83],1],
  [40,19,[95,126],-1],
  [40,24,[26,83],1],
  [40,24,[95,125],-1],
  [40,25,[26,83],1],
  [40,28,[98,6],-1],
  [40,36,[107,64],-1],
  [40,48,[61,118],-1],
  [40,48,[107,111],1],
  [40,49,[107,111],1],
  [40,52,[83,98],1],
  [40,53,[124,78],1],
  [40,54,[79,95],-1],
  [40,54,[83,98],1],
  [40,63,[97,125],1],
  [40,66,[79,80],-1],
  [40,67,[97,67],1],
  [40,68,[124,25],1],
  [40,69,[83,125],1],
  [40,70,[83,125],-1],
  [40,73,[98,124],1],
  [40,74,[98,124],1],
  [40,75,[95,121],1],
  [40,75,[98,124],-1],
  [40,76,[98,126],1],
  [40,78,[98,126],-1],
  [40,91,[108,75],1],
  [40,92,[97,72],1],
  [40,97,[79,97],-1],
  [40,111,[26,1],1],
  [40,115,[107,114],-1],
  [40,122,[79,106],-1],
  [40,123,[107,46],1],
  [40,124,[79,106],1],
  [40,131,[26,59],-1],
  [40,131,[79,20],1],
  [40,131,[107,48],-1],
  [40,133,[26,41],1],
  [40,140,[83,75],1],
  [40,148,[79,9],-1],
  [40,165,[124,7],1],
  [40,166,[16,83],-1],
  [40,166,[36,108],1],
  [40,166,[68,124],1],
  [40,167,[68,124],-1],
  [40,170,[124,75],1],
  [40,188,[107,44],1],
  [40,190,[107,44],-1],
  [40,204,[83,108],1],
  [40,205,[70,98],1],
  [40,209,[83,39],2],
  [41,72,[17],1],
  [41,145,[23],-1],
  [41,6,[7,10],-1],
  [41,6,[62,68],1],
  [41,7,[62,68],-1],
  [41,7,[78,81],1],
  [41,15,[17,26],-1],
  [41,16,[14,23],-1],
  [41,17,[81,67],1],
  [41,31,[68,75],-1],
  [41,88,[17,81],1],
  [41,89,[17,81],1],
  [41,92,[81,22],1],
  [41,93,[7,11],1],
  [41,93,[61,68],-1],
  [41,94,[61,68],1],
  [41,94,[78,82],-1],
  [41,97,[81,24],-1],
  [41,99,[81,24],-1],
  [41,133,[4,14],-1],
  [41,138,[8,26],1],
  [41,155,[4,21],1],
  [41,158,[4,23],1],
  [41,159,[4,23],-1],
  [41,170,[60,75],1],
  [41,189,[4,68],1],
  [41,189,[23,98],-1],
  [41,190,[4,68],1],
  [41,204,[14,83],1],
  [41,204,[37,75],1],
  [41,209,[14,17],1],
  [41,209,[23,26],-1],
  [42,12,[55],1],
  [42,145,[23],-1],
  [42,154,[115],-1],
  [42,186,[85],1],
  [42,17,[85,10],1],
  [42,28,[18,85],1],
  [42,28,[61,115],-1],
  [42,31,[68,75],-1],
  [42,62,[18,116],1],
  [42,62,[95,45],-1],
  [42,68,[61,62],-1],
  [42,88,[85,50],1],
  [42,89,[55,30],1],
  [42,89,[85,50],1],
  [42,92,[85,39],1],
  [42,93,[61,68],-1],
  [42,94,[61,68],1],
  [42,97,[44,55],1],
  [42,98,[95,110],-1],
  [42,99,[95,110],-1],
  [42,106,[18,63],1],
  [42,125,[95,115],-1],
  [42,133,[55,107],1],
  [42,133,[85,6],-1],
  [42,155,[4,21],1],
  [42,158,[4,23],1],
  [42,159,[4,23],-1],
  [42,166,[55,62],1],
  [42,170,[60,75],1],
  [42,189,[4,68],1],
  [42,189,[23,98],-1],
  [42,189,[85,1],-1],
  [42,190,[4,68],1],
  [42,190,[115,25],-1],
  [42,195,[85,95],1],
  [42,196,[85,95],-1],
  [42,204,[37,75],1],
  [42,209,[23,26],-1],
  [42,209,[95,120],-1],
  [42,209,[115,121],1],
  [43,21,[100],1],
  [43,71,[44],-1],
  [43,154,[115],1],
  [43,8,[105,45],-1],
  [43,15,[100,38],-1],
  [43,16,[100,38],1],
  [43,28,[61,115],1],
  [43,31,[68,75],1],
  [43,32,[103,105],1],
  [43,37,[28,106],-1],
  [43,41,[100,27],1],
  [43,47,[100,72],1],
  [43,48,[118,11],-1],
  [43,59,[31,47],1],
  [43,59,[39,61],-1],
  [43,66,[105,89],1],
  [43,68,[61,62],1],
  [43,69,[105,49],-1],
  [43,70,[105,49],1],
  [43,76,[60,105],1],
  [43,77,[47,100],-1],
  [43,78,[47,100],1],
  [43,78,[60,105],-1],
  [43,88,[7,61],1],
  [43,89,[7,61],1],
  [43,89,[55,30],-1],
  [43,89,[100,98],-1],
  [43,91,[100,98],1],
  [43,93,[61,68],1],
  [43,94,[61,68],-1],
  [43,95,[100,103],1],
  [43,97,[100,105],-1],
  [43,98,[100,105],-1],
  [43,99,[100,105],-1],
  [43,105,[100,17],1],
  [43,112,[100,94],1],
  [43,122,[28,55],-1],
  [43,122,[100,115],1],
  [43,133,[55,107],-1],
  [43,166,[55,62],-1],
  [43,166,[60,68],1],
  [43,189,[4,68],-1],
  [43,189,[28,103],1],
  [43,190,[4,68],-1],
  [43,190,[28,103],1],
  [43,190,[115,25],1],
  [43,196,[105,57],-1],
  [43,200,[105,118],-1],
  [43,204,[37,75],-1],
  [43,204,[100,43],1],
  [43,204,[103,118],1],
  [43,208,[105,113],-1],
  [43,209,[118,30],1],
  [44,18,[27],-1],
  [44,25,[95],-1],
  [44,63,[97],-1],
  [44,85,[98],1],
  [44,86,[98],-1],
  [44,0,[98,101],-1],
  [44,1,[98,101],-1],
  [44,9,[89,92],1],
  [44,9,[91,94],-1],
  [44,12,[89,95],1],
  [44,13,[25,47],1],
  [44,20,[95,2],1],
  [44,21,[95,2],1],
  [44,22,[25,93],-1],
  [44,22,[98,47],1],
  [44,26,[98,73],1],
  [44,34,[94,97],1],
  [44,38,[98,103],1],
  [44,44,[98,29],-1],
  [44,50,[24,25],-1],
  [44,50,[27,55],-1],
  [44,50,[97,98],1],
  [44,51,[24,25],1],
  [44,51,[97,98],-1],
  [44,55,[95,37],1],
  [44,57,[22,25],1],
  [44,58,[24,33],1],
  [44,61,[27,93],1],
  [44,61,[97,126],-1],
  [44,65,[22,89],1],
  [44,65,[94,126],-1],
  [44,79,[98,2],-1],
  [44,81,[27,91],1],
  [44,83,[95,47],-1],
  [44,87,[24,95],1],
  [44,100,[24,35],1],
  [44,109,[25,92],-1],
  [44,110,[95,44],1],
  [44,110,[98,48],-1],
  [44,114,[25,95],1],
  [44,116,[95,97],-1],
  [44,117,[95,97],-1],
  [44,120,[95,20],-1],
  [44,121,[10,25],1],
  [44,126,[24,58],1],
  [44,137,[89,20],1],
  [44,137,[91,18],-1],
  [44,146,[98,74],1],
  [44,151,[25,74],-1],
  [44,154,[14,27],1],
  [44,156,[95,66],-1],
  [44,156,[98,59],1],
  [44,160,[24,59],-1],
  [44,160,[27,66],1],
  [44,161,[95,11],1],
  [44,172,[98,112],1],
  [44,186,[98,104],1],
  [44,187,[98,104],1],
  [44,193,[98,28],1],
  [44,198,[85,95],1],
  [44,199,[14,25],-1],
  [44,202,[11,25],1],
  [45,118,[66],1],
  [45,204,[114],1],
  [45,205,[109],-1],
  [45,0,[41,109],1],
  [45,0,[72,124],-2],
  [45,1,[72,124],-1],
  [45,2,[72,124],-1],
  [45,20,[50,104],1],
  [45,26,[53,114],1],
  [45,27,[53,114],-1],
  [45,46,[66,61],-1],
  [45,55,[124,38],-1],
  [45,65,[114,19],1],
  [45,71,[108,109],1],
  [45,71,[124,30],-1],
  [45,79,[17,3],-1],
  [45,79,[22,67],1],
  [45,79,[53,104],-1],
  [45,80,[80,32],1],
  [45,80,[109,9],-1],
  [45,81,[27,91],-1],
  [45,82,[27,91],-1],
  [45,87,[114,21],-1],
  [45,100,[67,91],-1],
  [45,101,[67,91],1],
  [45,107,[64,109],1],
  [45,108,[64,109],-1],
  [45,114,[124,26],-1],
  [45,116,[89,91],-1],
  [45,126,[17,40],1],
  [45,137,[91,18],1],
  [45,141,[66,55],-1],
  [45,144,[124,16],-1],
  [45,149,[7,17],-1],
  [45,150,[46,66],-1],
  [45,156,[40,80],-1],
  [45,156,[114,82],1],
  [45,156,[124,63],1],
  [45,157,[124,63],1],
  [45,160,[17,41],-1],
  [45,162,[7,67],1],
  [45,162,[14,80],-1],
  [45,168,[66,54],1],
  [45,172,[52,67],1],
  [45,172,[114,122],1],
  [45,174,[52,67],-1],
  [45,185,[53,124],1],
  [45,187,[66,96],-1],
  [45,199,[91,23],-1],
  [45,202,[91,21],1],
  [45,211,[64,80],-1],
  [46,36,[124],-1],
  [46,37,[124],-1],
  [46,2,[92,78],1],
  [46,9,[89,92],-1],
  [46,9,[122,124],-1],
  [46,11,[92,123],-1],
  [46,14,[124,48],-1],
  [46,20,[50,104],1],
  [46,20,[89,122],-1],
  [46,26,[53,114],1],
  [46,27,[53,114],-1],
  [46,55,[124,38],1],
  [46,71,[124,30],-1],
  [46,79,[53,104],-1],
  [46,79,[92,121],1],
  [46,117,[124,96],-1],
  [46,121,[50,89],1],
  [46,129,[92,106],-1],
  [46,130,[92,106],-1],
  [46,136,[124,77],-1],
  [46,137,[50,92],-1],
  [46,144,[124,16],1],
  [46,145,[124,16],-1],
  [46,150,[92,116],-1],
  [46,152,[92,116],1],
  [46,161,[124,12],1],
  [46,172,[84,89],-1],
  [46,172,[114,122],1],
  [46,174,[84,89],1],
  [46,175,[84,89],-1],
  [46,181,[124,85],-1],
  [46,185,[50,121],-1],
  [46,185,[53,124],1],
  [46,198,[114,124],-1],
  [46,202,[53,92],-1],
  [46,203,[122,68],-1],
  [46,206,[124,117],1],
  [47,50,[1],-1],
  [47,64,[17],-1],
  [47,151,[23],1],
  [47,157,[16],1],
  [47,206,[76],1],
  [47,4,[76,41],1],
  [47,17,[1,72],1],
  [47,17,[67,79],1],
  [47,23,[17,26],1],
  [47,42,[76,109],1],
  [47,59,[39,57],1],
  [47,59,[76,8],1],
  [47,67,[1,22],-1],
  [47,67,[24,67],-1],
  [47,77,[76,70],1],
  [47,88,[7,57],-1],
  [47,88,[17,79],1],
  [47,89,[7,57],-1],
  [47,89,[17,79],1],
  [47,91,[39,75],-1],
  [47,92,[24,72],-1],
  [47,92,[79,22],1],
  [47,133,[3,14],1],
  [47,138,[36,76],-1],
  [47,138,[39,79],1],
  [47,155,[3,21],-1],
  [47,158,[3,23],-1],
  [47,158,[34,76],1],
  [47,159,[3,23],1],
  [47,166,[36,39],-1],
  [47,204,[39,83],-1],
  [47,209,[17,39],-1],
  [48,20,[55],-1],
  [48,151,[23],1],
  [48,186,[86],-1],
  [48,3,[115,66],1],
  [48,4,[115,66],-1],
  [48,8,[115,116],-1],
  [48,17,[86,10],-1],
  [48,18,[115,88],-1],
  [48,28,[18,86],-1],
  [48,28,[23,11],1],
  [48,37,[106,115],-1],
  [48,59,[39,57],1],
  [48,62,[95,47],1],
  [48,63,[95,47],-1],
  [48,66,[44,89],1],
  [48,74,[23,120],1],
  [48,88,[7,57],-1],
  [48,88,[86,50],-1],
  [48,89,[7,57],-1],
  [48,89,[86,50],-1],
  [48,92,[86,39],-1],
  [48,95,[23,69],1],
  [48,99,[23,76],-1],
  [48,104,[115,109],-1],
  [48,106,[95,110],1],
  [48,106,[115,87],-1],
  [48,132,[23,55],1],
  [48,133,[86,6],1],
  [48,142,[55,77],1],
  [48,155,[3,21],-1],
  [48,158,[3,23],-1],
  [48,159,[3,23],1],
  [48,171,[115,94],-1],
  [48,189,[86,1],1],
  [48,189,[95,69],1],
  [48,190,[95,69],1],
  [48,195,[86,95],-1],
  [48,196,[86,95],1],
  [48,204,[115,73],1],
  [48,213,[55,86],1],
  [49,50,[1],1],
  [49,64,[17],1],
  [49,134,[66],-1],
  [49,135,[116],1],
  [49,151,[23],-1],
  [49,157,[16],-1],
  [49,192,[52],-1],
  [49,206,[76],-1],
  [49,4,[9,104],-1],
  [49,4,[67,32],1],
  [49,4,[76,41],-1],
  [49,8,[66,63],1],
  [49,16,[3,46],-1],
  [49,16,[79,123],1],
  [49,17,[1,72],-1],
  [49,17,[67,79],-1],
  [49,19,[46,56],-1],
  [49,23,[17,26],-1],
  [49,24,[106,116],-1],
  [49,28,[46,38],1],
  [49,31,[66,77],1],
  [49,32,[117,87],1],
  [49,36,[106,115],1],
  [49,39,[9,66],-1],
  [49,40,[67,123],1],
  [49,41,[116,9],1],
  [49,42,[76,109],-1],
  [49,48,[66,61],-1],
  [49,52,[106,23],-1],
  [49,59,[39,57],-1],
  [49,59,[76,8],-1],
  [49,62,[66,87],-1],
  [49,63,[66,87],1],
  [49,66,[35,80],1],
  [49,67,[1,22],1],
  [49,67,[24,67],1],
  [49,69,[46,47],1],
  [49,69,[66,69],1],
  [49,69,[117,118],-1],
  [49,70,[46,47],-1],
  [49,70,[66,69],-1],
  [49,70,[117,118],1],
  [49,73,[66,117],-1],
  [49,74,[45,92],-1],
  [49,75,[66,117],1],
  [49,76,[117,113],1],
  [49,77,[76,70],-1],
  [49,78,[117,113],-1],
  [49,88,[7,57],1],
  [49,88,[17,79],-1],
  [49,88,[29,72],1],
  [49,89,[7,57],1],
  [49,89,[17,79],-1],
  [49,89,[29,72],1],
  [49,91,[39,75],1],
  [49,92,[24,72],1],
  [49,92,[79,22],-1],
  [49,95,[45,126],-1],
  [49,97,[58,106],-1],
  [49,104,[9,52],-1],
  [49,104,[80,123],1],
  [49,105,[80,123],1],
  [49,111,[106,117],1],
  [49,122,[56,116],-1],
  [49,123,[56,116],-1],
  [49,124,[66,123],-1],
  [49,131,[46,15],-1],
  [49,132,[66,60],1],
  [49,133,[3,14],-1],
  [49,133,[29,40],1],
  [49,138,[36,76],1],
  [49,138,[39,79],-1],
  [49,147,[35,66],-1],
  [49,148,[123,15],1],
  [49,155,[3,21],1],
  [49,158,[3,23],1],
  [49,158,[34,76],-1],
  [49,159,[3,23],-1],
  [49,166,[36,39],1],
  [49,170,[66,82],-1],
  [49,178,[116,91],-1],
  [49,179,[66,80],1],
  [49,180,[52,67],1],
  [49,180,[66,80],-1],
  [49,188,[2,52],1],
  [49,188,[45,88],1],
  [49,189,[46,87],1],
  [49,190,[45,88],-1],
  [49,190,[46,87],1],
  [49,195,[66,22],1],
  [49,200,[28,45],1],
  [49,201,[106,96],-1],
  [49,204,[9,102],1],
  [49,204,[39,83],1],
  [49,204,[66,98],-1],
  [49,205,[46,52],1],
  [49,205,[117,123],-1],
  [49,208,[117,60],-1],
  [49,209,[17,39],1],
  [50,7,[81],-1],
  [50,53,[60],1],
  [50,94,[82],1],
  [50,189,[86],-1],
  [50,190,[86],-1],
  [50,191,[75],-1],
  [50,200,[119],-1],
  [50,209,[109],-1],
  [50,0,[30,101],1],
  [50,0,[42,109],-1],
  [50,1,[30,101],1],
  [50,1,[42,109],-1],
  [50,2,[71,122],-1],
  [50,20,[71,81],-1],
  [50,21,[71,81],-1],
  [50,22,[62,86],-1],
  [50,26,[60,122],1],
  [50,34,[50,61],1],
  [50,35,[109,119],1],
  [50,44,[29,30],1],
  [50,44,[102,103],-1],
  [50,46,[82,47],-1],
  [50,60,[82,55],-1],
  [50,64,[61,8],-1],
  [50,79,[2,30],1],
  [50,80,[82,32],1],
  [50,80,[109,11],-1],
  [50,82,[109,11],1],
  [50,100,[61,85],1],
  [50,108,[71,82],-1],
  [50,108,[104,109],-1],
  [50,110,[30,48],1],
  [50,110,[61,86],1],
  [50,113,[82,38],-1],
  [50,116,[61,59],1],
  [50,137,[109,93],1],
  [50,143,[61,81],1],
  [50,143,[62,82],-1],
  [50,144,[39,5],1],
  [50,145,[61,81],-1],
  [50,145,[62,82],1],
  [50,146,[47,8],-1],
  [50,149,[119,34],-1],
  [50,150,[47,65],1],
  [50,151,[47,65],1],
  [50,153,[82,119],1],
  [50,154,[82,119],-1],
  [50,156,[40,82],-1],
  [50,156,[47,13],-1],
  [50,156,[61,5],1],
  [50,157,[39,81],-1],
  [50,157,[47,13],-1],
  [50,157,[61,5],1],
  [50,163,[28,103],-1],
  [50,168,[47,50],1],
  [50,169,[47,50],-1],
  [50,172,[40,122],-1],
  [50,175,[47,57],-1],
  [50,175,[61,45],1],
  [50,181,[60,75],1],
  [50,184,[36,61],-1],
  [50,184,[39,26],1],
  [50,184,[60,86],1],
  [50,184,[82,118],1],
  [50,185,[36,61],1],
  [50,186,[62,122],-1],
  [50,187,[62,122],-1],
  [50,193,[28,30],-1],
  [50,193,[119,32],1],
  [50,202,[75,92],-1],
  [50,203,[60,119],-1],
  [50,203,[75,92],1],
  [50,206,[101,104],-1],
  [50,206,[119,3],1],
  [50,210,[119,38],-1],
  [50,211,[64,82],-1],
  [50,211,[119,38],1],
  [51,19,[72],1],
  [51,36,[123],-1],
  [51,37,[123],-1],
  [51,48,[126],-1],
  [51,49,[126],-1],
  [51,73,[94],-1],
  [51,112,[121],-1],
  [51,208,[114],1],
  [51,0,[30,101],1],
  [51,0,[72,123],-2],
  [51,1,[30,101],1],
  [51,1,[72,123],-2],
  [51,2,[72,123],-1],
  [51,2,[90,78],1],
  [51,2,[94,45],-1],
  [51,9,[89,90],-1],
  [51,10,[50,104],1],
  [51,11,[90,123],-1],
  [51,14,[122,49],-1],
  [51,14,[123,48],-1],
  [51,20,[126,55],-1],
  [51,38,[122,100],-1],
  [51,44,[29,30],1],
  [51,44,[102,103],-1],
  [51,44,[122,32],1],
  [51,50,[114,13],-1],
  [51,55,[123,38],1],
  [51,56,[114,117],-1],
  [51,61,[21,84],1],
  [51,61,[70,114],-1],
  [51,65,[31,72],-1],
  [51,65,[49,94],1],
  [51,71,[122,31],-1],
  [51,71,[123,30],-1],
  [51,79,[2,30],1],
  [51,79,[90,121],1],
  [51,81,[72,91],-1],
  [51,83,[114,61],1],
  [51,83,[126,30],1],
  [51,96,[112,114],-1],
  [51,96,[121,123],1],
  [51,108,[104,109],-1],
  [51,110,[30,48],1],
  [51,114,[72,97],-1],
  [51,117,[123,96],-1],
  [51,121,[2,50],-1],
  [51,128,[104,122],-1],
  [51,129,[90,106],-1],
  [51,130,[50,89],1],
  [51,130,[90,106],-1],
  [51,130,[104,122],-1],
  [51,134,[72,106],1],
  [51,134,[126,66],1],
  [51,135,[102,114],-1],
  [51,136,[123,77],-1],
  [51,137,[50,90],-1],
  [51,137,[84,25],-1],
  [51,143,[50,72],-1],
  [51,144,[84,94],1],
  [51,144,[123,16],1],
  [51,145,[50,72],1],
  [51,145,[123,16],-1],
  [51,146,[39,72],1],
  [51,150,[90,116],-1],
  [51,152,[90,116],1],
  [51,161,[94,41],1],
  [51,161,[123,12],1],
  [51,163,[28,103],-1],
  [51,169,[114,92],-1],
  [51,172,[50,73],1],
  [51,176,[50,121],-1],
  [51,176,[84,126],1],
  [51,181,[84,89],1],
  [51,181,[123,85],-1],
  [51,183,[84,89],1],
  [51,185,[31,50],1],
  [51,185,[123,53],1],
  [51,186,[86,126],-1],
  [51,187,[86,126],-1],
  [51,192,[94,111],-1],
  [51,192,[126,52],1],
  [51,193,[28,30],-1],
  [51,197,[114,123],1],
  [51,202,[90,53],-1],
  [51,206,[101,104],-1],
  [51,206,[117,123],1],
  [51,207,[114,126],-1],
  [52,20,[48],-1],
  [52,21,[48],-1],
  [52,55,[1],-1],
  [52,79,[44],1],
  [52,16,[44,34],1],
  [52,17,[7,10],1],
  [52,19,[28,116],-1],
  [52,36,[28,64],1],
  [52,39,[32,48],-1],
  [52,48,[28,111],-1],
  [52,49,[28,111],-1],
  [52,59,[36,47],-1],
  [52,73,[28,52],-1],
  [52,76,[28,120],1],
  [52,76,[47,48],-1],
  [52,77,[47,48],1],
  [52,78,[28,120],-1],
  [52,85,[48,91],1],
  [52,88,[7,50],1],
  [52,89,[7,50],1],
  [52,89,[48,98],1],
  [52,91,[48,98],-1],
  [52,92,[7,39],1],
  [52,95,[28,87],-1],
  [52,97,[48,105],1],
  [52,112,[48,94],-1],
  [52,115,[28,114],1],
  [52,118,[48,20],-1],
  [52,123,[28,46],-1],
  [52,131,[28,48],1],
  [52,142,[48,77],1],
  [52,148,[19,48],-1],
  [52,155,[44,86],-1],
  [52,171,[48,51],-1],
  [52,188,[28,44],-2],
  [52,189,[28,44],-1],
  [52,190,[28,44],1],
  [52,209,[28,36],1],
  [52,213,[48,86],1],
  [53,11,[46],1],
  [53,33,[49],-1],
  [53,34,[49],1],
  [53,51,[67],-1],
  [53,55,[1],-1],
  [53,192,[59],1],
  [53,3,[67,35],-1],
  [53,16,[12,66],1],
  [53,19,[28,116],-1],
  [53,19,[67,72],1],
  [53,32,[45,47],1],
  [53,36,[28,64],1],
  [53,48,[28,111],-1],
  [53,49,[28,111],-1],
  [53,59,[36,47],-1],
  [53,59,[39,50],1],
  [53,62,[45,90],1],
  [53,67,[10,39],1],
  [53,67,[22,67],-2],
  [53,73,[28,52],-1],
  [53,73,[65,113],-1],
  [53,73,[67,94],-1],
  [53,76,[28,120],1],
  [53,76,[45,46],-1],
  [53,76,[65,66],1],
  [53,77,[45,46],1],
  [53,78,[28,120],-1],
  [53,90,[29,79],1],
  [53,91,[9,75],-1],
  [53,92,[7,39],1],
  [53,92,[22,72],-1],
  [53,95,[28,87],-1],
  [53,95,[45,60],1],
  [53,98,[45,126],1],
  [53,99,[45,126],1],
  [53,104,[12,65],1],
  [53,105,[9,59],-1],
  [53,105,[12,65],1],
  [53,115,[28,114],1],
  [53,118,[29,117],-1],
  [53,123,[28,46],-1],
  [53,131,[28,48],1],
  [53,131,[32,20],-1],
  [53,131,[66,2],1],
  [53,158,[12,49],1],
  [53,166,[9,36],-1],
  [53,178,[59,67],-1],
  [53,178,[65,72],1],
  [53,180,[65,72],-1],
  [53,188,[28,44],-1],
  [53,188,[59,2],-1],
  [53,189,[45,118],1],
  [53,190,[28,44],1],
  [53,190,[45,118],1],
  [53,200,[9,102],-1],
  [53,204,[9,83],-1],
  [53,205,[49,65],-1],
  [53,208,[28,47],-1],
  [53,209,[9,17],-1],
  [53,209,[28,36],1],
  [53,209,[29,39],1],
  [53,209,[45,63],-1],
  [53,209,[49,69],-1],
  [54,0,[32],1],
  [54,1,[32],1],
  [54,55,[1],1],
  [54,71,[103],1],
  [54,161,[104],-1],
  [54,172,[53],-1],
  [54,8,[47,103],-1],
  [54,8,[50,104],1],
  [54,16,[103,6],1],
  [54,17,[7,10],-1],
  [54,17,[51,53],1],
  [54,28,[104,113],-1],
  [54,59,[36,47],1],
  [54,59,[39,50],-1],
  [54,62,[104,84],-1],
  [54,67,[53,104],1],
  [54,76,[103,56],1],
  [54,77,[103,56],-1],
  [54,92,[7,39],-1],
  [54,92,[51,104],1],
  [54,97,[103,55],-1],
  [54,106,[100,103],-1],
  [54,111,[32,103],-1],
  [54,155,[103,84],-1],
  [54,158,[39,100],-1],
  [54,189,[103,15],-1],
  [54,196,[103,61],-1],
  [54,208,[103,88],-1],
  [54,209,[28,36],-1],
  [54,209,[51,71],1],
  [55,30,[55],1],
  [55,12,[74,18],-1],
  [55,35,[33,105],1],
  [55,44,[17,30],-1],
  [55,44,[102,105],-1],
  [55,60,[55,101],1],
  [55,80,[32,101],-1],
  [55,80,[80,37],1],
  [55,107,[17,35],1],
  [55,107,[80,1],-1],
  [55,108,[106,109],-1],
  [55,110,[55,30],1],
  [55,113,[24,35],-1],
  [55,113,[33,55],1],
  [55,116,[57,74],1],
  [55,134,[17,40],1],
  [55,134,[24,58],-1],
  [55,141,[7,17],-1],
  [55,143,[74,44],-1],
  [55,145,[74,44],1],
  [55,146,[7,24],-1],
  [55,146,[33,74],1],
  [55,153,[58,96],-1],
  [55,154,[58,96],1],
  [55,160,[17,43],-1],
  [55,160,[24,74],1],
  [55,162,[7,78],1],
  [55,162,[9,80],-1],
  [55,163,[28,105],-1],
  [55,182,[55,62],-1],
  [55,187,[77,96],-1],
  [55,187,[109,122],1],
  [55,199,[15,80],1],
  [55,206,[55,74],-1],
  [55,206,[64,80],1],
  [55,210,[17,39],1],
  [55,211,[64,101],1],
  [56,19,[79],-1],
  [56,24,[90],-1],
  [56,36,[89],-1],
  [56,53,[126],1],
  [56,54,[126],-1],
  [56,75,[97],1],
  [56,0,[79,123],1],
  [56,1,[79,123],1],
  [56,2,[78,122],1],
  [56,10,[57,104],-1],
  [56,11,[126,46],1],
  [56,12,[96,97],1],
  [56,14,[90,49],-1],
  [56,26,[96,22],1],
  [56,26,[122,126],1],
  [56,27,[96,22],-1],
  [56,33,[126,49],-1],
  [56,34,[121,31],-1],
  [56,34,[126,49],1],
  [56,50,[89,4],1],
  [56,55,[126,1],-1],
  [56,64,[13,57],-1],
  [56,71,[90,31],-1],
  [56,81,[79,91],1],
  [56,87,[96,126],1],
  [56,96,[96,125],-1],
  [56,100,[96,67],-1],
  [56,101,[96,67],1],
  [56,116,[89,96],-1],
  [56,116,[90,97],1],
  [56,117,[89,96],-1],
  [56,117,[90,97],1],
  [56,119,[96,120],-1],
  [56,120,[20,90],1],
  [56,121,[96,52],1],
  [56,130,[57,89],-1],
  [56,134,[79,106],-1],
  [56,136,[89,77],-1],
  [56,137,[96,18],1],
  [56,141,[85,97],1],
  [56,143,[79,50],1],
  [56,145,[79,50],-1],
  [56,153,[58,96],-1],
  [56,168,[7,89],1],
  [56,168,[39,121],-1],
  [56,172,[57,73],-1],
  [56,176,[57,121],1],
  [56,176,[85,126],-1],
  [56,181,[85,89],-1],
  [56,185,[61,121],-1],
  [56,198,[85,90],-1],
  [57,19,[79],1],
  [57,24,[90],1],
  [57,36,[89],1],
  [57,53,[126],-1],
  [57,54,[126],1],
  [57,75,[97],-1],
  [57,190,[7],-1],
  [57,0,[11,107],1],
  [57,0,[81,124],-1],
  [57,1,[11,107],1],
  [57,1,[79,123],-1],
  [57,1,[81,124],-1],
  [57,2,[81,124],-1],
  [57,2,[119,52],1],
  [57,9,[86,119],1],
  [57,9,[92,124],1],
  [57,10,[57,104],1],
  [57,10,[119,7],-1],
  [57,11,[108,20],1],
  [57,11,[126,46],-1],
  [57,12,[96,97],-1],
  [57,14,[90,49],1],
  [57,20,[7,10],-1],
  [57,20,[89,92],1],
  [57,20,[119,84],-1],
  [57,21,[7,10],-1],
  [57,22,[10,68],-1],
  [57,26,[96,22],-1],
  [57,26,[122,126],-1],
  [57,27,[96,22],1],
  [57,33,[126,49],1],
  [57,34,[121,31],1],
  [57,34,[126,49],-1],
  [57,46,[119,13],-1],
  [57,50,[10,13],-1],
  [57,50,[89,4],-1],
  [57,55,[126,1],1],
  [57,61,[108,87],1],
  [57,64,[11,76],-1],
  [57,64,[13,57],1],
  [57,64,[83,123],-1],
  [57,71,[90,31],1],
  [57,72,[16,68],1],
  [57,79,[119,9],-1],
  [57,80,[11,62],1],
  [57,80,[82,35],-1],
  [57,81,[68,99],-1],
  [57,81,[79,91],-1],
  [57,82,[11,62],-1],
  [57,82,[68,99],-1],
  [57,83,[10,61],1],
  [57,83,[11,62],-1],
  [57,87,[96,126],-1],
  [57,100,[96,67],1],
  [57,100,[108,85],1],
  [57,101,[96,67],-1],
  [57,107,[7,11],-1],
  [57,108,[7,11],1],
  [57,109,[108,86],1],
  [57,110,[11,68],1],
  [57,110,[108,86],1],
  [57,113,[24,35],1],
  [57,116,[89,96],1],
  [57,116,[90,97],-1],
  [57,117,[89,96],1],
  [57,117,[90,97],-1],
  [57,117,[108,59],-1],
  [57,119,[96,120],1],
  [57,119,[125,88],-1],
  [57,120,[20,90],-1],
  [57,120,[77,125],1],
  [57,121,[61,89],-1],
  [57,121,[68,93],1],
  [57,121,[96,52],-1],
  [57,126,[68,82],1],
  [57,127,[68,82],1],
  [57,129,[10,44],-1],
  [57,130,[57,89],1],
  [57,130,[108,124],1],
  [57,134,[24,58],1],
  [57,134,[27,64],-1],
  [57,134,[79,106],1],
  [57,136,[89,77],1],
  [57,137,[61,92],1],
  [57,137,[62,93],-1],
  [57,137,[96,18],-1],
  [57,141,[7,17],1],
  [57,141,[68,22],-1],
  [57,141,[85,97],-1],
  [57,141,[119,91],1],
  [57,143,[79,50],-1],
  [57,145,[79,50],1],
  [57,146,[7,24],1],
  [57,146,[119,54],1],
  [57,153,[9,27],-1],
  [57,153,[40,82],1],
  [57,153,[58,96],1],
  [57,156,[11,79],1],
  [57,157,[11,79],1],
  [57,160,[24,74],-1],
  [57,160,[27,77],1],
  [57,162,[7,78],-1],
  [57,162,[11,82],2],
  [57,164,[11,82],-1],
  [57,168,[7,89],-1],
  [57,168,[39,121],1],
  [57,172,[57,73],1],
  [57,174,[92,114],-1],
  [57,175,[92,114],1],
  [57,176,[57,121],-1],
  [57,176,[85,126],1],
  [57,181,[85,89],1],
  [57,181,[119,95],-1],
  [57,185,[61,121],1],
  [57,186,[10,48],1],
  [57,187,[10,48],1],
  [57,198,[85,90],1],
  [57,199,[16,82],-1],
  [57,202,[62,89],-1],
  [57,202,[68,92],1],
  [57,202,[108,98],-1],
  [57,202,[119,126],-1],
  [57,203,[62,89],1],
  [57,203,[108,98],1],
  [57,203,[119,126],1],
  [58,77,[94],1],
  [58,118,[88],1],
  [58,155,[21],-1],
  [58,10,[53,114],-1],
  [58,44,[94,103],-1],
  [58,46,[88,61],-1],
  [58,60,[49,94],1],
  [58,102,[21,76],1],
  [58,103,[21,76],-1],
  [58,114,[21,65],-1],
  [58,121,[21,27],1],
  [58,121,[53,73],-1],
  [58,128,[114,30],1],
  [58,135,[94,114],-1],
  [58,137,[19,27],-1],
  [58,137,[51,73],1],
  [58,144,[48,88],1],
  [58,145,[48,88],-1],
  [58,150,[46,88],-1],
  [58,153,[19,48],1],
  [58,153,[91,114],-1],
  [58,163,[32,114],1],
  [58,168,[88,54],1],
  [58,174,[46,114],1],
  [58,175,[46,114],-1],
  [58,186,[114,122],-1],
  [58,197,[49,114],1],
  [58,198,[94,77],-1],
  [58,199,[88,94],-1],
  [58,210,[94,108],1],
  [59,96,[96],-1],
  [59,119,[88],-1],
  [59,120,[77],1],
  [59,3,[52,58],1],
  [59,7,[78,122],1],
  [59,15,[88,16],1],
  [59,16,[96,97],1],
  [59,19,[67,122],1],
  [59,23,[88,15],1],
  [59,24,[88,15],1],
  [59,25,[66,23],-1],
  [59,25,[88,15],1],
  [59,28,[66,21],-1],
  [59,28,[96,17],-1],
  [59,30,[80,97],-1],
  [59,30,[122,126],1],
  [59,36,[77,19],-1],
  [59,36,[80,82],1],
  [59,36,[111,112],-1],
  [59,36,[122,95],1],
  [59,37,[80,82],1],
  [59,37,[111,112],-1],
  [59,40,[91,96],1],
  [59,41,[66,88],1],
  [59,41,[80,96],-1],
  [59,47,[70,88],-1],
  [59,47,[104,111],1],
  [59,48,[70,88],1],
  [59,48,[104,111],-1],
  [59,48,[119,51],1],
  [59,49,[70,88],1],
  [59,49,[104,111],-1],
  [59,49,[119,51],1],
  [59,52,[77,88],1],
  [59,53,[77,88],1],
  [59,53,[80,91],-1],
  [59,54,[80,91],1],
  [59,59,[88,39],1],
  [59,59,[96,31],-1],
  [59,63,[88,114],-1],
  [59,66,[52,64],-1],
  [59,67,[82,122],-1],
  [59,68,[82,122],-1],
  [59,69,[70,114],1],
  [59,69,[82,122],-1],
  [59,70,[70,114],-1],
  [59,73,[52,104],-1],
  [59,74,[88,119],1],
  [59,75,[91,122],-1],
  [59,76,[114,19],1],
  [59,77,[70,119],-1],
  [59,77,[114,19],-1],
  [59,85,[119,9],-1],
  [59,94,[96,126],1],
  [59,95,[88,68],1],
  [59,97,[80,89],1],
  [59,97,[122,24],-1],
  [59,104,[112,114],1],
  [59,105,[88,41],1],
  [59,111,[80,1],1],
  [59,112,[88,42],-1],
  [59,112,[119,12],1],
  [59,118,[88,126],-1],
  [59,123,[52,101],1],
  [59,124,[112,122],-1],
  [59,131,[59,80],-1],
  [59,133,[41,80],1],
  [59,138,[88,5],-1],
  [59,139,[112,124],-1],
  [59,142,[119,73],-1],
  [59,147,[77,48],-1],
  [59,148,[35,77],1],
  [59,155,[77,46],1],
  [59,158,[96,40],1],
  [59,159,[96,40],-1],
  [59,171,[112,83],1],
  [59,177,[119,27],-1],
  [59,190,[111,30],1],
  [59,191,[77,96],-1],
  [59,201,[66,24],1],
  [59,204,[32,41],1],
  [59,204,[96,16],-1],
  [59,205,[32,52],-1],
  [59,205,[112,73],-1],
  [59,208,[114,124],1],
  [59,209,[96,107],-1],
  [59,209,[109,124],1],
  [59,209,[111,73],1],
  [60,67,[67],-1],
  [60,92,[72],-1],
  [60,97,[79],1],
  [60,99,[79],1],
  [60,26,[17,72],-1],
  [60,26,[79,29],1],
  [60,34,[95,31],1],
  [60,51,[72,45],-1],
  [60,56,[79,45],-1],
  [60,57,[26,72],1],
  [60,58,[33,78],1],
  [60,64,[72,90],1],
  [60,64,[81,95],-1],
  [60,65,[10,18],-1],
  [60,65,[72,90],1],
  [60,79,[78,1],1],
  [60,80,[79,35],2],
  [60,100,[72,3],-1],
  [60,101,[67,5],1],
  [60,101,[72,3],1],
  [60,108,[71,72],-1],
  [60,108,[78,79],-1],
  [60,116,[79,56],-1],
  [60,117,[79,56],-1],
  [60,141,[79,62],-1],
  [60,143,[5,10],1],
  [60,143,[90,13],1],
  [60,144,[5,10],-1],
  [60,146,[7,67],1],
  [60,146,[18,90],-1],
  [60,149,[72,58],-1],
  [60,153,[79,40],-2],
  [60,156,[7,78],1],
  [60,156,[90,69],-1],
  [60,157,[90,69],-1],
  [60,162,[72,14],1],
  [60,162,[79,11],-1],
  [60,168,[95,39],1],
  [60,176,[50,92],1],
  [60,176,[57,95],-1],
  [60,185,[50,90],-1],
  [60,185,[61,95],1],
  [60,192,[50,72],1],
  [60,192,[57,79],-1],
  [61,131,[58],1],
  [61,133,[40],-1],
  [61,2,[40,115],1],
  [61,26,[58,106],-1],
  [61,35,[39,40],-1],
  [61,44,[1,30],1],
  [61,50,[43,106],1],
  [61,64,[40,8],1],
  [61,64,[58,76],-1],
  [61,107,[1,35],-1],
  [61,107,[7,58],1],
  [61,108,[7,58],-1],
  [61,108,[39,106],1],
  [61,113,[3,35],1],
  [61,113,[57,106],-1],
  [61,128,[30,39],-1],
  [61,129,[44,57],1],
  [61,141,[35,58],1],
  [61,146,[34,39],1],
  [61,151,[58,5],-1],
  [61,154,[37,40],1],
  [61,156,[58,79],1],
  [61,157,[40,5],-1],
  [61,157,[58,79],1],
  [61,162,[9,35],-1],
  [61,162,[67,106],1],
  [61,168,[7,44],1],
  [61,168,[39,100],-1],
  [61,186,[40,121],1],
  [61,206,[106,5],-1],
  [62,44,[30],1],
  [62,80,[78],1],
  [62,81,[78],1],
  [62,141,[7],1],
  [62,206,[11],-1],
  [62,210,[39],-1],
  [62,3,[24,46],-1],
  [62,6,[37,25],1],
  [62,7,[37,25],-1],
  [62,15,[34,38],1],
  [62,16,[34,38],-1],
  [62,23,[13,15],1],
  [62,23,[78,80],-1],
  [62,24,[78,80],-1],
  [62,28,[27,83],1],
  [62,42,[82,32],-1],
  [62,53,[37,82],-1],
  [62,84,[15,16],-1],
  [62,84,[80,82],1],
  [62,85,[9,11],1],
  [62,85,[80,82],-1],
  [62,88,[7,13],1],
  [62,89,[82,103],-1],
  [62,90,[82,103],-1],
  [62,91,[7,13],1],
  [62,111,[78,79],1],
  [62,111,[82,83],-1],
  [62,112,[11,12],-1],
  [62,112,[82,83],1],
  [62,118,[9,24],1],
  [62,139,[70,82],1],
  [62,140,[70,82],-1],
  [62,142,[11,73],1],
  [62,142,[16,83],-1],
  [62,147,[24,64],1],
  [62,165,[11,37],-1],
  [62,166,[43,105],1],
  [62,167,[37,61],1],
  [62,170,[40,82],-1],
  [62,171,[9,27],-1],
  [62,171,[40,82],1],
  [62,189,[7,110],-1],
  [62,189,[28,38],1],
  [62,190,[7,110],-1],
  [62,200,[5,28],1],
  [62,200,[16,37],1],
  [62,204,[28,37],1],
  [62,204,[34,43],-1],
  [62,212,[7,96],-1],
  [62,212,[24,62],1],
  [62,213,[7,96],1],
  [63,107,[35],-1],
  [63,134,[40],-1],
  [63,160,[43],1],
  [63,206,[11],1],
  [63,6,[37,25],-1],
  [63,7,[37,25],1],
  [63,15,[35,17],1],
  [63,15,[80,1],-1],
  [63,16,[3,6],1],
  [63,19,[9,59],-1],
  [63,23,[13,15],-1],
  [63,28,[27,83],-1],
  [63,40,[80,72],1],
  [63,42,[82,32],1],
  [63,47,[80,32],-1],
  [63,53,[37,82],1],
  [63,59,[35,36],1],
  [63,84,[15,16],1],
  [63,85,[9,11],-1],
  [63,89,[40,43],1],
  [63,89,[82,103],1],
  [63,90,[82,103],1],
  [63,105,[80,83],1],
  [63,111,[82,83],1],
  [63,112,[11,12],1],
  [63,112,[82,83],-1],
  [63,115,[9,106],1],
  [63,131,[9,33],1],
  [63,133,[15,80],-1],
  [63,138,[35,8],-1],
  [63,139,[70,82],-1],
  [63,140,[70,82],1],
  [63,142,[11,73],-1],
  [63,142,[16,83],1],
  [63,158,[35,10],1],
  [63,165,[11,37],1],
  [63,166,[43,105],-1],
  [63,167,[37,61],-1],
  [63,171,[9,27],1],
  [63,171,[40,82],-1],
  [63,189,[3,15],-1],
  [63,195,[40,22],1],
  [63,200,[16,37],-1],
  [63,209,[43,80],-1],
  [64,3,[80],1],
  [64,5,[80],-1],
  [64,124,[109],-1],
  [64,209,[39],-1],
  [64,0,[39,42],-1],
  [64,1,[39,42],-1],
  [64,9,[64,119],-1],
  [64,12,[80,3],1],
  [64,14,[100,105],1],
  [64,26,[62,64],-1],
  [64,26,[78,80],1],
  [64,33,[105,123],-1],
  [64,38,[39,40],1],
  [64,38,[108,109],-1],
  [64,44,[1,33],-1],
  [64,44,[38,105],1],
  [64,46,[108,13],-1],
  [64,50,[33,78],-1],
  [64,50,[55,96],1],
  [64,60,[37,55],-1],
  [64,71,[105,110],1],
  [64,72,[109,76],-1],
  [64,79,[39,61],-1],
  [64,80,[32,37],1],
  [64,80,[39,11],-1],
  [64,80,[80,101],-1],
  [64,82,[39,11],1],
  [64,102,[74,69],1],
  [64,103,[74,69],-1],
  [64,108,[39,104],-1],
  [64,113,[78,79],-1],
  [64,116,[80,110],1],
  [64,126,[40,78],-1],
  [64,126,[64,96],1],
  [64,127,[109,125],-1],
  [64,128,[33,39],1],
  [64,128,[105,108],-1],
  [64,129,[105,108],1],
  [64,130,[74,79],1],
  [64,134,[125,58],1],
  [64,135,[64,80],1],
  [64,135,[105,66],1],
  [64,137,[39,93],1],
  [64,146,[80,61],1],
  [64,146,[108,54],1],
  [64,146,[125,7],1],
  [64,149,[28,105],1],
  [64,152,[28,105],1],
  [64,153,[14,96],1],
  [64,153,[108,101],1],
  [64,153,[109,27],1],
  [64,154,[14,96],-1],
  [64,156,[80,50],1],
  [64,156,[109,81],-1],
  [64,157,[109,81],-1],
  [64,160,[78,41],1],
  [64,161,[64,30],-1],
  [64,162,[80,109],-1],
  [64,164,[79,108],-1],
  [64,164,[80,109],1],
  [64,168,[80,13],-1],
  [64,172,[39,100],-1],
  [64,172,[108,122],-1],
  [64,181,[108,95],-1],
  [64,187,[96,117],1],
  [64,197,[80,120],1],
  [64,198,[80,120],1],
  [64,202,[39,89],1],
  [64,203,[39,89],-1],
  [64,206,[32,64],1],
  [64,207,[105,109],1],
  [64,211,[37,64],-1],
  [65,39,[44],1],
  [65,48,[110],-1],
  [65,49,[110],-1],
  [65,125,[114],-1],
  [65,131,[51],1],
  [65,0,[51,107],-1],
  [65,1,[51,107],-1],
  [65,11,[119,20],1],
  [65,14,[46,103],-1],
  [65,20,[46,30],-1],
  [65,20,[55,110],-1],
  [65,21,[46,30],-1],
  [65,21,[55,110],-1],
  [65,26,[44,46],1],
  [65,26,[62,64],-1],
  [65,27,[44,46],-1],
  [65,50,[114,77],1],
  [65,51,[119,66],-1],
  [65,56,[51,116],-1],
  [65,60,[32,46],1],
  [65,60,[37,55],-1],
  [65,61,[51,69],-1],
  [65,61,[119,87],1],
  [65,80,[51,62],-1],
  [65,82,[51,62],1],
  [65,83,[51,62],1],
  [65,83,[110,30],1],
  [65,100,[119,85],1],
  [65,107,[7,51],1],
  [65,108,[7,51],-1],
  [65,109,[51,68],-1],
  [65,109,[86,119],1],
  [65,110,[51,68],-1],
  [65,110,[84,114],-1],
  [65,110,[86,119],1],
  [65,117,[119,59],-1],
  [65,141,[119,27],1],
  [65,144,[28,44],1],
  [65,145,[28,44],-1],
  [65,151,[51,5],-1],
  [65,161,[46,114],-1],
  [65,161,[64,30],-1],
  [65,162,[51,82],-1],
  [65,164,[51,82],1],
  [65,169,[114,47],1],
  [65,181,[44,84],1],
  [65,182,[44,84],1],
  [65,182,[62,93],-1],
  [65,183,[44,84],1],
  [65,186,[86,110],-1],
  [65,186,[93,114],1],
  [65,187,[86,110],-1],
  [65,187,[93,114],1],
  [65,202,[25,62],1],
  [65,202,[98,119],-1],
  [65,203,[25,62],-1],
  [65,203,[98,119],1],
  [65,207,[110,114],-1],
  [65,211,[28,46],1],
  [65,211,[37,64],-1],
  [66,102,[72],-1],
  [66,114,[81],1],
  [66,184,[63],-1],
  [66,4,[65,104],-1],
  [66,6,[72,30],-1],
  [66,15,[63,76],-1],
  [66,15,[72,83],1],
  [66,19,[53,116],-1],
  [66,28,[47,49],-1],
  [66,28,[81,83],1],
  [66,32,[5,47],-1],
  [66,36,[53,64],1],
  [66,40,[38,17],1],
  [66,41,[38,22],-1],
  [66,47,[38,83],-1],
  [66,48,[47,92],-1],
  [66,48,[53,111],-1],
  [66,49,[53,111],-1],
  [66,67,[65,10],-1],
  [66,69,[81,92],1],
  [66,73,[52,53],-1],
  [66,76,[53,120],1],
  [66,77,[72,92],-1],
  [66,78,[53,120],-1],
  [66,85,[63,21],1],
  [66,92,[65,7],-1],
  [66,92,[81,89],-1],
  [66,93,[81,89],-1],
  [66,95,[5,60],-1],
  [66,95,[53,87],-1],
  [66,104,[32,38],-1],
  [66,112,[81,67],1],
  [66,115,[53,114],1],
  [66,118,[81,84],1],
  [66,123,[53,46],-1],
  [66,131,[48,53],1],
  [66,131,[81,52],1],
  [66,133,[38,65],-1],
  [66,138,[65,72],-1],
  [66,138,[76,81],1],
  [66,139,[38,42],1],
  [66,140,[38,42],-1],
  [66,140,[60,68],1],
  [66,147,[65,48],-1],
  [66,148,[63,94],-1],
  [66,165,[72,61],1],
  [66,170,[16,60],1],
  [66,170,[42,103],-1],
  [66,171,[38,64],1],
  [66,171,[81,9],1],
  [66,177,[81,11],1],
  [66,188,[53,44],-1],
  [66,189,[5,118],-1],
  [66,189,[16,38],-1],
  [66,190,[5,118],-1],
  [66,190,[53,44],1],
  [66,190,[68,103],-1],
  [66,190,[81,19],1],
  [66,191,[42,83],-1],
  [66,191,[68,98],1],
  [66,195,[63,92],1],
  [66,204,[65,102],1],
  [66,208,[81,21],-1],
  [66,209,[5,63],-1],
  [66,212,[38,11],1],
  [67,33,[102],-1],
  [67,101,[5],-1],
  [67,116,[46],1],
  [67,117,[46],1],
  [67,197,[66],1],
  [67,16,[1,6],-1],
  [67,16,[41,66],1],
  [67,17,[15,10],-1],
  [67,19,[46,102],-1],
  [67,24,[15,65],1],
  [67,28,[1,34],1],
  [67,28,[2,45],-1],
  [67,28,[32,102],-1],
  [67,41,[65,66],1],
  [67,42,[65,66],-1],
  [67,43,[65,66],-1],
  [67,59,[5,45],-1],
  [67,84,[102,17],1],
  [67,88,[15,50],-1],
  [67,89,[15,50],-1],
  [67,89,[34,105],-1],
  [67,90,[34,105],-1],
  [67,91,[34,105],1],
  [67,92,[15,39],-1],
  [67,104,[41,65],1],
  [67,104,[46,123],1],
  [67,105,[41,65],1],
  [67,142,[102,21],-1],
  [67,166,[102,68],-1],
  [67,170,[102,75],-1],
  [67,180,[46,66],-1],
  [67,188,[2,20],-1],
  [67,189,[1,15],1],
  [67,189,[2,20],-1],
  [67,205,[65,102],-1],
  [67,209,[28,32],1],
  [67,209,[34,41],-1],
  [68,113,[35],-1],
  [68,134,[58],-1],
  [68,146,[7],-1],
  [68,160,[74],1],
  [68,3,[17,46],-1],
  [68,16,[1,6],1],
  [68,16,[80,3],-1],
  [68,28,[7,57],1],
  [68,28,[9,68],1],
  [68,29,[7,9],1],
  [68,29,[78,80],-1],
  [68,31,[58,77],1],
  [68,36,[9,51],1],
  [68,37,[9,51],1],
  [68,39,[2,44],-1],
  [68,40,[17,78],1],
  [68,41,[78,22],-1],
  [68,47,[7,12],-1],
  [68,48,[9,10],-1],
  [68,48,[80,81],1],
  [68,59,[13,57],1],
  [68,66,[35,46],1],
  [68,84,[80,96],1],
  [68,86,[80,96],-1],
  [68,91,[13,75],-1],
  [68,91,[80,33],-1],
  [68,97,[58,74],-1],
  [68,111,[9,106],1],
  [68,111,[96,83],-1],
  [68,112,[7,51],-1],
  [68,112,[9,106],-1],
  [68,118,[9,17],1],
  [68,118,[58,78],-1],
  [68,122,[35,74],-1],
  [68,124,[35,74],1],
  [68,131,[15,80],-1],
  [68,132,[58,60],1],
  [68,133,[9,33],1],
  [68,133,[35,120],1],
  [68,147,[17,64],1],
  [68,147,[35,58],-1],
  [68,166,[13,36],-1],
  [68,170,[58,82],-1],
  [68,170,[80,62],1],
  [68,177,[7,17],-1],
  [68,177,[58,80],1],
  [68,189,[1,15],-1],
  [68,195,[57,78],-1],
  [68,195,[58,22],1],
  [68,195,[80,68],-1],
  [68,201,[74,96],-1],
  [68,204,[13,83],-1],
  [68,204,[58,98],-1],
  [68,209,[9,124],-1],
  [68,209,[13,17],-1],
  [68,209,[28,32],-1],
  [68,212,[17,62],1],
  [69,101,[5],1],
  [69,113,[35],-1],
  [69,116,[46],-1],
  [69,117,[46],-1],
  [69,120,[117],-1],
  [69,160,[74],1],
  [69,198,[66],1],
  [69,16,[1,6],1],
  [69,19,[85,116],1],
  [69,28,[2,45],1],
  [69,36,[74,115],1],
  [69,52,[23,74],-1],
  [69,52,[66,76],1],
  [69,59,[5,45],1],
  [69,76,[20,23],-1],
  [69,77,[20,23],1],
  [69,86,[15,23],1],
  [69,97,[58,74],-1],
  [69,104,[46,123],-1],
  [69,122,[35,74],-1],
  [69,124,[35,74],1],
  [69,124,[66,97],-1],
  [69,133,[35,120],1],
  [69,148,[35,117],-1],
  [69,180,[46,66],1],
  [69,188,[2,20],1],
  [69,189,[1,15],-1],
  [69,189,[2,20],1],
  [69,201,[15,27],1],
  [69,201,[66,125],1],
  [69,201,[74,96],-1],
  [69,209,[28,32],-1],
  [70,14,[6],1],
  [70,60,[60],-1],
  [70,101,[5],-1],
  [70,116,[46],1],
  [70,117,[46],1],
  [70,207,[88],1],
  [70,3,[6,60],1],
  [70,19,[85,116],-1],
  [70,19,[105,72],-1],
  [70,28,[2,45],-1],
  [70,31,[23,75],-1],
  [70,31,[88,119],1],
  [70,36,[74,115],-1],
  [70,36,[117,19],1],
  [70,48,[60,103],1],
  [70,48,[105,126],1],
  [70,49,[105,126],1],
  [70,52,[23,74],1],
  [70,53,[60,105],1],
  [70,59,[5,45],-1],
  [70,66,[117,62],-1],
  [70,73,[105,94],1],
  [70,76,[20,23],1],
  [70,77,[20,23],-1],
  [70,84,[15,23],1],
  [70,86,[15,23],-1],
  [70,89,[34,105],-1],
  [70,90,[34,105],-1],
  [70,91,[34,105],1],
  [70,104,[46,123],1],
  [70,125,[6,28],-1],
  [70,140,[88,82],1],
  [70,142,[23,83],1],
  [70,147,[117,48],1],
  [70,155,[46,117],-1],
  [70,166,[23,60],-1],
  [70,180,[46,66],-1],
  [70,188,[2,20],-1],
  [70,189,[2,20],-1],
  [70,189,[105,86],-1],
  [70,190,[105,86],-1],
  [70,191,[88,37],1],
  [70,208,[105,114],-1],
  [70,209,[23,27],-1],
  [70,213,[60,88],1],
  [71,25,[96],1],
  [71,29,[82],1],
  [71,36,[97],-1],
  [71,40,[94],1],
  [71,41,[83],-1],
  [71,52,[24],1],
  [71,112,[32],1],
  [71,155,[84],-1],
  [71,177,[64],-1],
  [71,212,[9],1],
  [71,0,[17,81],1],
  [71,0,[82,38],-1],
  [71,9,[2,91],1],
  [71,9,[17,92],1],
  [71,9,[85,88],1],
  [71,10,[2,6],1],
  [71,10,[53,70],-1],
  [71,10,[73,1],-1],
  [71,11,[24,46],1],
  [71,12,[84,88],-1],
  [71,13,[53,70],-1],
  [71,13,[84,88],1],
  [71,22,[19,84],1],
  [71,26,[82,2],-1],
  [71,27,[82,2],1],
  [71,33,[17,123],1],
  [71,33,[24,49],-1],
  [71,34,[24,49],1],
  [71,45,[97,3],1],
  [71,55,[24,1],-1],
  [71,58,[56,33],-1],
  [71,65,[17,22],1],
  [71,72,[17,83],1],
  [71,79,[19,57],-1],
  [71,79,[73,82],-1],
  [71,81,[17,25],-1],
  [71,82,[9,19],1],
  [71,82,[17,25],-1],
  [71,87,[2,48],1],
  [71,96,[17,93],1],
  [71,100,[35,56],-1],
  [71,102,[73,94],1],
  [71,107,[19,64],-1],
  [71,108,[25,82],1],
  [71,114,[26,97],-1],
  [71,116,[17,91],-1],
  [71,116,[48,49],-1],
  [71,117,[17,91],-1],
  [71,117,[48,49],-1],
  [71,119,[2,117],1],
  [71,119,[88,98],-1],
  [71,120,[77,98],1],
  [71,120,[96,20],1],
  [71,129,[19,110],-1],
  [71,129,[88,44],1],
  [71,130,[17,108],1],
  [71,136,[77,97],-1],
  [71,137,[2,52],-1],
  [71,137,[17,20],1],
  [71,137,[18,90],1],
  [71,141,[2,86],1],
  [71,141,[85,89],1],
  [71,145,[83,23],-1],
  [71,149,[19,101],1],
  [71,149,[64,44],-1],
  [71,151,[15,97],1],
  [71,152,[19,101],1],
  [71,154,[19,96],-1],
  [71,154,[56,86],1],
  [71,154,[64,33],-1],
  [71,156,[9,73],1],
  [71,156,[64,30],-1],
  [71,156,[96,66],1],
  [71,160,[56,59],1],
  [71,161,[6,9],-1],
  [71,161,[70,73],1],
  [71,169,[19,48],-1],
  [71,169,[82,51],1],
  [71,173,[19,55],1],
  [71,174,[19,55],-1],
  [71,175,[19,55],1],
  [71,176,[24,85],-1],
  [71,181,[19,100],1],
  [71,181,[48,70],1],
  [71,181,[85,97],-1],
  [71,182,[19,100],1],
  [71,182,[48,70],1],
  [71,182,[62,82],-1],
  [71,183,[19,100],1],
  [71,183,[48,70],1],
  [71,185,[82,10],1],
  [71,186,[48,88],-1],
  [71,186,[70,122],-1],
  [71,186,[82,114],1],
  [71,187,[48,88],-1],
  [71,187,[70,122],-1],
  [71,187,[82,114],1],
  [71,192,[22,52],1],
  [71,199,[2,66],1],
  [71,202,[2,19],-1],
  [71,203,[2,19],1],
  [71,207,[2,77],-1],
  [72,43,[110],1],
  [72,132,[114],1],
  [72,0,[30,32],-1],
  [72,0,[100,102],1],
  [72,1,[30,32],-1],
  [72,1,[100,102],1],
  [72,10,[58,111],1],
  [72,12,[58,111],-1],
  [72,14,[44,100],-1],
  [72,14,[48,103],1],
  [72,20,[30,48],1],
  [72,21,[30,48],1],
  [72,51,[52,111],1],
  [72,56,[59,111],-1],
  [72,65,[51,18],-1],
  [72,71,[44,110],-1],
  [72,79,[30,44],-1],
  [72,100,[111,9],1],
  [72,101,[111,9],-1],
  [72,116,[111,19],1],
  [72,143,[51,5],1],
  [72,144,[51,5],-1],
  [72,150,[102,111],1],
  [72,152,[102,111],-1],
  [72,161,[48,114],1],
  [72,172,[44,84],1],
  [72,206,[28,100],-1],
  [72,206,[32,104],1],
  [72,211,[102,114],-1],
  [73,55,[30],1],
  [73,79,[3],-1],
  [73,149,[7],-1],
  [73,211,[11],-1],
  [73,16,[3,34],-1],
  [73,39,[6,32],1],
  [73,48,[10,61],-1],
  [73,59,[5,36],1],
  [73,85,[6,91],-1],
  [73,112,[6,94],1],
  [73,118,[6,20],1],
  [73,148,[6,19],1],
  [73,171,[6,51],1],
  [73,200,[28,35],-1],
  [73,204,[28,32],1],
  [74,50,[33],1],
  [74,79,[3],1],
  [74,149,[7],1],
  [74,184,[23],-1],
  [74,7,[33,81],-1],
  [74,16,[3,34],1],
  [74,16,[23,76],-1],
  [74,17,[33,72],-1],
  [74,19,[14,59],-1],
  [74,19,[75,116],1],
  [74,28,[7,11],1],
  [74,28,[61,68],-1],
  [74,30,[14,75],-1],
  [74,36,[14,119],-1],
  [74,37,[14,119],-1],
  [74,48,[10,61],1],
  [74,52,[75,99],1],
  [74,53,[14,62],-1],
  [74,53,[75,99],-1],
  [74,54,[75,99],1],
  [74,66,[74,75],1],
  [74,67,[33,22],1],
  [74,94,[33,82],1],
  [74,115,[14,106],1],
  [74,133,[33,61],1],
  [74,155,[21,25],-1],
  [74,158,[33,16],1],
  [74,159,[33,16],-1],
  [74,179,[75,97],1],
  [74,189,[25,68],-1],
  [74,190,[7,30],1],
  [74,190,[25,68],-1],
  [74,195,[75,96],-1],
  [74,201,[75,26],1],
  [75,26,[80],1],
  [75,79,[3],1],
  [75,80,[67],1],
  [75,81,[67],1],
  [75,126,[40],-1],
  [75,149,[7],1],
  [75,160,[41],1],
  [75,19,[14,59],-1],
  [75,24,[67,80],-1],
  [75,28,[7,11],1],
  [75,28,[35,17],-1],
  [75,40,[24,67],-1],
  [75,47,[7,104],-1],
  [75,48,[35,82],1],
  [75,59,[8,39],-1],
  [75,59,[35,31],-1],
  [75,77,[7,52],-1],
  [75,85,[22,24],-1],
  [75,88,[7,8],1],
  [75,89,[7,8],1],
  [75,105,[24,80],-1],
  [75,111,[29,34],1],
  [75,115,[14,106],1],
  [75,131,[14,33],1],
  [75,131,[15,34],-1],
  [75,148,[15,24],-1],
  [75,158,[35,40],1],
  [75,159,[35,40],-1],
  [75,171,[7,22],1],
  [75,200,[28,35],1],
  [75,209,[7,73],-1],
  [75,209,[35,107],-1],
  [76,79,[1],-1],
  [76,100,[35],1],
  [76,126,[58],1],
  [76,156,[7],-1],
  [76,160,[59],-1],
  [76,28,[14,68],-1],
  [76,36,[14,51],-1],
  [76,37,[14,51],-1],
  [76,41,[22,67],1],
  [76,41,[27,80],-1],
  [76,48,[14,10],1],
  [76,85,[17,22],1],
  [76,85,[80,91],-1],
  [76,91,[8,75],1],
  [76,111,[14,106],-1],
  [76,112,[7,62],-1],
  [76,112,[14,106],1],
  [76,118,[58,67],1],
  [76,118,[80,20],1],
  [76,133,[14,33],-1],
  [76,133,[15,34],1],
  [76,148,[15,17],1],
  [76,148,[80,19],1],
  [76,166,[8,36],1],
  [76,204,[8,83],1],
  [76,209,[8,17],1],
  [76,209,[14,124],1],
  [77,58,[33],-1],
  [77,100,[35],-1],
  [77,154,[86],1],
  [77,160,[59],1],
  [77,3,[85,66],-1],
  [77,4,[85,66],1],
  [77,8,[85,116],1],
  [77,15,[1,34],-1],
  [77,17,[34,89],1],
  [77,18,[85,88],1],
  [77,19,[61,59],-1],
  [77,23,[34,78],-1],
  [77,25,[117,23],-1],
  [77,28,[61,86],1],
  [77,30,[44,55],-1],
  [77,36,[35,80],1],
  [77,36,[44,89],-1],
  [77,36,[59,115],1],
  [77,36,[61,119],-1],
  [77,37,[61,119],-1],
  [77,37,[85,106],1],
  [77,40,[34,72],1],
  [77,52,[59,23],-1],
  [77,53,[61,62],-1],
  [77,59,[8,57],-1],
  [77,62,[57,116],-1],
  [77,66,[35,55],-1],
  [77,74,[75,120],-1],
  [77,84,[34,82],1],
  [77,85,[34,82],-1],
  [77,92,[34,30],-1],
  [77,95,[75,69],-1],
  [77,97,[58,59],-1],
  [77,97,[77,106],1],
  [77,104,[85,109],1],
  [77,105,[34,83],1],
  [77,106,[57,63],-1],
  [77,106,[85,87],1],
  [77,112,[34,22],1],
  [77,112,[55,124],1],
  [77,115,[55,126],1],
  [77,115,[61,106],1],
  [77,123,[55,85],-1],
  [77,125,[86,95],1],
  [77,131,[77,29],-1],
  [77,131,[117,1],1],
  [77,132,[55,75],-1],
  [77,133,[15,34],-1],
  [77,133,[117,3],-1],
  [77,158,[34,57],-1],
  [77,158,[35,58],-1],
  [77,159,[35,58],1],
  [77,166,[55,77],1],
  [77,170,[55,70],1],
  [77,171,[85,94],1],
  [77,190,[25,86],1],
  [77,190,[75,30],1],
  [77,201,[15,79],-1],
  [77,201,[59,96],-1],
  [77,201,[77,125],1],
  [77,201,[117,24],1],
  [77,204,[85,73],-1],
  [77,209,[34,43],-1],
  [77,209,[86,121],-1],
  [78,38,[29],-1],
  [78,79,[1],-1],
  [78,156,[7],-1],
  [78,172,[107],1],
  [78,192,[104],1],
  [78,193,[104],-1],
  [78,194,[104],1],
  [78,210,[108],1],
  [78,6,[62,107],-1],
  [78,8,[71,47],1],
  [78,15,[1,34],-1],
  [78,15,[107,13],-1],
  [78,16,[107,13],1],
  [78,17,[107,51],-1],
  [78,19,[104,65],1],
  [78,28,[14,68],-1],
  [78,28,[75,11],1],
  [78,28,[108,7],1],
  [78,40,[71,94],-1],
  [78,41,[22,67],1],
  [78,41,[71,83],1],
  [78,48,[14,10],1],
  [78,48,[104,75],-1],
  [78,52,[79,80],-1],
  [78,53,[61,62],-1],
  [78,53,[81,82],1],
  [78,53,[104,68],-1],
  [78,54,[79,80],-1],
  [78,67,[104,107],-1],
  [78,68,[104,107],-1],
  [78,69,[104,107],-1],
  [78,85,[17,22],1],
  [78,89,[33,101],1],
  [78,90,[79,123],1],
  [78,91,[8,75],1],
  [78,93,[61,107],1],
  [78,94,[25,82],1],
  [78,94,[61,107],-1],
  [78,104,[67,32],1],
  [78,105,[17,80],1],
  [78,106,[71,100],1],
  [78,111,[17,82],1],
  [78,111,[79,125],-1],
  [78,112,[7,62],-1],
  [78,112,[17,82],-1],
  [78,112,[29,101],1],
  [78,112,[104,11],-1],
  [78,112,[108,111],-1],
  [78,115,[104,108],-1],
  [78,148,[15,17],1],
  [78,166,[8,36],1],
  [78,166,[33,43],-1],
  [78,167,[104,78],1],
  [78,171,[67,64],-1],
  [78,179,[79,108],1],
  [78,180,[67,104],-1],
  [78,189,[107,4],-1],
  [78,190,[75,30],1],
  [78,190,[107,4],-1],
  [78,195,[61,71],-1],
  [78,195,[108,78],-1],
  [78,196,[61,71],1],
  [78,200,[37,107],-1],
  [78,201,[15,79],-1],
  [78,204,[8,83],1],
  [78,209,[8,17],1],
  [78,209,[34,43],-2],
  [78,212,[67,11],-1],
  [79,28,[6],1],
  [79,31,[105],-1],
  [79,52,[83],-1],
  [79,54,[83],-1],
  [79,73,[124],-1],
  [79,74,[124],-1],
  [79,75,[124],1],
  [79,76,[126],-1],
  [79,78,[126],1],
  [79,84,[125],-1],
  [79,86,[125],1],
  [79,140,[43],-1],
  [79,204,[118],1],
  [79,205,[70],-1],
  [79,0,[97,81],-1],
  [79,2,[118,52],1],
  [79,2,[124,45],-1],
  [79,10,[16,40],-1],
  [79,10,[118,7],-1],
  [79,12,[86,88],1],
  [79,12,[124,96],1],
  [79,13,[68,70],1],
  [79,13,[86,88],-1],
  [79,20,[85,88],-1],
  [79,20,[118,84],-1],
  [79,21,[54,60],-1],
  [79,33,[20,52],-1],
  [79,33,[97,123],-1],
  [79,34,[54,100],-1],
  [79,45,[23,74],-1],
  [79,46,[23,74],1],
  [79,46,[60,105],-1],
  [79,46,[118,13],-1],
  [79,50,[97,125],-1],
  [79,51,[97,125],1],
  [79,58,[126,33],1],
  [79,65,[66,88],1],
  [79,65,[124,49],1],
  [79,71,[45,54],-1],
  [79,72,[83,97],-1],
  [79,79,[118,9],-1],
  [79,87,[6,22],-1],
  [79,87,[23,88],1],
  [79,87,[43,18],-1],
  [79,100,[126,35],1],
  [79,102,[12,66],-1],
  [79,107,[14,16],1],
  [79,113,[37,60],1],
  [79,116,[6,94],1],
  [79,116,[20,57],1],
  [79,116,[43,87],1],
  [79,116,[66,21],-1],
  [79,117,[6,94],1],
  [79,117,[43,87],1],
  [79,117,[66,21],-1],
  [79,119,[6,12],1],
  [79,119,[114,38],1],
  [79,119,[117,123],-1],
  [79,120,[20,91],-1],
  [79,121,[6,20],-1],
  [79,126,[126,58],1],
  [79,130,[74,95],-1],
  [79,130,[97,108],-1],
  [79,130,[105,118],1],
  [79,136,[6,23],-1],
  [79,136,[114,126],1],
  [79,141,[6,88],1],
  [79,141,[118,91],1],
  [79,141,[124,85],1],
  [79,144,[118,6],-1],
  [79,144,[124,84],1],
  [79,144,[126,53],-1],
  [79,145,[118,6],1],
  [79,146,[54,118],1],
  [79,146,[74,125],-1],
  [79,156,[118,82],1],
  [79,156,[125,59],-1],
  [79,156,[126,7],-1],
  [79,160,[126,59],-1],
  [79,161,[124,41],1],
  [79,181,[23,60],-1],
  [79,181,[43,98],-1],
  [79,181,[95,118],-1],
  [79,187,[43,105],-1],
  [79,192,[124,111],-1],
  [79,198,[118,124],1],
  [79,202,[118,126],-1],
  [79,203,[60,88],1],
  [79,206,[16,32],-1],
  [79,206,[54,74],1],
  [79,206,[118,125],-1],
  [79,207,[123,77],1],
  [79,211,[16,37],-1],
  [80,23,[80],-1],
  [80,24,[80],-1],
  [80,25,[80],-1],
  [80,111,[79],1],
  [80,200,[77],-1],
  [80,201,[77],1],
  [80,33,[56,97],1],
  [80,35,[77,109],1],
  [80,44,[80,32],-1],
  [80,55,[80,37],1],
  [80,56,[65,116],-1],
  [80,56,[66,117],1],
  [80,64,[65,76],-1],
  [80,79,[80,36],1],
  [80,119,[38,109],1],
  [80,120,[56,65],1],
  [80,127,[43,79],1],
  [80,134,[41,79],1],
  [80,134,[66,97],-1],
  [80,135,[66,102],1],
  [80,149,[13,79],1],
  [80,149,[77,34],-1],
  [80,151,[23,97],-1],
  [80,156,[65,79],1],
  [80,156,[66,80],-1],
  [80,157,[65,79],1],
  [80,161,[80,11],1],
  [80,192,[97,52],-1],
  [80,193,[77,32],1],
  [80,197,[66,123],-1],
  [80,198,[66,123],-1],
  [80,206,[43,80],-1],
  [80,206,[77,3],1],
  [80,210,[38,77],-1],
  [80,210,[41,80],1],
  [80,211,[38,77],1],
  [81,89,[100],-1],
  [81,90,[100],-1],
  [81,91,[100],1],
  [81,209,[116],-1],
  [81,0,[116,42],-1],
  [81,1,[116,42],-1],
  [81,10,[28,58],1],
  [81,12,[28,58],-1],
  [81,14,[100,102],-1],
  [81,33,[56,97],1],
  [81,51,[28,52],1],
  [81,51,[116,18],1],
  [81,55,[31,100],-1],
  [81,56,[28,59],-1],
  [81,56,[65,116],-1],
  [81,64,[65,76],-1],
  [81,65,[116,88],-1],
  [81,71,[102,110],-1],
  [81,80,[116,11],-1],
  [81,100,[28,9],1],
  [81,101,[28,9],-1],
  [81,116,[28,19],1],
  [81,116,[116,21],1],
  [81,117,[116,21],1],
  [81,119,[56,117],1],
  [81,119,[100,120],-1],
  [81,120,[56,65],1],
  [81,129,[116,33],1],
  [81,146,[36,39],-1],
  [81,146,[100,62],1],
  [81,150,[28,102],1],
  [81,151,[54,116],-1],
  [81,152,[28,102],-1],
  [81,152,[54,116],-1],
  [81,153,[100,58],-1],
  [81,153,[116,6],1],
  [81,172,[100,116],-1],
  [81,173,[100,116],-1],
  [81,174,[100,116],1],
  [81,175,[100,116],-1],
  [81,176,[95,116],-1],
  [81,198,[56,116],-1],
  [81,202,[116,89],1],
  [81,203,[116,89],-1],
  [81,207,[56,77],-1],
  [81,211,[100,12],1],
  [82,89,[100],1],
  [82,90,[100],1],
  [82,91,[100],-1],
  [82,98,[92],1],
  [82,106,[90],-1],
  [82,10,[28,58],-1],
  [82,12,[26,3],1],
  [82,12,[28,58],1],
  [82,14,[100,102],1],
  [82,20,[26,4],-1],
  [82,21,[26,4],-1],
  [82,33,[56,97],-1],
  [82,34,[54,95],-1],
  [82,46,[95,47],-1],
  [82,46,[118,18],1],
  [82,51,[28,52],-1],
  [82,51,[95,45],1],
  [82,51,[116,18],-1],
  [82,55,[31,100],1],
  [82,56,[28,59],1],
  [82,56,[65,116],1],
  [82,57,[26,95],-1],
  [82,57,[90,47],1],
  [82,64,[65,76],1],
  [82,65,[69,18],-1],
  [82,65,[90,95],-1],
  [82,65,[116,88],1],
  [82,71,[102,110],1],
  [82,82,[116,11],1],
  [82,87,[26,44],1],
  [82,100,[28,9],-1],
  [82,101,[28,9],1],
  [82,101,[95,3],-1],
  [82,116,[28,19],-1],
  [82,116,[116,21],-1],
  [82,117,[116,21],-1],
  [82,119,[56,117],-1],
  [82,119,[100,120],1],
  [82,120,[56,65],-1],
  [82,121,[21,26],1],
  [82,129,[116,33],-1],
  [82,137,[26,19],-1],
  [82,137,[116,93],1],
  [82,143,[5,69],1],
  [82,143,[54,118],-1],
  [82,144,[5,69],-1],
  [82,146,[26,61],-1],
  [82,146,[36,39],1],
  [82,146,[90,40],1],
  [82,146,[100,62],-1],
  [82,150,[28,102],-1],
  [82,151,[54,116],1],
  [82,152,[28,102],1],
  [82,152,[54,116],1],
  [82,153,[100,58],1],
  [82,153,[116,6],-1],
  [82,156,[65,79],-1],
  [82,156,[69,81],1],
  [82,156,[90,10],-1],
  [82,157,[65,79],-1],
  [82,157,[69,81],1],
  [82,168,[13,26],1],
  [82,172,[100,116],1],
  [82,173,[100,116],1],
  [82,174,[100,116],-1],
  [82,175,[100,116],1],
  [82,176,[92,113],1],
  [82,184,[26,69],-1],
  [82,186,[113,122],1],
  [82,198,[56,116],1],
  [82,207,[56,77],1],
  [82,211,[100,12],-1],
  [83,32,[110],-1],
  [83,63,[49],-1],
  [83,74,[60],1],
  [83,89,[100],1],
  [83,90,[100],1],
  [83,91,[100],-1],
  [83,10,[28,58],-1],
  [83,11,[49,91],1],
  [83,12,[28,58],1],
  [83,13,[53,113],1],
  [83,13,[68,118],-1],
  [83,14,[100,102],1],
  [83,33,[49,94],-1],
  [83,34,[49,94],1],
  [83,50,[36,55],-1],
  [83,51,[28,52],-1],
  [83,55,[31,100],1],
  [83,55,[36,48],-1],
  [83,56,[28,59],1],
  [83,56,[49,110],-1],
  [83,65,[49,60],-1],
  [83,65,[69,18],-1],
  [83,71,[102,110],1],
  [83,87,[49,55],1],
  [83,100,[28,9],-1],
  [83,101,[28,9],1],
  [83,116,[28,19],-1],
  [83,119,[100,120],1],
  [83,128,[113,30],1],
  [83,129,[110,118],1],
  [83,143,[5,69],1],
  [83,144,[5,69],-2],
  [83,144,[60,84],-1],
  [83,145,[49,86],1],
  [83,146,[36,39],1],
  [83,146,[100,62],-1],
  [83,149,[118,101],-1],
  [83,150,[28,102],-1],
  [83,150,[49,85],1],
  [83,152,[28,102],1],
  [83,152,[118,101],-1],
  [83,153,[100,58],1],
  [83,154,[36,14],1],
  [83,156,[36,11],-1],
  [83,156,[69,81],1],
  [83,157,[69,81],1],
  [83,163,[113,32],1],
  [83,173,[118,55],-1],
  [83,174,[118,55],1],
  [83,175,[118,55],-1],
  [83,181,[100,118],-1],
  [83,181,[113,48],-1],
  [83,182,[100,118],-1],
  [83,182,[113,48],-1],
  [83,183,[100,118],-1],
  [83,183,[113,48],-1],
  [83,184,[26,69],-1],
  [83,197,[49,113],1],
  [83,211,[100,12],-1],
  [84,0,[101],-1],
  [84,1,[101],-1],
  [84,22,[47],1],
  [84,38,[103],1],
  [84,44,[29],-1],
  [84,79,[2],-1],
  [84,110,[48],-1],
  [84,172,[112],1],
  [84,186,[104],1],
  [84,187,[104],1],
  [84,193,[28],1],
  [84,6,[7,50],-1],
  [84,8,[103,90],1],
  [84,16,[2,34],-1],
  [84,17,[51,112],-1],
  [84,17,[104,10],1],
  [84,28,[104,18],1],
  [84,67,[104,112],-1],
  [84,68,[104,112],-1],
  [84,69,[104,112],-1],
  [84,88,[50,104],1],
  [84,89,[47,103],1],
  [84,89,[50,104],1],
  [84,90,[47,103],1],
  [84,91,[47,103],-1],
  [84,92,[7,51],1],
  [84,93,[7,51],1],
  [84,97,[103,121],1],
  [84,98,[103,121],1],
  [84,99,[103,121],1],
  [84,112,[101,103],-1],
  [84,131,[104,80],1],
  [84,133,[104,6],-1],
  [84,155,[2,86],1],
  [84,158,[31,39],1],
  [84,158,[48,62],-1],
  [84,158,[104,44],1],
  [84,159,[48,62],1],
  [84,159,[104,44],-1],
  [84,167,[104,89],1],
  [84,189,[2,28],1],
  [84,189,[104,1],-1],
  [84,190,[51,101],1],
  [84,209,[104,37],1],
  [84,213,[104,55],-1],
  [85,14,[45],1],
  [85,34,[110],-1],
  [85,35,[105],1],
  [85,44,[29],-1],
  [85,193,[28],1],
  [85,206,[118],-1],
  [85,3,[58,106],-1],
  [85,4,[118,41],-1],
  [85,15,[39,41],1],
  [85,16,[57,59],-1],
  [85,16,[105,79],-1],
  [85,17,[105,92],-1],
  [85,19,[36,126],1],
  [85,19,[59,116],-1],
  [85,23,[36,125],1],
  [85,24,[36,125],1],
  [85,25,[36,125],1],
  [85,28,[39,43],1],
  [85,28,[105,27],1],
  [85,39,[2,29],-1],
  [85,40,[105,67],-1],
  [85,41,[36,27],-1],
  [85,42,[118,109],-1],
  [85,47,[36,72],-1],
  [85,52,[36,79],1],
  [85,54,[36,79],1],
  [85,59,[118,8],-1],
  [85,62,[116,118],-1],
  [85,63,[45,47],1],
  [85,66,[106,64],1],
  [85,74,[103,105],-1],
  [85,75,[36,121],-1],
  [85,76,[105,110],-1],
  [85,77,[36,47],1],
  [85,77,[45,93],1],
  [85,77,[118,70],-1],
  [85,78,[36,47],-1],
  [85,78,[105,110],1],
  [85,84,[110,17],1],
  [85,89,[47,103],-1],
  [85,90,[47,103],-1],
  [85,91,[47,103],1],
  [85,92,[105,121],-1],
  [85,95,[36,103],-1],
  [85,105,[36,17],-1],
  [85,105,[105,80],-1],
  [85,106,[63,118],-1],
  [85,111,[39,15],-1],
  [85,111,[105,82],-1],
  [85,112,[36,94],-1],
  [85,112,[45,22],-1],
  [85,112,[105,82],1],
  [85,122,[101,106],1],
  [85,122,[110,116],-1],
  [85,123,[110,116],-1],
  [85,125,[105,116],-1],
  [85,132,[28,47],-1],
  [85,132,[105,118],1],
  [85,133,[103,118],1],
  [85,142,[105,16],-1],
  [85,142,[110,21],-1],
  [85,147,[105,106],-1],
  [85,148,[45,88],-1],
  [85,148,[105,15],-1],
  [85,158,[31,39],1],
  [85,158,[105,64],-1],
  [85,158,[110,12],-1],
  [85,158,[118,34],-1],
  [85,159,[105,64],1],
  [85,166,[110,68],-1],
  [85,170,[110,75],-1],
  [85,171,[45,114],-1],
  [85,188,[2,28],-1],
  [85,209,[110,69],1],
  [85,212,[45,53],-1],
  [85,212,[105,51],1],
  [85,213,[45,53],1],
  [86,14,[45],1],
  [86,22,[47],-1],
  [86,34,[110],-1],
  [86,79,[2],1],
  [86,110,[48],1],
  [86,172,[112],-1],
  [86,181,[111],-1],
  [86,182,[111],-1],
  [86,183,[111],-1],
  [86,3,[110,122],-1],
  [86,5,[111,119],1],
  [86,6,[7,50],1],
  [86,16,[2,34],1],
  [86,17,[51,112],1],
  [86,29,[110,27],1],
  [86,39,[2,29],-1],
  [86,39,[48,101],1],
  [86,63,[45,47],1],
  [86,63,[111,112],-1],
  [86,67,[104,112],1],
  [86,68,[110,25],1],
  [86,77,[45,93],1],
  [86,85,[110,17],1],
  [86,89,[47,103],-1],
  [86,90,[47,103],-1],
  [86,90,[50,104],1],
  [86,91,[47,103],1],
  [86,92,[7,51],-1],
  [86,93,[7,51],-1],
  [86,112,[45,22],-1],
  [86,115,[101,110],-1],
  [86,122,[110,116],-1],
  [86,123,[110,116],-1],
  [86,124,[111,96],1],
  [86,125,[101,111],-1],
  [86,132,[28,47],-1],
  [86,132,[101,112],1],
  [86,133,[111,80],1],
  [86,142,[110,21],-1],
  [86,148,[45,88],-1],
  [86,155,[2,86],-1],
  [86,158,[48,62],1],
  [86,158,[110,12],-1],
  [86,159,[48,62],-1],
  [86,165,[110,7],1],
  [86,167,[110,68],-1],
  [86,171,[45,114],-1],
  [86,188,[2,28],-1],
  [86,188,[51,101],1],
  [86,189,[2,28],-1],
  [86,190,[51,101],-1],
  [86,209,[110,69],1],
  [86,212,[45,53],-1],
  [86,213,[45,53],1],
  [87,4,[83],1],
  [87,5,[83],-1],
  [87,139,[109],1],
  [87,0,[31,32],-1],
  [87,0,[72,73],-1],
  [87,1,[31,32],-1],
  [87,2,[72,73],-1],
  [87,10,[39,58],1],
  [87,11,[105,123],-1],
  [87,12,[39,58],-1],
  [87,12,[116,18],1],
  [87,14,[45,100],-1],
  [87,14,[49,103],1],
  [87,44,[29,100],1],
  [87,44,[32,103],-1],
  [87,44,[72,30],1],
  [87,46,[106,13],-1],
  [87,51,[39,52],1],
  [87,55,[1,31],-1],
  [87,55,[73,38],-1],
  [87,71,[45,110],-1],
  [87,71,[73,30],-1],
  [87,71,[79,125],-1],
  [87,79,[39,104],1],
  [87,87,[109,18],1],
  [87,100,[39,9],1],
  [87,101,[39,9],-1],
  [87,107,[72,35],-1],
  [87,113,[79,81],-1],
  [87,113,[125,38],-1],
  [87,114,[65,69],1],
  [87,114,[73,26],-1],
  [87,116,[39,19],1],
  [87,116,[109,87],-1],
  [87,117,[109,87],-1],
  [87,130,[76,79],1],
  [87,134,[72,40],-1],
  [87,143,[116,44],1],
  [87,144,[73,16],-1],
  [87,145,[116,44],-1],
  [87,146,[83,61],1],
  [87,146,[106,54],1],
  [87,146,[116,33],-1],
  [87,149,[105,116],-1],
  [87,150,[105,116],-1],
  [87,153,[101,106],1],
  [87,156,[73,63],1],
  [87,156,[83,50],1],
  [87,157,[73,63],1],
  [87,160,[72,43],1],
  [87,162,[72,104],1],
  [87,164,[79,106],-1],
  [87,164,[83,109],1],
  [87,168,[83,13],-1],
  [87,172,[31,53],1],
  [87,172,[106,122],-1],
  [87,181,[106,95],-1],
  [87,181,[109,98],1],
  [87,185,[53,73],1],
  [87,187,[105,109],1],
  [87,193,[28,100],-1],
  [87,193,[32,104],1],
  [87,206,[116,55],1],
  [87,210,[39,72],-1],
  [88,81,[27],1],
  [88,82,[27],1],
  [88,116,[89],1],
  [88,137,[18],-1],
  [88,153,[58],-1],
  [88,199,[23],1],
  [88,202,[21],-1],
  [88,3,[80,48],1],
  [88,6,[22,89],-1],
  [88,7,[22,89],1],
  [88,7,[93,81],1],
  [88,17,[93,72],1],
  [88,25,[23,74],-1],
  [88,28,[58,61],-1],
  [88,29,[58,11],-1],
  [88,30,[35,80],-1],
  [88,36,[51,64],-1],
  [88,37,[51,64],-1],
  [88,39,[44,48],1],
  [88,40,[24,27],-1],
  [88,53,[48,98],1],
  [88,53,[93,60],-1],
  [88,62,[24,45],-1],
  [88,66,[89,35],1],
  [88,67,[22,93],-1],
  [88,68,[22,93],-1],
  [88,76,[4,48],1],
  [88,77,[4,48],-1],
  [88,85,[24,80],-1],
  [88,86,[23,77],-1],
  [88,94,[82,93],-1],
  [88,98,[24,110],-1],
  [88,99,[24,110],-1],
  [88,104,[89,123],1],
  [88,105,[22,24],-1],
  [88,111,[64,106],-1],
  [88,112,[64,106],1],
  [88,123,[85,89],1],
  [88,125,[24,115],-1],
  [88,131,[21,22],1],
  [88,131,[23,24],-1],
  [88,131,[74,1],1],
  [88,132,[80,88],-1],
  [88,133,[3,74],-1],
  [88,133,[6,77],1],
  [88,133,[64,33],-1],
  [88,140,[48,75],1],
  [88,142,[6,21],1],
  [88,155,[64,80],-1],
  [88,166,[6,68],1],
  [88,166,[48,16],-1],
  [88,170,[6,75],1],
  [88,171,[58,17],-1],
  [88,180,[89,66],-1],
  [88,188,[44,51],1],
  [88,189,[77,1],1],
  [88,189,[86,93],1],
  [88,190,[44,51],-1],
  [88,190,[58,25],-1],
  [88,190,[86,93],1],
  [88,191,[93,75],1],
  [88,196,[24,85],-1],
  [88,200,[93,119],1],
  [88,201,[24,74],1],
  [88,201,[27,77],-1],
  [88,209,[24,120],-1],
  [88,209,[58,121],1],
  [88,209,[64,124],1],
  [88,212,[22,68],-1],
  [88,212,[58,80],-1],
  [88,213,[22,68],1],
  [88,213,[48,70],1],
  [89,11,[97],-1],
  [89,26,[22],-1],
  [89,27,[22],1],
  [89,100,[67],1],
  [89,101,[67],-1],
  [89,116,[89],1],
  [89,120,[59],-1],
  [89,121,[52],-1],
  [89,137,[18],-1],
  [89,4,[59,104],-1],
  [89,8,[84,63],-1],
  [89,8,[87,50],1],
  [89,18,[21,84],1],
  [89,24,[22,67],1],
  [89,24,[87,116],-1],
  [89,28,[94,38],-1],
  [89,39,[52,19],1],
  [89,40,[59,66],-1],
  [89,41,[97,72],1],
  [89,42,[97,72],-1],
  [89,48,[52,88],-1],
  [89,48,[84,61],1],
  [89,49,[52,88],-1],
  [89,53,[52,118],-1],
  [89,62,[24,45],-1],
  [89,66,[89,35],1],
  [89,69,[52,114],-1],
  [89,69,[84,69],-1],
  [89,69,[94,47],-1],
  [89,70,[52,114],1],
  [89,70,[84,69],1],
  [89,70,[94,47],1],
  [89,76,[26,94],1],
  [89,76,[52,119],1],
  [89,77,[26,94],-1],
  [89,78,[52,119],-1],
  [89,95,[52,86],-1],
  [89,98,[24,110],-1],
  [89,99,[24,110],-1],
  [89,104,[52,59],-1],
  [89,104,[89,123],1],
  [89,104,[94,97],1],
  [89,105,[52,59],-1],
  [89,105,[94,97],1],
  [89,123,[85,89],1],
  [89,125,[24,115],-1],
  [89,131,[21,22],1],
  [89,133,[52,4],1],
  [89,147,[52,55],1],
  [89,148,[35,59],-1],
  [89,158,[46,52],1],
  [89,159,[46,52],-1],
  [89,180,[89,66],-1],
  [89,189,[87,94],-1],
  [89,190,[87,94],-1],
  [89,196,[24,85],-1],
  [89,200,[52,102],-1],
  [89,204,[52,83],-1],
  [89,204,[59,102],1],
  [89,209,[24,120],-1],
  [89,209,[52,17],-1],
  [89,212,[84,94],-1],
  [89,213,[84,94],1],
  [90,26,[22],1],
  [90,27,[22],-1],
  [90,100,[67],-1],
  [90,101,[67],1],
  [90,116,[89],-1],
  [90,121,[52],1],
  [90,137,[18],1],
  [90,199,[23],-1],
  [90,202,[21],1],
  [90,4,[59,104],1],
  [90,18,[70,114],-1],
  [90,24,[22,67],-1],
  [90,25,[23,74],1],
  [90,30,[35,80],1],
  [90,39,[44,48],-1],
  [90,39,[52,19],-1],
  [90,40,[59,66],1],
  [90,48,[52,88],1],
  [90,49,[52,88],1],
  [90,53,[48,98],-1],
  [90,53,[52,118],1],
  [90,62,[24,45],1],
  [90,66,[89,35],-1],
  [90,69,[52,114],1],
  [90,69,[94,47],1],
  [90,70,[52,114],-1],
  [90,70,[94,47],-1],
  [90,76,[4,48],-1],
  [90,76,[52,119],-1],
  [90,77,[4,48],1],
  [90,78,[52,119],1],
  [90,86,[23,77],1],
  [90,95,[52,86],1],
  [90,98,[24,110],1],
  [90,99,[24,110],1],
  [90,104,[52,59],1],
  [90,104,[89,123],-1],
  [90,105,[52,59],1],
  [90,118,[35,58],-1],
  [90,118,[70,93],1],
  [90,123,[85,89],-1],
  [90,125,[24,115],1],
  [90,125,[48,114],1],
  [90,131,[21,22],-2],
  [90,131,[23,24],1],
  [90,131,[48,51],-1],
  [90,131,[74,1],-1],
  [90,132,[46,114],-1],
  [90,133,[3,74],1],
  [90,133,[6,77],-1],
  [90,133,[52,4],-1],
  [90,140,[48,75],-1],
  [90,142,[6,21],-1],
  [90,147,[52,55],-1],
  [90,148,[66,17],1],
  [90,148,[70,94],1],
  [90,158,[46,52],-1],
  [90,159,[46,52],1],
  [90,166,[6,68],-1],
  [90,166,[48,16],1],
  [90,170,[6,75],-1],
  [90,180,[89,66],1],
  [90,188,[110,114],-1],
  [90,189,[77,1],-1],
  [90,189,[110,114],-1],
  [90,196,[24,85],1],
  [90,200,[52,102],1],
  [90,201,[24,74],-1],
  [90,201,[27,77],1],
  [90,204,[52,83],1],
  [90,204,[59,102],-1],
  [90,204,[114,36],-1],
  [90,209,[24,120],1],
  [90,209,[32,66],1],
  [90,209,[52,17],1],
  [90,212,[84,94],1],
  [90,213,[48,70],-1],
  [90,213,[84,94],-1],
  [91,26,[22],1],
  [91,27,[22],-1],
  [91,100,[67],-1],
  [91,101,[67],1],
  [91,116,[89],-1],
  [91,119,[120],-1],
  [91,121,[52],1],
  [91,137,[18],1],
  [91,187,[77],1],
  [91,4,[59,104],1],
  [91,8,[84,63],1],
  [91,8,[87,50],-1],
  [91,15,[120,16],1],
  [91,18,[21,84],-1],
  [91,23,[120,15],1],
  [91,24,[22,67],-1],
  [91,24,[77,65],1],
  [91,24,[87,116],1],
  [91,24,[120,15],1],
  [91,25,[23,74],1],
  [91,25,[120,15],1],
  [91,28,[94,38],1],
  [91,30,[35,80],1],
  [91,39,[44,48],-1],
  [91,39,[52,19],-1],
  [91,40,[59,66],1],
  [91,41,[66,120],1],
  [91,41,[97,72],-1],
  [91,42,[77,42],1],
  [91,42,[97,72],1],
  [91,43,[46,110],1],
  [91,47,[70,120],-1],
  [91,47,[77,41],-1],
  [91,48,[52,88],1],
  [91,48,[55,98],1],
  [91,48,[70,120],1],
  [91,48,[84,61],-1],
  [91,49,[52,88],1],
  [91,49,[70,120],1],
  [91,52,[77,120],1],
  [91,53,[52,118],1],
  [91,54,[77,120],1],
  [91,59,[120,39],1],
  [91,62,[24,45],1],
  [91,63,[114,120],-1],
  [91,66,[89,35],-1],
  [91,69,[52,114],1],
  [91,69,[84,69],1],
  [91,69,[94,47],1],
  [91,70,[52,114],-1],
  [91,70,[84,69],-1],
  [91,70,[94,47],-1],
  [91,74,[119,120],1],
  [91,76,[26,94],-1],
  [91,76,[52,119],-1],
  [91,77,[26,94],1],
  [91,78,[52,119],1],
  [91,86,[23,77],1],
  [91,95,[52,86],1],
  [91,95,[120,68],1],
  [91,98,[24,110],1],
  [91,99,[24,110],1],
  [91,104,[52,59],1],
  [91,104,[89,123],-1],
  [91,104,[94,97],-1],
  [91,105,[52,59],1],
  [91,105,[94,97],-1],
  [91,105,[120,41],1],
  [91,111,[97,17],-1],
  [91,112,[120,42],-1],
  [91,118,[35,58],-1],
  [91,123,[85,89],-1],
  [91,125,[23,97],1],
  [91,125,[24,115],1],
  [91,125,[48,114],1],
  [91,131,[21,22],-1],
  [91,131,[48,51],-1],
  [91,131,[74,1],-1],
  [91,131,[77,80],1],
  [91,132,[55,119],1],
  [91,133,[3,74],1],
  [91,133,[6,77],-1],
  [91,133,[52,4],-1],
  [91,138,[120,5],-1],
  [91,140,[55,68],-1],
  [91,142,[66,94],-1],
  [91,147,[52,55],-1],
  [91,148,[66,17],1],
  [91,148,[77,97],-1],
  [91,158,[46,52],-1],
  [91,159,[46,52],1],
  [91,170,[55,16],-1],
  [91,171,[77,123],1],
  [91,179,[77,124],1],
  [91,180,[77,124],-1],
  [91,180,[89,66],1],
  [91,188,[110,114],-1],
  [91,189,[77,1],-1],
  [91,189,[87,94],1],
  [91,190,[87,94],1],
  [91,190,[110,114],1],
  [91,196,[24,85],1],
  [91,200,[52,102],1],
  [91,201,[24,74],-1],
  [91,201,[27,77],1],
  [91,204,[52,83],1],
  [91,204,[59,102],-1],
  [91,208,[27,66],-1],
  [91,209,[24,120],1],
  [91,209,[32,66],1],
  [91,209,[52,17],1],
  [91,212,[84,94],1],
  [91,213,[55,77],-1],
  [91,213,[84,94],-1],
  [92,11,[102],-1],
  [92,51,[45],1],
  [92,101,[3],-1],
  [92,116,[49],1],
  [92,117,[49],1],
  [92,175,[66],1],
  [92,3,[45,35],1],
  [92,19,[49,102],-1],
  [92,41,[59,66],1],
  [92,42,[59,66],-1],
  [92,43,[45,49],1],
  [92,43,[59,66],-1],
  [92,67,[45,22],1],
  [92,76,[20,66],-1],
  [92,76,[45,102],1],
  [92,77,[20,66],1],
  [92,77,[45,102],-1],
  [92,104,[41,59],1],
  [92,104,[49,123],1],
  [92,105,[41,59],1],
  [92,155,[6,20],-1],
  [92,180,[49,66],-1],
  [92,200,[1,28],-1],
  [92,200,[41,102],1],
  [92,205,[59,102],-1],
  [92,208,[2,20],-1],
  [93,26,[17],-1],
  [93,100,[3],-1],
  [93,149,[58],-1],
  [93,156,[40],1],
  [93,162,[14],1],
  [93,23,[17,67],-1],
  [93,28,[1,17],1],
  [93,28,[58,11],-1],
  [93,29,[24,67],1],
  [93,30,[24,67],-1],
  [93,41,[24,27],1],
  [93,47,[58,104],1],
  [93,48,[1,82],-1],
  [93,53,[67,82],-1],
  [93,59,[1,31],1],
  [93,59,[59,39],1],
  [93,66,[67,122],-1],
  [93,77,[58,52],1],
  [93,85,[24,91],1],
  [93,88,[59,7],-1],
  [93,89,[59,7],-1],
  [93,91,[41,75],-1],
  [93,105,[17,24],1],
  [93,112,[40,62],1],
  [93,118,[20,24],-1],
  [93,148,[19,24],-1],
  [93,158,[1,40],-1],
  [93,159,[1,40],1],
  [93,166,[41,36],-1],
  [93,171,[58,22],-1],
  [93,200,[1,28],-1],
  [93,204,[41,83],-1],
  [93,209,[1,107],1],
  [93,209,[17,41],-1],
  [93,209,[58,73],1],
  [94,51,[45],1],
  [94,101,[3],-1],
  [94,113,[38],1],
  [94,116,[49],1],
  [94,117,[49],1],
  [94,120,[120],1],
  [94,3,[45,35],1],
  [94,19,[49,102],-1],
  [94,23,[76,116],-1],
  [94,24,[76,116],-1],
  [94,25,[76,116],-1],
  [94,40,[97,72],1],
  [94,43,[45,49],1],
  [94,43,[116,120],-1],
  [94,67,[45,22],1],
  [94,76,[45,102],1],
  [94,77,[45,102],-1],
  [94,84,[76,120],1],
  [94,86,[76,120],-1],
  [94,104,[49,123],1],
  [94,104,[83,97],1],
  [94,105,[83,97],1],
  [94,125,[102,23],-1],
  [94,133,[38,120],-1],
  [94,139,[66,97],-1],
  [94,140,[38,76],1],
  [94,142,[66,83],1],
  [94,142,[116,94],1],
  [94,148,[116,17],-1],
  [94,148,[120,35],1],
  [94,155,[6,20],-1],
  [94,166,[76,105],-1],
  [94,180,[49,66],-1],
  [94,191,[76,83],1],
  [94,200,[1,28],-1],
  [94,200,[83,120],1],
  [94,201,[79,116],1],
  [94,201,[83,120],-1],
  [94,205,[97,120],-1],
  [94,208,[2,20],-1],
  [94,208,[116,27],1],
  [94,209,[27,66],-1],
  [95,60,[55],-1],
  [95,113,[38],-1],
  [95,120,[120],-1],
  [95,187,[88],1],
  [95,198,[23],-1],
  [95,24,[76,116],1],
  [95,24,[88,65],1],
  [95,30,[120,115],1],
  [95,36,[120,19],1],
  [95,40,[97,72],-1],
  [95,42,[88,42],1],
  [95,43,[105,46],1],
  [95,47,[88,41],-1],
  [95,48,[55,103],1],
  [95,48,[105,48],-1],
  [95,49,[105,48],-1],
  [95,53,[55,105],1],
  [95,53,[88,120],-1],
  [95,54,[88,120],1],
  [95,66,[120,62],-1],
  [95,77,[97,93],1],
  [95,84,[76,120],-1],
  [95,85,[6,22],1],
  [95,86,[76,120],1],
  [95,97,[23,106],1],
  [95,104,[83,97],-1],
  [95,105,[83,97],-1],
  [95,112,[97,22],-1],
  [95,131,[23,29],-1],
  [95,131,[88,80],1],
  [95,133,[38,120],1],
  [95,139,[66,97],1],
  [95,140,[38,76],-1],
  [95,142,[66,83],-1],
  [95,147,[120,48],1],
  [95,148,[88,97],-1],
  [95,148,[120,35],-1],
  [95,155,[120,46],-1],
  [95,158,[6,64],-1],
  [95,159,[6,64],1],
  [95,166,[76,105],1],
  [95,171,[88,123],1],
  [95,171,[97,114],-1],
  [95,179,[88,124],1],
  [95,180,[88,124],-1],
  [95,188,[105,114],-1],
  [95,189,[97,69],1],
  [95,190,[97,69],1],
  [95,190,[105,114],1],
  [95,191,[76,83],-1],
  [95,200,[83,120],-1],
  [95,201,[83,120],1],
  [95,205,[97,120],1],
  [95,209,[27,66],1],
  [95,212,[6,51],1],
  [95,212,[97,53],-1],
  [95,213,[97,53],1],
  [96,59,[31],-1],
  [96,138,[13],1],
  [96,200,[28],1],
  [96,14,[34,100],-1],
  [96,34,[31,38],-1],
  [96,50,[4,6],1],
  [96,50,[13,15],-1],
  [96,55,[2,31],1],
  [96,71,[34,110],-1],
  [96,101,[10,18],1],
  [96,114,[10,69],-1],
  [96,143,[2,10],-1],
  [96,143,[3,13],1],
  [96,144,[2,10],1],
  [96,144,[6,16],-1],
  [96,145,[3,13],-1],
  [96,145,[6,16],1],
  [96,146,[34,63],-1],
  [96,152,[28,34],-1],
  [96,206,[3,28],-1],
  [96,206,[15,38],1],
  [96,211,[28,38],-1],
  [97,0,[30],-1],
  [97,1,[30],-1],
  [97,80,[35],-1],
  [97,153,[40],1],
  [97,199,[16],-1],
  [97,206,[104],1],
  [97,3,[6,48],1],
  [97,3,[66,114],-1],
  [97,4,[66,114],1],
  [97,6,[69,50],-1],
  [97,15,[21,41],1],
  [97,16,[102,3],-1],
  [97,17,[21,53],1],
  [97,17,[69,61],-1],
  [97,18,[21,53],1],
  [97,19,[64,59],-1],
  [97,23,[16,74],1],
  [97,25,[6,27],-1],
  [97,25,[16,74],1],
  [97,28,[21,43],1],
  [97,28,[38,102],1],
  [97,28,[40,61],1],
  [97,29,[11,40],1],
  [97,30,[27,80],-1],
  [97,40,[72,94],-1],
  [97,41,[72,83],1],
  [97,42,[72,83],-1],
  [97,42,[104,109],1],
  [97,47,[51,104],-1],
  [97,48,[21,69],1],
  [97,59,[38,47],-1],
  [97,59,[103,5],1],
  [97,70,[53,69],1],
  [97,77,[21,50],1],
  [97,77,[68,69],-1],
  [97,77,[104,70],1],
  [97,84,[16,77],-1],
  [97,86,[6,24],-1],
  [97,86,[16,77],1],
  [97,92,[21,104],1],
  [97,111,[17,83],1],
  [97,111,[21,15],-1],
  [97,111,[29,102],1],
  [97,112,[22,94],-1],
  [97,115,[64,106],1],
  [97,118,[27,58],1],
  [97,118,[66,73],1],
  [97,131,[16,24],1],
  [97,131,[64,33],1],
  [97,131,[102,15],-1],
  [97,132,[6,88],-1],
  [97,132,[38,120],1],
  [97,133,[103,104],-1],
  [97,139,[66,94],1],
  [97,140,[38,69],-1],
  [97,148,[77,83],1],
  [97,155,[6,64],-1],
  [97,158,[102,39],1],
  [97,170,[69,103],-1],
  [97,171,[17,40],1],
  [97,190,[40,25],1],
  [97,191,[69,83],-1],
  [97,200,[1,16],1],
  [97,204,[1,28],1],
  [97,204,[41,102],1],
  [97,209,[21,71],1],
  [97,209,[28,38],1],
  [97,209,[40,121],-1],
  [97,209,[51,73],-1],
  [97,212,[53,94],-1],
  [97,213,[53,94],1],
  [98,0,[30],-1],
  [98,1,[30],-1],
  [98,60,[48],1],
  [98,80,[35],-1],
  [98,153,[40],1],
  [98,206,[104],1],
  [98,16,[102,3],-1],
  [98,19,[64,59],-1],
  [98,28,[38,102],1],
  [98,28,[40,61],1],
  [98,29,[11,40],1],
  [98,42,[104,109],1],
  [98,43,[103,46],-1],
  [98,47,[51,104],-1],
  [98,49,[48,103],1],
  [98,77,[104,70],1],
  [98,104,[109,114],-1],
  [98,111,[29,102],1],
  [98,115,[64,106],1],
  [98,118,[66,73],1],
  [98,131,[64,33],1],
  [98,131,[102,15],-1],
  [98,133,[103,104],-1],
  [98,155,[6,64],-1],
  [98,158,[102,39],1],
  [98,171,[17,40],1],
  [98,188,[103,114],1],
  [98,190,[40,25],1],
  [98,190,[103,114],-1],
  [98,204,[1,28],1],
  [98,204,[41,102],1],
  [98,204,[73,114],1],
  [98,209,[28,38],1],
  [98,209,[40,121],-1],
  [98,209,[51,73],-1],
  [99,80,[35],1],
  [99,153,[40],-1],
  [99,162,[11],-1],
  [99,199,[16],1],
  [99,3,[6,48],-1],
  [99,6,[1,25],1],
  [99,7,[1,25],-1],
  [99,19,[64,59],1],
  [99,23,[16,74],-1],
  [99,25,[6,27],1],
  [99,25,[16,74],-1],
  [99,29,[11,40],-1],
  [99,30,[27,80],1],
  [99,40,[17,27],1],
  [99,41,[22,27],-1],
  [99,42,[17,32],-1],
  [99,53,[1,82],-1],
  [99,84,[16,77],1],
  [99,86,[6,24],1],
  [99,86,[16,77],-1],
  [99,89,[17,103],-1],
  [99,90,[17,103],-1],
  [99,111,[17,83],-1],
  [99,112,[17,83],1],
  [99,115,[64,106],-1],
  [99,118,[27,58],-1],
  [99,131,[16,24],-1],
  [99,131,[64,33],-1],
  [99,132,[6,88],1],
  [99,133,[16,17],1],
  [99,139,[17,70],1],
  [99,140,[17,70],-1],
  [99,148,[77,83],-1],
  [99,155,[6,64],1],
  [99,165,[1,11],-1],
  [99,167,[1,61],1],
  [100,6,[30],1],
  [100,158,[58],1],
  [100,159,[58],-1],
  [100,165,[61],-1],
  [100,2,[51,57],1],
  [100,2,[58,50],-1],
  [100,10,[1,33],1],
  [100,10,[30,67],1],
  [100,12,[14,18],1],
  [100,12,[25,3],-1],
  [100,20,[4,25],1],
  [100,21,[4,25],1],
  [100,21,[30,71],1],
  [100,21,[33,78],-1],
  [100,27,[19,58],1],
  [100,35,[51,107],-1],
  [100,38,[58,107],1],
  [100,58,[51,106],1],
  [100,71,[58,42],1],
  [100,87,[25,44],-1],
  [100,102,[58,69],1],
  [100,103,[58,69],-1],
  [100,116,[14,57],-1],
  [100,116,[78,3],1],
  [100,130,[51,72],1],
  [100,137,[19,25],1],
  [100,137,[51,71],-1],
  [100,141,[58,89],-2],
  [100,143,[14,44],1],
  [100,144,[30,61],-1],
  [100,145,[14,44],-1],
  [100,145,[30,61],1],
  [100,146,[4,8],-1],
  [100,146,[14,33],-1],
  [100,146,[25,61],1],
  [100,149,[2,51],-1],
  [100,149,[13,78],1],
  [100,150,[4,65],1],
  [100,151,[4,65],1],
  [100,156,[4,13],-1],
  [100,156,[30,39],-1],
  [100,156,[33,9],-1],
  [100,157,[4,13],-1],
  [100,168,[4,50],1],
  [100,168,[13,25],-1],
  [100,169,[4,50],-1],
  [100,172,[29,58],-1],
  [100,175,[4,57],-1],
  [100,176,[22,51],-1],
  [100,176,[24,58],2],
  [100,183,[4,61],-1],
  [100,193,[30,51],-1],
  [100,193,[33,58],1],
  [100,194,[30,51],1],
  [100,194,[33,58],-1],
  [100,210,[51,36],1],
  [101,66,[55],-1],
  [101,10,[1,33],1],
  [101,12,[14,18],1],
  [101,12,[25,3],-1],
  [101,14,[54,55],-1],
  [101,20,[4,25],1],
  [101,20,[55,96],-1],
  [101,21,[4,25],1],
  [101,21,[33,78],-1],
  [101,51,[115,18],-1],
  [101,65,[115,88],1],
  [101,71,[33,54],-1],
  [101,79,[4,55],1],
  [101,79,[61,115],-1],
  [101,82,[115,11],1],
  [101,87,[25,44],-1],
  [101,116,[14,57],-1],
  [101,116,[78,3],1],
  [101,116,[115,21],-1],
  [101,117,[115,21],-1],
  [101,119,[55,117],-1],
  [101,129,[33,115],-1],
  [101,136,[55,58],1],
  [101,136,[115,97],1],
  [101,137,[115,93],1],
  [101,143,[14,44],1],
  [101,145,[14,44],-1],
  [101,146,[14,33],-1],
  [101,146,[25,61],1],
  [101,149,[13,78],1],
  [101,149,[54,115],-1],
  [101,151,[54,115],1],
  [101,153,[115,6],-1],
  [101,156,[33,9],-1],
  [101,168,[13,25],-1],
  [101,173,[28,55],1],
  [101,174,[28,55],-1],
  [101,175,[28,55],1],
  [101,176,[95,115],1],
  [101,186,[61,78],1],
  [101,186,[86,96],-1],
  [101,194,[33,58],-1],
  [101,198,[115,56],1],
  [101,199,[55,66],-1],
  [101,207,[55,77],1],
  [102,6,[30],-1],
  [102,31,[36],1],
  [102,78,[92],-1],
  [102,91,[60],-1],
  [102,95,[124],-1],
  [102,133,[42],1],
  [102,165,[61],1],
  [102,190,[70],-1],
  [102,191,[118],1],
  [102,0,[70,76],1],
  [102,0,[81,101],1],
  [102,1,[81,101],1],
  [102,2,[42,115],-1],
  [102,13,[21,86],1],
  [102,13,[70,119],-1],
  [102,20,[30,71],-1],
  [102,21,[30,71],-1],
  [102,22,[21,53],-1],
  [102,22,[70,62],-1],
  [102,22,[81,47],-1],
  [102,26,[60,22],-1],
  [102,27,[60,22],1],
  [102,38,[81,103],-1],
  [102,44,[81,29],1],
  [102,46,[36,60],1],
  [102,46,[124,47],1],
  [102,51,[42,66],1],
  [102,51,[70,41],1],
  [102,64,[42,8],-1],
  [102,79,[81,2],1],
  [102,100,[60,67],1],
  [102,101,[60,67],-1],
  [102,107,[11,70],-1],
  [102,110,[70,61],1],
  [102,110,[81,48],1],
  [102,113,[70,108],1],
  [102,116,[60,89],1],
  [102,121,[53,71],1],
  [102,121,[60,52],-1],
  [102,137,[60,18],-1],
  [102,141,[42,27],-1],
  [102,141,[70,17],-1],
  [102,144,[30,61],1],
  [102,145,[30,61],-1],
  [102,146,[4,8],1],
  [102,150,[4,65],-1],
  [102,151,[4,65],-1],
  [102,153,[37,42],1],
  [102,154,[37,42],-1],
  [102,156,[4,13],1],
  [102,156,[30,39],1],
  [102,156,[70,83],-1],
  [102,157,[4,13],1],
  [102,157,[42,5],1],
  [102,157,[70,83],-1],
  [102,162,[70,78],1],
  [102,168,[4,50],-1],
  [102,169,[4,50],1],
  [102,172,[81,112],-1],
  [102,175,[4,57],1],
  [102,175,[70,123],-1],
  [102,183,[4,61],1],
  [102,183,[21,92],-1],
  [102,184,[118,124],-1],
  [102,185,[61,71],1],
  [102,186,[42,121],-1],
  [102,186,[81,104],-1],
  [102,187,[81,104],-1],
  [102,193,[81,28],-1],
  [102,199,[23,60],1],
  [102,202,[21,60],-1],
  [102,202,[92,118],1],
  [103,31,[36],1],
  [103,36,[80],-1],
  [103,37,[80],-1],
  [103,67,[122],1],
  [103,68,[122],1],
  [103,69,[122],1],
  [103,91,[60],-1],
  [103,94,[124],-1],
  [103,111,[78],1],
  [103,112,[78],-1],
  [103,191,[118],1],
  [103,0,[81,101],1],
  [103,0,[122,36],-1],
  [103,1,[81,101],1],
  [103,1,[122,36],-1],
  [103,2,[122,36],-1],
  [103,9,[77,119],-1],
  [103,10,[43,64],-1],
  [103,10,[77,40],1],
  [103,12,[25,3],-1],
  [103,20,[4,25],1],
  [103,20,[55,96],-1],
  [103,21,[4,25],1],
  [103,22,[81,47],-1],
  [103,26,[77,62],-1],
  [103,38,[81,103],-1],
  [103,44,[81,29],1],
  [103,46,[36,60],1],
  [103,46,[124,47],1],
  [103,55,[80,38],1],
  [103,60,[124,55],1],
  [103,79,[81,2],1],
  [103,80,[124,32],-1],
  [103,87,[25,44],-1],
  [103,96,[109,117],-1],
  [103,101,[122,5],-1],
  [103,108,[14,77],-1],
  [103,108,[71,124],1],
  [103,110,[81,48],1],
  [103,113,[124,38],1],
  [103,117,[80,96],-1],
  [103,126,[43,78],-1],
  [103,126,[77,96],1],
  [103,134,[58,122],1],
  [103,134,[78,41],1],
  [103,135,[77,80],1],
  [103,143,[122,68],-1],
  [103,143,[124,62],1],
  [103,144,[80,16],1],
  [103,144,[122,68],1],
  [103,145,[80,16],-1],
  [103,145,[124,62],-1],
  [103,146,[25,61],1],
  [103,146,[122,7],1],
  [103,149,[13,78],1],
  [103,153,[119,124],-1],
  [103,154,[119,124],1],
  [103,156,[124,40],1],
  [103,161,[77,30],-1],
  [103,161,[80,12],1],
  [103,168,[13,25],-1],
  [103,172,[81,112],-1],
  [103,181,[80,85],-1],
  [103,184,[118,124],-1],
  [103,186,[81,104],-1],
  [103,186,[86,96],-1],
  [103,187,[81,104],-1],
  [103,193,[81,28],-1],
  [103,202,[92,118],1],
  [103,203,[92,118],-1],
  [103,206,[77,32],1],
  [103,206,[80,117],1],
  [103,206,[122,108],1],
  [103,211,[124,64],1],
  [104,143,[13],-1],
  [104,146,[18],1],
  [104,186,[57],1],
  [104,17,[44,89],-1],
  [104,19,[115,59],-1],
  [104,31,[18,16],-1],
  [104,36,[115,119],-1],
  [104,37,[115,119],-1],
  [104,48,[4,47],1],
  [104,48,[75,118],-1],
  [104,53,[62,115],-1],
  [104,66,[89,95],-1],
  [104,68,[62,86],-1],
  [104,76,[95,60],-1],
  [104,77,[18,42],-1],
  [104,77,[95,60],1],
  [104,89,[30,33],1],
  [104,91,[68,75],-1],
  [104,92,[30,44],1],
  [104,93,[30,44],1],
  [104,93,[68,86],-1],
  [104,94,[68,86],1],
  [104,97,[13,18],1],
  [104,99,[13,18],1],
  [104,115,[106,115],1],
  [104,133,[4,68],-1],
  [104,133,[33,107],1],
  [104,140,[18,60],-1],
  [104,158,[4,13],1],
  [104,158,[44,57],1],
  [104,159,[44,57],-1],
  [104,165,[44,62],-1],
  [104,166,[33,62],1],
  [104,170,[36,75],1],
  [104,189,[13,98],-1],
  [104,190,[18,103],1],
  [104,191,[18,98],-1],
  [104,195,[57,95],1],
  [104,209,[13,26],-1],
  [105,14,[44],-1],
  [105,21,[110],-1],
  [105,206,[28],-1],
  [105,3,[47,55],-1],
  [105,4,[28,41],-1],
  [105,15,[110,38],1],
  [105,16,[110,38],-1],
  [105,17,[44,89],-1],
  [105,28,[47,27],1],
  [105,36,[115,119],-1],
  [105,37,[115,119],-1],
  [105,41,[110,27],-1],
  [105,42,[28,109],-1],
  [105,47,[110,72],-1],
  [105,48,[4,47],1],
  [105,48,[75,118],-1],
  [105,53,[62,115],-1],
  [105,59,[86,39],1],
  [105,62,[44,47],1],
  [105,63,[44,47],-1],
  [105,66,[126,55],1],
  [105,68,[62,86],-1],
  [105,74,[47,103],-1],
  [105,76,[47,110],-1],
  [105,76,[118,23],-1],
  [105,77,[28,70],-1],
  [105,77,[44,93],-1],
  [105,77,[47,110],1],
  [105,77,[118,23],1],
  [105,85,[47,22],1],
  [105,88,[86,7],-1],
  [105,89,[30,33],1],
  [105,89,[86,7],-1],
  [105,89,[103,105],-1],
  [105,89,[110,98],1],
  [105,90,[103,105],-1],
  [105,91,[68,75],-1],
  [105,91,[103,105],1],
  [105,91,[110,98],-1],
  [105,92,[30,44],1],
  [105,93,[30,44],1],
  [105,93,[68,86],-1],
  [105,94,[68,86],1],
  [105,95,[103,110],-1],
  [105,97,[105,110],1],
  [105,105,[110,17],-1],
  [105,106,[44,110],1],
  [105,112,[44,22],1],
  [105,112,[110,94],-1],
  [105,115,[106,115],1],
  [105,123,[110,115],1],
  [105,133,[4,68],-1],
  [105,133,[28,103],1],
  [105,133,[33,107],1],
  [105,142,[47,16],-1],
  [105,148,[44,88],1],
  [105,158,[47,64],-1],
  [105,159,[47,64],1],
  [105,165,[44,62],-1],
  [105,166,[33,62],1],
  [105,166,[36,68],-1],
  [105,171,[44,114],1],
  [105,196,[44,86],1],
  [105,204,[110,43],-1],
  [105,209,[105,120],-1],
  [105,212,[44,53],1],
  [105,212,[47,51],1],
  [105,213,[44,53],-1],
  [106,80,[37],1],
  [106,107,[1],-1],
  [106,162,[9],-1],
  [106,199,[15],1],
  [106,206,[64],1],
  [106,3,[6,46],-1],
  [106,16,[6,27],1],
  [106,23,[15,74],-1],
  [106,25,[15,74],-1],
  [106,25,[27,96],1],
  [106,29,[9,40],-1],
  [106,29,[27,82],1],
  [106,36,[27,97],-1],
  [106,40,[17,72],1],
  [106,47,[17,32],-1],
  [106,47,[40,12],1],
  [106,52,[24,27],1],
  [106,59,[1,36],1],
  [106,76,[27,56],1],
  [106,77,[27,56],-1],
  [106,77,[40,42],1],
  [106,84,[15,77],1],
  [106,85,[9,64],-1],
  [106,86,[15,77],-1],
  [106,105,[17,83],1],
  [106,112,[40,51],1],
  [106,112,[64,12],1],
  [106,118,[6,9],1],
  [106,124,[6,77],-1],
  [106,131,[15,24],-1],
  [106,138,[1,8],-1],
  [106,142,[64,73],-1],
  [106,142,[77,83],1],
  [106,147,[6,64],1],
  [106,155,[27,84],-1],
  [106,158,[1,10],1],
  [106,177,[27,64],-1],
  [106,190,[40,103],-1],
  [106,204,[43,83],1],
  [106,208,[27,88],-1],
  [106,209,[27,77],-1],
  [107,0,[38,102],1],
  [107,11,[20,52],-1],
  [107,12,[98,3],1],
  [107,13,[21,53],-1],
  [107,20,[98,4],-1],
  [107,21,[98,4],-1],
  [107,34,[18,20],1],
  [107,34,[98,5],-1],
  [107,34,[100,102],-1],
  [107,46,[18,63],-1],
  [107,50,[18,23],-1],
  [107,51,[18,23],1],
  [107,51,[45,56],1],
  [107,56,[116,120],-1],
  [107,57,[18,21],1],
  [107,57,[102,72],-1],
  [107,61,[21,88],-1],
  [107,61,[69,120],1],
  [107,64,[76,120],-1],
  [107,65,[23,88],-1],
  [107,65,[98,47],-1],
  [107,71,[45,102],-1],
  [107,87,[98,44],1],
  [107,101,[3,56],-1],
  [107,101,[50,113],1],
  [107,109,[69,119],1],
  [107,110,[69,119],1],
  [107,113,[38,56],1],
  [107,116,[49,56],1],
  [107,117,[49,56],1],
  [107,120,[56,120],1],
  [107,128,[21,30],-1],
  [107,130,[76,95],1],
  [107,136,[23,97],-1],
  [107,143,[20,47],1],
  [107,143,[54,63],1],
  [107,144,[20,47],-1],
  [107,144,[88,94],-1],
  [107,149,[18,1],1],
  [107,156,[3,18],-1],
  [107,156,[120,79],1],
  [107,157,[120,79],1],
  [107,161,[113,30],1],
  [107,163,[21,32],-1],
  [107,173,[18,105],-1],
  [107,174,[18,105],1],
  [107,175,[18,105],-1],
  [107,175,[45,52],1],
  [107,176,[21,92],1],
  [107,176,[23,95],-1],
  [107,181,[18,44],-1],
  [107,181,[21,48],1],
  [107,181,[69,103],-1],
  [107,182,[18,44],-1],
  [107,182,[21,48],1],
  [107,182,[69,103],-1],
  [107,183,[18,44],-1],
  [107,183,[21,48],1],
  [107,183,[69,103],-1],
  [107,184,[69,98],1],
  [107,185,[102,10],-1],
  [107,186,[18,30],1],
  [107,186,[21,122],1],
  [107,187,[18,30],1],
  [107,197,[21,49],-1],
  [107,202,[23,89],1],
  [107,203,[23,89],-1],
  [107,206,[18,101],-1],
  [107,206,[100,108],-1],
  [107,206,[113,32],-1],
  [108,62,[92],1],
  [108,63,[92],-1],
  [108,106,[126],1],
  [108,11,[20,52],1],
  [108,13,[21,53],1],
  [108,34,[18,20],-1],
  [108,50,[18,23],1],
  [108,51,[18,23],-1],
  [108,57,[18,21],-1],
  [108,57,[126,47],-1],
  [108,61,[21,88],1],
  [108,61,[92,126],-1],
  [108,65,[23,88],1],
  [108,79,[111,113],-1],
  [108,100,[57,116],1],
  [108,101,[50,113],-1],
  [108,128,[21,30],1],
  [108,136,[23,97],1],
  [108,143,[20,47],-1],
  [108,144,[20,47],1],
  [108,144,[88,94],1],
  [108,146,[126,40],-1],
  [108,149,[18,1],-1],
  [108,150,[97,116],1],
  [108,151,[97,116],1],
  [108,156,[3,18],1],
  [108,156,[126,10],1],
  [108,163,[21,32],1],
  [108,172,[113,89],-1],
  [108,173,[18,105],1],
  [108,174,[18,105],-1],
  [108,174,[113,89],1],
  [108,175,[18,105],1],
  [108,175,[45,52],-1],
  [108,175,[113,89],-1],
  [108,176,[21,92],-1],
  [108,176,[23,95],1],
  [108,181,[18,44],1],
  [108,181,[21,48],-1],
  [108,182,[18,44],1],
  [108,182,[21,48],-1],
  [108,183,[18,44],1],
  [108,183,[21,48],-1],
  [108,186,[18,30],-1],
  [108,186,[21,122],-1],
  [108,187,[18,30],-1],
  [108,197,[21,49],1],
  [108,202,[23,89],-1],
  [108,203,[23,89],1],
  [108,206,[18,101],1],
  [109,111,[1],-1],
  [109,131,[59],1],
  [109,133,[41],-1],
  [109,2,[41,115],1],
  [109,21,[8,57],-1],
  [109,35,[33,35],-1],
  [109,44,[35,102],1],
  [109,64,[8,41],1],
  [109,64,[59,76],-1],
  [109,107,[8,58],1],
  [109,108,[8,58],-1],
  [109,146,[3,8],-1],
  [109,150,[3,65],1],
  [109,151,[3,65],1],
  [109,151,[59,5],-1],
  [109,154,[41,37],1],
  [109,156,[3,13],-1],
  [109,156,[59,79],1],
  [109,157,[3,13],-1],
  [109,157,[41,5],-1],
  [109,157,[59,79],1],
  [109,163,[28,35],1],
  [109,168,[8,44],1],
  [109,173,[35,106],1],
  [109,174,[35,106],-1],
  [109,186,[41,121],1],
  [110,23,[83],1],
  [110,24,[83],1],
  [110,25,[83],1],
  [110,84,[79],-1],
  [110,86,[79],1],
  [110,111,[1],1],
  [110,131,[59],-1],
  [110,133,[41],1],
  [110,0,[66,76],1],
  [110,0,[97,38],-1],
  [110,2,[41,115],-1],
  [110,11,[56,97],-1],
  [110,21,[8,57],1],
  [110,44,[83,32],1],
  [110,50,[79,97],-1],
  [110,51,[41,66],1],
  [110,51,[79,97],1],
  [110,55,[83,37],-1],
  [110,56,[59,116],1],
  [110,57,[97,72],1],
  [110,64,[8,41],-1],
  [110,64,[13,43],1],
  [110,64,[59,76],1],
  [110,79,[83,36],-1],
  [110,100,[66,57],-1],
  [110,107,[8,58],-1],
  [110,108,[8,58],1],
  [110,113,[66,108],1],
  [110,119,[35,109],-1],
  [110,120,[56,59],-1],
  [110,141,[66,17],-1],
  [110,146,[3,8],1],
  [110,146,[74,79],-1],
  [110,150,[3,65],-1],
  [110,150,[66,97],-1],
  [110,151,[3,65],-1],
  [110,151,[59,5],1],
  [110,151,[66,97],-1],
  [110,153,[43,32],1],
  [110,154,[41,37],-1],
  [110,156,[3,13],1],
  [110,156,[59,79],-2],
  [110,157,[3,13],1],
  [110,157,[41,5],1],
  [110,157,[59,79],-1],
  [110,157,[66,83],-1],
  [110,161,[83,11],-1],
  [110,162,[66,78],1],
  [110,168,[8,44],-1],
  [110,185,[97,10],1],
  [110,186,[41,121],-1],
  [110,206,[43,83],1],
  [110,210,[41,83],-1],
  [110,211,[35,77],-1],
  [111,14,[105],1],
  [111,21,[33],1],
  [111,50,[6],1],
  [111,71,[95],1],
  [111,101,[49],-1],
  [111,113,[60],-1],
  [111,144,[87],-1],
  [111,149,[13],-1],
  [111,186,[61],-1],
  [111,3,[45,55],-1],
  [111,3,[76,66],1],
  [111,4,[76,66],-1],
  [111,8,[76,116],-1],
  [111,15,[105,1],-1],
  [111,16,[105,1],1],
  [111,17,[105,89],1],
  [111,18,[76,88],-1],
  [111,19,[28,59],-1],
  [111,19,[33,126],1],
  [111,23,[33,125],1],
  [111,23,[105,78],-1],
  [111,24,[33,125],1],
  [111,25,[33,125],1],
  [111,28,[60,83],-1],
  [111,31,[16,76],-1],
  [111,32,[21,87],1],
  [111,40,[105,72],1],
  [111,52,[33,79],1],
  [111,54,[33,79],1],
  [111,59,[85,39],1],
  [111,59,[115,8],-1],
  [111,62,[44,45],1],
  [111,62,[115,116],-1],
  [111,67,[3,81],-1],
  [111,68,[3,81],-1],
  [111,69,[3,81],-1],
  [111,69,[21,118],-1],
  [111,70,[21,118],1],
  [111,75,[33,121],-1],
  [111,76,[16,19],-1],
  [111,76,[45,110],-1],
  [111,76,[95,56],1],
  [111,76,[116,23],-1],
  [111,77,[3,72],1],
  [111,77,[16,19],1],
  [111,77,[21,113],1],
  [111,77,[45,110],1],
  [111,77,[95,56],-1],
  [111,77,[105,93],1],
  [111,77,[116,23],1],
  [111,78,[21,113],-1],
  [111,84,[105,82],1],
  [111,85,[45,22],1],
  [111,85,[105,82],-1],
  [111,88,[85,7],-1],
  [111,89,[21,63],-1],
  [111,89,[33,98],-1],
  [111,89,[85,7],-1],
  [111,90,[21,63],-1],
  [111,91,[21,63],1],
  [111,91,[33,98],1],
  [111,92,[105,30],-1],
  [111,94,[3,78],1],
  [111,97,[95,55],-1],
  [111,98,[44,110],1],
  [111,99,[44,110],1],
  [111,104,[76,109],-1],
  [111,105,[105,83],1],
  [111,106,[76,87],-1],
  [111,106,[115,63],-1],
  [111,122,[28,110],-1],
  [111,122,[33,115],1],
  [111,123,[28,110],-1],
  [111,125,[28,105],-1],
  [111,125,[44,115],1],
  [111,125,[110,23],1],
  [111,133,[3,68],1],
  [111,133,[60,120],1],
  [111,140,[60,76],-1],
  [111,148,[105,88],-1],
  [111,155,[6,28],-1],
  [111,155,[95,84],-1],
  [111,158,[6,16],1],
  [111,158,[45,64],-1],
  [111,158,[115,34],-1],
  [111,159,[3,13],-1],
  [111,159,[6,16],-1],
  [111,159,[44,61],1],
  [111,159,[45,64],1],
  [111,171,[76,94],-1],
  [111,171,[105,114],-1],
  [111,189,[3,14],1],
  [111,189,[105,69],1],
  [111,190,[105,69],1],
  [111,191,[76,98],-1],
  [111,195,[16,78],-1],
  [111,195,[61,95],-1],
  [111,196,[44,85],1],
  [111,204,[76,73],1],
  [111,208,[2,28],-1],
  [111,208,[95,88],-1],
  [111,209,[16,60],1],
  [111,209,[18,121],-1],
  [111,209,[26,87],-1],
  [111,209,[43,105],-1],
  [111,209,[44,120],1],
  [111,212,[45,51],1],
  [111,212,[105,53],-1],
  [111,213,[105,53],1],
  [112,9,[98],-1],
  [112,13,[110],-1],
  [112,22,[44],-1],
  [112,83,[48],1],
  [112,101,[49],-1],
  [112,109,[126],1],
  [112,110,[126],1],
  [112,144,[87],-1],
  [112,198,[112],1],
  [112,3,[45,55],-1],
  [112,16,[98,3],1],
  [112,28,[18,61],1],
  [112,28,[21,68],-1],
  [112,29,[95,82],1],
  [112,30,[24,89],1],
  [112,30,[98,78],1],
  [112,32,[21,87],1],
  [112,32,[93,126],-1],
  [112,36,[24,55],1],
  [112,39,[24,48],-1],
  [112,40,[95,94],1],
  [112,41,[95,83],-1],
  [112,48,[10,21],1],
  [112,48,[81,98],-1],
  [112,52,[112,76],1],
  [112,59,[85,39],1],
  [112,59,[126,47],1],
  [112,62,[44,45],1],
  [112,63,[48,49],-1],
  [112,69,[21,118],-1],
  [112,70,[21,118],1],
  [112,74,[93,98],1],
  [112,76,[2,48],1],
  [112,76,[45,110],-1],
  [112,77,[2,48],-1],
  [112,77,[21,113],1],
  [112,77,[45,110],1],
  [112,78,[21,113],-1],
  [112,85,[45,22],1],
  [112,85,[112,88],1],
  [112,88,[85,7],-1],
  [112,88,[110,30],1],
  [112,89,[21,63],-1],
  [112,89,[44,103],-1],
  [112,89,[48,100],1],
  [112,89,[85,7],-1],
  [112,89,[110,30],1],
  [112,90,[21,63],-1],
  [112,90,[44,103],-1],
  [112,90,[48,100],1],
  [112,91,[21,63],1],
  [112,91,[44,103],1],
  [112,91,[48,100],-1],
  [112,91,[98,33],1],
  [112,97,[44,110],1],
  [112,97,[112,106],-1],
  [112,98,[44,110],1],
  [112,99,[44,110],1],
  [112,112,[95,32],1],
  [112,131,[112,29],1],
  [112,132,[28,44],-1],
  [112,155,[93,112],-1],
  [112,155,[95,84],-1],
  [112,158,[45,64],-1],
  [112,158,[48,68],1],
  [112,159,[45,64],1],
  [112,167,[61,89],1],
  [112,167,[68,93],-1],
  [112,170,[98,62],-1],
  [112,177,[95,64],-1],
  [112,188,[24,51],-1],
  [112,189,[87,98],1],
  [112,190,[24,51],1],
  [112,190,[87,98],1],
  [112,195,[68,98],1],
  [112,196,[44,85],1],
  [112,201,[112,125],1],
  [112,208,[2,28],-1],
  [112,209,[18,121],-1],
  [112,209,[26,87],-1],
  [112,212,[25,68],-1],
  [112,212,[45,51],1],
  [112,212,[95,9],1],
  [112,213,[25,68],1],
  [113,37,[101],-1],
  [113,66,[46],-1],
  [113,147,[58],1],
  [113,171,[9],-1],
  [113,177,[11],-1],
  [113,2,[62,57],-1],
  [113,10,[6,46],1],
  [113,10,[42,104],-1],
  [113,10,[73,35],-1],
  [113,26,[8,9],1],
  [113,33,[9,52],-1],
  [113,35,[62,107],1],
  [113,44,[30,100],-1],
  [113,44,[32,102],1],
  [113,50,[30,55],1],
  [113,50,[101,4],-1],
  [113,55,[101,38],1],
  [113,58,[62,106],-1],
  [113,71,[30,101],-1],
  [113,79,[46,4],1],
  [113,87,[58,62],1],
  [113,96,[58,117],-1],
  [113,107,[11,19],-1],
  [113,116,[9,57],1],
  [113,119,[58,37],-1],
  [113,126,[9,73],1],
  [113,126,[58,122],-1],
  [113,128,[28,30],1],
  [113,129,[28,30],-1],
  [113,130,[62,72],-1],
  [113,134,[66,91],-1],
  [113,134,[73,14],-1],
  [113,141,[9,25],-1],
  [113,144,[101,16],1],
  [113,145,[101,16],-1],
  [113,146,[30,39],-1],
  [113,149,[11,44],-1],
  [113,149,[62,2],1],
  [113,154,[30,14],-1],
  [113,161,[101,12],1],
  [113,163,[28,32],1],
  [113,172,[42,73],-1],
  [113,172,[107,122],1],
  [113,176,[62,22],1],
  [113,193,[30,62],1],
  [113,198,[58,91],-1],
  [113,206,[101,117],1],
  [113,207,[58,101],1],
  [113,210,[62,36],-1],
  [114,70,[92],-1],
  [114,92,[89],1],
  [114,93,[89],1],
  [114,112,[67],-1],
  [114,118,[84],-1],
  [114,171,[9],-1],
  [114,177,[11],-1],
  [114,188,[19],1],
  [114,190,[19],-1],
  [114,0,[72,101],1],
  [114,0,[94,38],1],
  [114,1,[72,101],1],
  [114,9,[46,91],1],
  [114,10,[6,46],1],
  [114,10,[73,35],-1],
  [114,13,[21,84],1],
  [114,20,[11,18],-1],
  [114,21,[11,18],-1],
  [114,22,[21,68],-1],
  [114,22,[72,47],-1],
  [114,26,[8,9],1],
  [114,26,[49,22],-1],
  [114,26,[90,91],-1],
  [114,27,[49,22],1],
  [114,27,[90,91],1],
  [114,33,[9,52],-1],
  [114,34,[19,84],1],
  [114,38,[72,103],-1],
  [114,44,[72,29],1],
  [114,46,[84,61],1],
  [114,51,[89,45],1],
  [114,57,[72,94],-1],
  [114,61,[21,70],1],
  [114,61,[92,124],-1],
  [114,65,[48,49],-1],
  [114,65,[92,2],-1],
  [114,79,[67,90],1],
  [114,79,[72,2],1],
  [114,87,[46,48],1],
  [114,87,[89,2],1],
  [114,100,[49,67],1],
  [114,100,[89,3],1],
  [114,101,[49,67],-1],
  [114,101,[89,3],-1],
  [114,107,[11,19],-1],
  [114,110,[19,61],1],
  [114,110,[72,48],1],
  [114,116,[9,57],1],
  [114,116,[49,89],1],
  [114,119,[46,117],1],
  [114,121,[49,52],-1],
  [114,121,[68,71],1],
  [114,126,[9,73],1],
  [114,134,[73,14],-1],
  [114,137,[49,18],-1],
  [114,137,[62,71],-1],
  [114,141,[9,25],-1],
  [114,141,[46,86],1],
  [114,144,[48,84],-1],
  [114,144,[70,94],1],
  [114,145,[48,84],1],
  [114,149,[58,89],1],
  [114,150,[46,84],1],
  [114,156,[11,30],-1],
  [114,168,[84,54],-1],
  [114,169,[19,89],-1],
  [114,169,[21,92],1],
  [114,172,[72,112],-1],
  [114,176,[50,67],-1],
  [114,176,[84,91],1],
  [114,185,[50,71],1],
  [114,185,[94,10],-1],
  [114,186,[72,104],-1],
  [114,187,[72,104],-1],
  [114,192,[50,89],-1],
  [114,192,[52,91],1],
  [114,193,[72,28],-1],
  [114,199,[46,66],1],
  [114,199,[49,23],1],
  [114,202,[19,46],-1],
  [114,202,[21,49],-1],
  [114,202,[92,113],1],
  [114,203,[19,46],1],
  [114,207,[46,77],-1],
  [115,144,[69],-1],
  [115,157,[13],1],
  [115,32,[21,69],1],
  [115,62,[21,118],-1],
  [115,63,[21,118],1],
  [115,67,[1,81],-1],
  [115,68,[1,81],-1],
  [115,69,[1,81],-1],
  [115,73,[21,113],-1],
  [115,74,[21,113],-1],
  [115,76,[19,23],-1],
  [115,77,[1,72],1],
  [115,77,[19,23],1],
  [115,77,[21,66],1],
  [115,84,[17,26],1],
  [115,94,[1,78],1],
  [115,98,[21,63],-1],
  [115,104,[12,21],1],
  [115,105,[12,21],1],
  [115,133,[1,68],1],
  [115,133,[6,14],1],
  [115,142,[21,26],-1],
  [115,155,[6,21],-1],
  [115,158,[1,13],1],
  [115,159,[1,13],-1],
  [115,178,[21,72],1],
  [115,180,[21,72],-1],
  [115,189,[1,14],1],
  [115,195,[23,78],-1],
  [115,205,[21,49],-1],
  [116,67,[81],1],
  [116,68,[81],1],
  [116,69,[81],1],
  [116,94,[78],-1],
  [116,133,[68],-1],
  [116,209,[106],1],
  [116,0,[106,42],1],
  [116,1,[106,42],1],
  [116,9,[36,92],-1],
  [116,11,[33,123],-1],
  [116,14,[36,100],-1],
  [116,34,[17,5],-1],
  [116,35,[33,100],1],
  [116,38,[72,29],-1],
  [116,44,[30,32],-1],
  [116,46,[78,47],1],
  [116,55,[30,37],1],
  [116,64,[68,8],1],
  [116,65,[17,47],-1],
  [116,71,[30,31],1],
  [116,71,[36,110],-1],
  [116,71,[78,79],-1],
  [116,79,[72,1],-1],
  [116,79,[106,61],1],
  [116,80,[106,11],1],
  [116,82,[106,11],-1],
  [116,101,[81,5],-1],
  [116,108,[71,78],1],
  [116,121,[75,89],1],
  [116,128,[30,104],1],
  [116,129,[33,106],-1],
  [116,130,[33,106],-1],
  [116,137,[75,92],-1],
  [116,137,[106,93],-1],
  [116,143,[62,78],1],
  [116,143,[68,81],-1],
  [116,144,[68,81],1],
  [116,145,[62,78],-1],
  [116,146,[17,61],1],
  [116,149,[28,36],-1],
  [116,150,[33,116],-1],
  [116,152,[28,36],-1],
  [116,152,[33,116],1],
  [116,156,[40,78],1],
  [116,156,[72,7],-1],
  [116,157,[68,5],-1],
  [116,161,[11,30],1],
  [116,161,[75,48],-1],
  [116,168,[13,17],-1],
  [116,172,[72,107],1],
  [116,172,[100,106],1],
  [116,173,[62,105],1],
  [116,174,[62,105],-1],
  [116,175,[62,105],1],
  [116,181,[44,62],1],
  [116,182,[44,62],1],
  [116,183,[44,62],1],
  [116,184,[17,69],1],
  [116,184,[78,118],-1],
  [116,185,[36,68],-1],
  [116,186,[30,62],-1],
  [116,186,[104,122],-1],
  [116,187,[30,62],-1],
  [116,187,[36,75],-1],
  [116,192,[72,104],1],
  [116,193,[72,104],-1],
  [116,194,[72,104],1],
  [116,198,[36,119],1],
  [116,202,[106,89],-1],
  [116,203,[106,89],1],
  [116,206,[62,101],1],
  [116,210,[72,108],1],
  [117,89,[38],1],
  [117,90,[38],1],
  [117,133,[68],-1],
  [117,170,[70],-1],
  [117,191,[108],-1],
  [117,0,[31,72],-2],
  [117,0,[36,81],1],
  [117,1,[31,72],-1],
  [117,1,[36,81],1],
  [117,2,[31,72],-1],
  [117,2,[36,81],1],
  [117,2,[68,115],1],
  [117,9,[36,92],-1],
  [117,10,[53,104],1],
  [117,33,[36,123],-1],
  [117,51,[68,66],-1],
  [117,55,[30,37],1],
  [117,57,[53,70],-1],
  [117,64,[68,8],1],
  [117,79,[37,3],-1],
  [117,103,[70,113],1],
  [117,103,[124,49],-1],
  [117,114,[31,26],-1],
  [117,119,[38,120],1],
  [117,130,[36,108],-1],
  [117,135,[36,66],1],
  [117,141,[68,27],1],
  [117,144,[31,16],-1],
  [117,144,[124,87],1],
  [117,146,[38,62],-1],
  [117,149,[37,7],-1],
  [117,153,[37,68],-1],
  [117,153,[38,58],1],
  [117,154,[37,68],1],
  [117,156,[31,63],1],
  [117,156,[124,65],1],
  [117,157,[31,63],1],
  [117,157,[68,5],-1],
  [117,157,[124,65],1],
  [117,172,[53,73],1],
  [117,185,[31,53],1],
  [117,185,[36,68],-1],
  [117,186,[68,121],1],
  [117,198,[36,119],1],
  [117,207,[36,109],1],
  [117,211,[11,37],-1],
  [117,211,[12,38],-1],
  [118,46,[61],-1],
  [118,58,[39],1],
  [118,113,[43],-1],
  [118,168,[54],1],
  [118,5,[42,103],1],
  [118,5,[43,105],-1],
  [118,8,[69,45],-1],
  [118,8,[92,118],-1],
  [118,19,[107,126],1],
  [118,23,[107,125],1],
  [118,24,[107,125],1],
  [118,25,[107,125],1],
  [118,28,[43,83],-1],
  [118,28,[61,92],1],
  [118,31,[69,103],1],
  [118,31,[76,105],-1],
  [118,32,[69,103],1],
  [118,41,[107,27],-1],
  [118,47,[107,72],-1],
  [118,52,[107,79],1],
  [118,53,[10,98],-1],
  [118,54,[107,79],1],
  [118,59,[1,39],1],
  [118,59,[4,61],-1],
  [118,63,[103,118],1],
  [118,69,[49,69],-1],
  [118,69,[110,118],1],
  [118,70,[49,69],1],
  [118,70,[110,118],-1],
  [118,75,[107,121],-1],
  [118,77,[60,69],1],
  [118,77,[107,47],1],
  [118,78,[60,69],-1],
  [118,78,[107,47],-1],
  [118,88,[69,92],-1],
  [118,89,[34,57],-1],
  [118,91,[34,57],1],
  [118,91,[69,92],-1],
  [118,95,[103,107],-1],
  [118,97,[69,100],-1],
  [118,98,[69,100],-1],
  [118,99,[69,100],-1],
  [118,105,[107,17],-1],
  [118,106,[118,121],-1],
  [118,112,[107,94],-1],
  [118,132,[42,120],-1],
  [118,132,[113,118],-1],
  [118,133,[43,120],1],
  [118,138,[1,5],-1],
  [118,140,[10,75],-1],
  [118,140,[42,69],1],
  [118,140,[43,76],-1],
  [118,166,[10,16],1],
  [118,166,[39,43],-1],
  [118,170,[39,42],-1],
  [118,189,[16,69],1],
  [118,190,[39,68],-1],
  [118,196,[69,57],-1],
  [118,208,[69,113],-1],
  [118,209,[10,39],-1],
  [119,59,[39],1],
  [119,88,[7],-1],
  [119,89,[7],-1],
  [119,196,[44],1],
  [119,2,[78,115],1],
  [119,9,[89,115],-1],
  [119,10,[39,35],1],
  [119,10,[67,104],1],
  [119,11,[115,123],-1],
  [119,14,[10,54],1],
  [119,21,[7,29],1],
  [119,26,[7,22],-1],
  [119,26,[10,82],1],
  [119,34,[18,44],1],
  [119,34,[63,100],-1],
  [119,55,[7,31],-1],
  [119,64,[67,13],1],
  [119,71,[10,125],1],
  [119,71,[29,39],-1],
  [119,79,[4,10],1],
  [119,79,[89,13],-1],
  [119,80,[10,71],1],
  [119,82,[10,71],-1],
  [119,83,[18,89],-1],
  [119,100,[7,67],2],
  [119,101,[7,67],-2],
  [119,102,[10,72],-1],
  [119,102,[95,69],1],
  [119,103,[95,69],-1],
  [119,110,[18,92],1],
  [119,113,[10,81],1],
  [119,114,[90,69],1],
  [119,116,[7,89],1],
  [119,126,[39,9],-1],
  [119,129,[106,115],-1],
  [119,130,[10,76],-1],
  [119,130,[72,92],1],
  [119,130,[79,95],1],
  [119,130,[106,115],-1],
  [119,134,[39,14],1],
  [119,137,[7,18],-1],
  [119,141,[10,86],1],
  [119,144,[7,10],-1],
  [119,145,[7,10],1],
  [119,146,[7,62],1],
  [119,150,[115,116],-1],
  [119,152,[115,116],1],
  [119,156,[7,51],1],
  [119,172,[67,73],1],
  [119,173,[10,28],-1],
  [119,174,[10,28],1],
  [119,175,[10,28],-1],
  [119,176,[22,92],-1],
  [119,185,[10,63],-1],
  [119,186,[78,121],1],
  [119,186,[89,54],1],
  [119,187,[10,107],1],
  [119,198,[115,84],-1],
  [119,199,[7,23],2],
  [119,202,[10,19],-1],
  [119,203,[10,19],1],
  [119,206,[10,14],-1],
  [119,211,[7,12],-1],
  [120,59,[50],1],
  [120,69,[10],-1],
  [120,88,[68],1],
  [120,92,[7],1],
  [120,93,[7],1],
  [120,158,[100],1],
  [120,170,[36],1],
  [120,10,[50,35],1],
  [120,26,[62,82],-1],
  [120,44,[107,32],1],
  [120,55,[37,107],-1],
  [120,71,[29,50],-1],
  [120,71,[100,42],1],
  [120,71,[107,31],-1],
  [120,80,[62,71],-1],
  [120,82,[62,71],1],
  [120,83,[62,71],1],
  [120,100,[68,67],-1],
  [120,101,[68,67],1],
  [120,110,[68,71],-1],
  [120,113,[36,118],-1],
  [120,114,[36,118],1],
  [120,116,[68,89],-1],
  [120,126,[50,9],-1],
  [120,128,[29,33],1],
  [120,128,[104,107],-1],
  [120,134,[50,14],1],
  [120,137,[68,18],1],
  [120,141,[62,86],-1],
  [120,141,[100,89],-1],
  [120,146,[33,36],-1],
  [120,156,[68,51],-1],
  [120,161,[4,48],1],
  [120,161,[107,11],-1],
  [120,172,[29,100],-1],
  [120,176,[100,24],1],
  [120,199,[68,23],-1],
  [120,202,[19,62],1],
  [120,203,[19,62],-1],
  [120,206,[14,62],1],
  [120,211,[68,12],1],
  [121,5,[106],-1],
  [121,91,[75],-1],
  [121,166,[36],-1],
  [121,200,[102],-1],
  [121,10,[34,58],1],
  [121,10,[38,64],-1],
  [121,10,[125,104],1],
  [121,11,[107,123],-1],
  [121,12,[34,58],-1],
  [121,26,[75,22],-1],
  [121,27,[75,22],1],
  [121,34,[74,31],1],
  [121,35,[100,107],1],
  [121,35,[117,33],1],
  [121,44,[102,117],-1],
  [121,45,[38,77],-1],
  [121,50,[77,125],-1],
  [121,51,[34,52],1],
  [121,56,[34,59],-1],
  [121,56,[38,66],1],
  [121,58,[54,74],1],
  [121,58,[100,106],-1],
  [121,100,[34,9],1],
  [121,100,[56,74],1],
  [121,100,[75,67],1],
  [121,101,[34,9],-1],
  [121,101,[75,67],-1],
  [121,108,[29,106],1],
  [121,110,[36,118],1],
  [121,113,[56,59],-1],
  [121,116,[34,19],1],
  [121,116,[38,52],1],
  [121,116,[75,89],1],
  [121,117,[38,52],1],
  [121,119,[75,120],1],
  [121,121,[75,52],-1],
  [121,129,[106,107],-1],
  [121,130,[74,75],1],
  [121,130,[106,107],-1],
  [121,135,[59,74],-1],
  [121,137,[75,18],-1],
  [121,146,[106,61],1],
  [121,149,[74,117],-1],
  [121,150,[34,102],1],
  [121,150,[74,117],-1],
  [121,150,[107,116],-1],
  [121,152,[107,116],1],
  [121,153,[125,32],-1],
  [121,156,[106,50],1],
  [121,163,[117,28],-1],
  [121,168,[74,39],1],
  [121,168,[106,13],-1],
  [121,172,[125,73],1],
  [121,173,[106,117],-1],
  [121,174,[106,117],1],
  [121,175,[34,56],1],
  [121,175,[106,117],-1],
  [121,184,[74,61],-1],
  [121,185,[74,61],1],
  [121,187,[75,77],-1],
  [121,187,[107,109],1],
  [121,193,[32,102],1],
  [121,194,[40,106],-1],
  [121,197,[106,120],1],
  [121,198,[106,120],1],
  [121,210,[36,100],-1],
  [121,211,[38,102],1],
  [122,65,[18],1],
  [122,143,[5],-1],
  [122,144,[5],1],
  [122,6,[50,92],1],
  [122,8,[50,92],1],
  [122,15,[30,41],-1],
  [122,28,[18,45],-1],
  [122,28,[21,49],1],
  [122,28,[30,43],-1],
  [122,48,[4,61],1],
  [122,92,[30,104],-1],
  [122,92,[53,89],-1],
  [122,93,[53,89],-1],
  [122,106,[50,121],1],
  [122,111,[30,15],1],
  [122,112,[53,67],1],
  [122,118,[53,84],1],
  [122,158,[4,5],1],
  [122,158,[30,31],-1],
  [122,171,[53,9],1],
  [122,177,[11,53],1],
  [122,188,[53,19],-1],
  [122,189,[5,98],-1],
  [122,190,[53,19],1],
  [122,200,[5,36],-1],
  [122,200,[31,35],1],
  [122,204,[31,32],-1],
  [122,209,[30,71],-1],
  [123,144,[5],1],
  [123,156,[81],-1],
  [123,157,[81],-1],
  [123,184,[26],1],
  [123,6,[30,68],-1],
  [123,6,[50,92],1],
  [123,15,[26,76],1],
  [123,17,[61,92],1],
  [123,19,[81,116],-1],
  [123,28,[21,49],1],
  [123,30,[81,14],1],
  [123,31,[36,68],1],
  [123,41,[72,99],-1],
  [123,47,[12,72],-1],
  [123,52,[81,99],-1],
  [123,53,[81,99],1],
  [123,54,[81,99],-1],
  [123,66,[81,74],-1],
  [123,77,[42,72],-1],
  [123,85,[21,26],-1],
  [123,92,[53,89],-1],
  [123,93,[53,89],-1],
  [123,112,[53,67],1],
  [123,112,[81,62],-1],
  [123,118,[53,84],1],
  [123,148,[26,94],1],
  [123,165,[61,68],1],
  [123,170,[36,60],-1],
  [123,171,[53,9],1],
  [123,171,[72,94],1],
  [123,177,[11,53],1],
  [123,178,[17,72],1],
  [123,179,[81,97],-1],
  [123,188,[53,19],-1],
  [123,189,[36,38],1],
  [123,190,[53,19],1],
  [123,195,[26,92],-1],
  [123,195,[81,96],1],
  [123,201,[26,81],-1],
  [123,209,[5,26],1],
  [123,209,[36,81],-2],
  [124,65,[18],-1],
  [124,143,[5],1],
  [124,144,[5],-2],
  [124,156,[81],1],
  [124,157,[81],1],
  [124,184,[26],-1],
  [124,6,[7,25],-1],
  [124,6,[30,68],1],
  [124,6,[50,92],-1],
  [124,8,[50,92],-1],
  [124,15,[26,76],-1],
  [124,15,[30,41],1],
  [124,19,[81,116],1],
  [124,28,[18,45],1],
  [124,28,[21,49],-1],
  [124,28,[30,43],1],
  [124,30,[81,14],-1],
  [124,31,[36,68],-1],
  [124,41,[12,27],1],
  [124,47,[12,72],1],
  [124,48,[4,61],-1],
  [124,52,[81,99],1],
  [124,53,[81,99],-1],
  [124,54,[81,99],1],
  [124,66,[81,74],1],
  [124,77,[42,72],1],
  [124,84,[11,17],-1],
  [124,85,[11,17],1],
  [124,92,[30,104],1],
  [124,92,[53,89],1],
  [124,93,[53,89],1],
  [124,106,[50,121],-1],
  [124,111,[30,15],-1],
  [124,112,[12,94],1],
  [124,112,[17,99],-1],
  [124,112,[53,67],-1],
  [124,112,[81,62],1],
  [124,118,[53,84],-1],
  [124,142,[11,21],1],
  [124,148,[17,73],-1],
  [124,158,[4,5],-1],
  [124,158,[30,31],1],
  [124,165,[7,11],1],
  [124,165,[61,68],-1],
  [124,166,[11,68],1],
  [124,170,[11,75],1],
  [124,170,[36,60],1],
  [124,171,[17,27],-1],
  [124,171,[53,9],-1],
  [124,177,[11,53],-1],
  [124,178,[17,72],-1],
  [124,179,[81,97],1],
  [124,188,[53,19],1],
  [124,189,[5,98],1],
  [124,189,[36,38],-1],
  [124,190,[53,19],-1],
  [124,195,[17,71],1],
  [124,195,[81,96],-1],
  [124,200,[5,36],1],
  [124,200,[31,35],-1],
  [124,201,[26,81],1],
  [124,204,[31,32],1],
  [124,209,[5,26],-1],
  [124,209,[30,71],1],
  [124,209,[36,81],2],
  [125,10,[104],-1],
  [125,64,[13],-1],
  [125,172,[73],-1],
  [125,6,[7,30],1],
  [125,17,[51,73],1],
  [125,23,[78,99],-1],
  [125,24,[78,99],-1],
  [125,25,[78,99],-1],
  [125,28,[32,61],1],
  [125,28,[39,79],-1],
  [125,28,[104,4],-1],
  [125,29,[11,32],1],
  [125,29,[71,104],-1],
  [125,40,[12,27],1],
  [125,42,[12,32],-1],
  [125,77,[32,41],-1],
  [125,84,[82,99],1],
  [125,85,[11,22],1],
  [125,85,[82,99],-1],
  [125,88,[30,104],-1],
  [125,89,[12,103],-1],
  [125,89,[13,79],1],
  [125,89,[30,104],-1],
  [125,90,[12,103],-1],
  [125,91,[13,79],-1],
  [125,93,[104,25],-1],
  [125,105,[83,99],1],
  [125,112,[12,83],1],
  [125,112,[104,17],1],
  [125,131,[26,6],-1],
  [125,133,[12,16],1],
  [125,139,[12,70],1],
  [125,140,[12,70],-1],
  [125,148,[22,73],-1],
  [125,165,[7,61],-1],
  [125,165,[104,10],1],
  [125,171,[22,27],-1],
  [125,171,[32,17],1],
  [125,177,[51,104],1],
  [125,189,[26,3],-1],
  [125,189,[79,110],1],
  [125,190,[32,25],1],
  [125,190,[79,110],1],
  [125,201,[78,98],1],
  [125,209,[32,121],-1],
  [126,132,[49],-1],
  [126,208,[110],-1],
  [126,10,[45,58],-1],
  [126,11,[52,102],1],
  [126,12,[45,58],1],
  [126,13,[84,110],1],
  [126,22,[44,84],1],
  [126,50,[110,13],1],
  [126,51,[45,52],-1],
  [126,56,[45,59],1],
  [126,61,[110,70],1],
  [126,65,[2,18],1],
  [126,83,[48,84],-1],
  [126,83,[110,61],-1],
  [126,100,[45,9],-1],
  [126,101,[45,9],1],
  [126,116,[45,19],-1],
  [126,143,[2,5],-1],
  [126,144,[2,5],1],
  [126,149,[44,101],1],
  [126,152,[44,101],1],
  [126,161,[48,49],-1],
  [126,163,[32,103],1],
  [126,169,[110,92],1],
  [126,173,[29,35],1],
  [126,174,[29,35],-1],
  [126,181,[44,100],1],
  [126,181,[48,103],-1],
  [126,182,[44,100],1],
  [126,182,[48,103],-1],
  [126,183,[44,100],1],
  [126,183,[48,103],-1],
  [126,193,[30,32],1],
  [126,202,[49,110],-1],
  [126,206,[31,32],-1],
  [126,211,[48,101],1],
  [126,211,[49,102],1],
  [127,74,[87],-1],
  [127,77,[69],-1],
  [127,78,[69],1],
  [127,0,[31,69],-1],
  [127,0,[100,118],1],
  [127,1,[31,69],-1],
  [127,1,[100,118],1],
  [127,2,[31,69],-1],
  [127,2,[100,118],1],
  [127,9,[84,98],-1],
  [127,13,[53,103],-1],
  [127,50,[63,55],1],
  [127,55,[63,48],1],
  [127,65,[2,18],1],
  [127,65,[31,63],1],
  [127,101,[31,50],-1],
  [127,109,[84,126],1],
  [127,110,[84,126],1],
  [127,113,[54,118],-1],
  [127,114,[5,69],-1],
  [127,114,[54,118],1],
  [127,119,[118,88],-1],
  [127,120,[118,77],1],
  [127,128,[30,103],-1],
  [127,143,[2,5],-1],
  [127,144,[2,5],1],
  [127,144,[53,69],-1],
  [127,146,[39,63],-1],
  [127,154,[63,14],-1],
  [127,156,[63,11],1],
  [127,161,[30,31],-1],
  [127,184,[16,69],1],
  [127,186,[30,100],1],
  [127,187,[30,100],1],
  [127,193,[30,32],1],
  [127,198,[84,112],1],
  [127,198,[87,118],1],
  [127,202,[69,118],-1],
  [128,28,[21],-1],
  [128,131,[1],-1],
  [128,133,[3],1],
  [128,155,[55],1],
  [128,158,[48],1],
  [128,159,[48],-1],
  [128,2,[48,50],-1],
  [128,9,[51,91],1],
  [128,10,[51,6],1],
  [128,14,[19,100],1],
  [128,14,[23,49],-1],
  [128,14,[48,70],1],
  [128,14,[55,77],-1],
  [128,20,[32,50],-1],
  [128,26,[19,48],-1],
  [128,26,[22,53],-1],
  [128,27,[19,48],1],
  [128,27,[22,53],1],
  [128,38,[48,107],1],
  [128,50,[5,23],1],
  [128,50,[38,77],-1],
  [128,55,[38,70],-1],
  [128,71,[19,110],1],
  [128,71,[48,42],1],
  [128,79,[9,22],-1],
  [128,79,[19,30],1],
  [128,79,[32,53],1],
  [128,87,[21,22],1],
  [128,87,[48,51],1],
  [128,100,[53,67],1],
  [128,101,[53,67],-1],
  [128,102,[48,69],1],
  [128,102,[55,76],-1],
  [128,103,[48,69],-1],
  [128,103,[55,76],1],
  [128,107,[32,51],-1],
  [128,108,[32,51],1],
  [128,114,[55,65],1],
  [128,116,[19,91],-1],
  [128,116,[53,89],1],
  [128,119,[35,55],-1],
  [128,119,[51,117],1],
  [128,120,[48,27],1],
  [128,136,[21,23],1],
  [128,136,[48,55],-1],
  [128,137,[19,20],1],
  [128,137,[51,52],-1],
  [128,137,[53,18],-1],
  [128,141,[21,88],-1],
  [128,141,[48,89],-2],
  [128,141,[51,86],1],
  [128,144,[23,88],-1],
  [128,145,[23,88],1],
  [128,149,[19,28],1],
  [128,149,[55,2],-1],
  [128,152,[19,28],1],
  [128,153,[32,38],-1],
  [128,154,[3,37],-1],
  [128,154,[35,4],1],
  [128,163,[55,103],-1],
  [128,172,[9,52],-1],
  [128,172,[19,84],-1],
  [128,172,[48,29],-1],
  [128,174,[19,84],1],
  [128,175,[19,84],-1],
  [128,176,[48,24],2],
  [128,193,[48,33],1],
  [128,193,[55,30],-1],
  [128,198,[48,96],-1],
  [128,199,[51,66],1],
  [128,199,[53,23],1],
  [128,202,[19,51],-1],
  [128,202,[21,53],-1],
  [128,203,[19,51],1],
  [128,206,[55,31],1],
  [128,207,[51,77],-1],
  [128,211,[9,51],1],
  [128,211,[35,101],-1],
  [129,25,[23],1],
  [129,28,[21],1],
  [129,201,[24],-1],
  [129,208,[83],-1],
  [129,209,[94],-1],
  [129,0,[16,38],-1],
  [129,0,[17,41],1],
  [129,0,[94,42],-1],
  [129,1,[94,42],-1],
  [129,12,[3,20],-1],
  [129,13,[97,53],1],
  [129,14,[23,49],1],
  [129,20,[20,4],1],
  [129,21,[20,4],1],
  [129,21,[83,7],1],
  [129,26,[97,7],-1],
  [129,34,[5,20],1],
  [129,35,[97,40],-1],
  [129,50,[83,13],2],
  [129,55,[23,37],-1],
  [129,56,[83,117],1],
  [129,58,[97,13],-1],
  [129,61,[88,97],1],
  [129,65,[20,47],1],
  [129,65,[88,94],1],
  [129,71,[17,108],1],
  [129,71,[83,39],-1],
  [129,80,[94,11],-1],
  [129,80,[97,14],-1],
  [129,81,[97,14],-1],
  [129,82,[94,11],1],
  [129,83,[83,61],-1],
  [129,87,[20,44],-1],
  [129,87,[21,22],-1],
  [129,108,[97,106],1],
  [129,116,[23,97],1],
  [129,117,[23,97],1],
  [129,120,[20,23],1],
  [129,120,[94,98],-1],
  [129,121,[20,21],-1],
  [129,126,[17,83],-1],
  [129,126,[24,97],1],
  [129,127,[17,83],-1],
  [129,129,[83,44],1],
  [129,135,[83,102],1],
  [129,136,[21,23],-1],
  [129,136,[94,97],1],
  [129,137,[93,94],1],
  [129,141,[17,80],-1],
  [129,141,[21,88],1],
  [129,144,[16,70],-1],
  [129,144,[23,88],1],
  [129,146,[97,34],1],
  [129,156,[23,66],1],
  [129,161,[23,11],-1],
  [129,162,[7,9],1],
  [129,163,[97,32],1],
  [129,168,[97,100],-1],
  [129,169,[83,92],1],
  [129,181,[97,48],-1],
  [129,182,[97,48],-1],
  [129,183,[97,48],-1],
  [129,185,[10,16],1],
  [129,197,[83,123],-1],
  [129,197,[97,49],1],
  [129,198,[83,123],-1],
  [129,206,[38,83],-1],
  [129,210,[97,1],1],
  [130,18,[99],1],
  [130,28,[21],-1],
  [130,195,[98],1],
  [130,208,[83],1],
  [130,209,[94],1],
  [130,212,[25],-1],
  [130,213,[25],1],
  [130,0,[16,38],1],
  [130,0,[17,41],-1],
  [130,0,[94,42],1],
  [130,1,[94,42],1],
  [130,21,[83,7],-1],
  [130,50,[83,13],-2],
  [130,55,[99,48],-1],
  [130,56,[83,117],-1],
  [130,61,[93,99],-1],
  [130,65,[19,22],-1],
  [130,71,[17,108],-1],
  [130,71,[83,39],1],
  [130,80,[9,17],1],
  [130,80,[94,11],1],
  [130,81,[9,17],1],
  [130,81,[91,99],-1],
  [130,82,[94,11],-1],
  [130,83,[83,61],1],
  [130,87,[21,22],1],
  [130,126,[17,83],1],
  [130,127,[17,83],1],
  [130,129,[83,44],-1],
  [130,135,[83,102],-1],
  [130,141,[17,80],1],
  [130,141,[22,91],-1],
  [130,144,[16,70],1],
  [130,145,[25,93],-1],
  [130,156,[99,11],-1],
  [130,160,[99,66],-1],
  [130,161,[25,6],1],
  [130,162,[98,122],1],
  [130,168,[98,72],1],
  [130,169,[83,92],-1],
  [130,185,[10,16],-1],
  [130,197,[83,123],1],
  [130,198,[83,123],1],
  [130,206,[38,83],1],
  [130,211,[25,2],1],
  [131,0,[107],-1],
  [131,1,[107],-1],
  [131,2,[107],-1],
  [131,9,[112],1],
  [131,61,[69],-1],
  [131,64,[76],1],
  [131,109,[68],-1],
  [131,110,[68],-1],
  [131,130,[126],-1],
  [131,156,[79],-1],
  [131,157,[79],-1],
  [131,181,[121],-1],
  [131,182,[121],-1],
  [131,183,[121],-1],
  [131,5,[68,103],-1],
  [131,7,[112,126],-1],
  [131,8,[112,126],-1],
  [131,15,[98,41],1],
  [131,16,[112,3],-1],
  [131,17,[98,53],1],
  [131,18,[98,53],1],
  [131,18,[99,126],1],
  [131,23,[26,76],-1],
  [131,28,[79,108],1],
  [131,28,[98,43],1],
  [131,30,[79,14],1],
  [131,30,[112,78],-1],
  [131,32,[68,93],1],
  [131,32,[69,94],-1],
  [131,52,[79,99],-1],
  [131,53,[79,99],1],
  [131,53,[107,95],1],
  [131,53,[125,61],-1],
  [131,54,[79,99],-1],
  [131,59,[47,68],-1],
  [131,62,[94,118],1],
  [131,62,[112,121],1],
  [131,63,[94,118],-1],
  [131,63,[112,121],-1],
  [131,66,[74,79],-1],
  [131,69,[47,112],1],
  [131,70,[47,112],-1],
  [131,74,[93,112],-1],
  [131,74,[94,113],1],
  [131,77,[98,50],1],
  [131,77,[126,10],-1],
  [131,88,[126,53],1],
  [131,89,[76,79],-1],
  [131,89,[126,53],1],
  [131,90,[126,53],1],
  [131,91,[76,79],1],
  [131,91,[112,33],-1],
  [131,92,[98,104],1],
  [131,98,[94,63],1],
  [131,111,[98,15],-1],
  [131,112,[79,62],-1],
  [131,124,[121,96],1],
  [131,132,[68,120],1],
  [131,133,[121,80],1],
  [131,140,[68,69],-1],
  [131,140,[75,76],1],
  [131,142,[26,94],1],
  [131,148,[17,26],-1],
  [131,166,[16,76],-1],
  [131,167,[93,126],1],
  [131,170,[16,69],-1],
  [131,170,[62,112],1],
  [131,179,[121,126],-1],
  [131,190,[107,51],1],
  [131,195,[79,96],1],
  [131,200,[68,107],1],
  [131,200,[121,35],1],
  [131,201,[98,125],-1],
  [131,204,[75,107],-1],
  [131,204,[76,108],1],
  [131,204,[121,32],-1],
  [131,208,[26,27],1],
  [131,209,[76,39],2],
  [131,209,[79,36],-2],
  [131,209,[98,71],1],
  [131,212,[27,82],-1],
  [131,213,[27,82],1],
  [132,72,[13],-1],
  [132,126,[78],-1],
  [132,127,[78],-1],
  [132,3,[14,46],1],
  [132,6,[26,62],-1],
  [132,7,[26,62],1],
  [132,8,[39,90],-1],
  [132,16,[13,26],1],
  [132,18,[67,21],1],
  [132,28,[72,11],-1],
  [132,47,[72,104],1],
  [132,48,[67,61],1],
  [132,69,[67,69],-1],
  [132,70,[67,69],1],
  [132,77,[52,72],1],
  [132,84,[15,26],1],
  [132,84,[80,99],-1],
  [132,85,[9,22],-1],
  [132,85,[80,99],1],
  [132,88,[8,72],-1],
  [132,89,[8,72],-1],
  [132,89,[13,81],-1],
  [132,89,[39,47],-1],
  [132,90,[39,47],-1],
  [132,91,[13,81],1],
  [132,91,[39,47],1],
  [132,93,[26,61],1],
  [132,94,[26,61],-1],
  [132,97,[7,89],1],
  [132,97,[39,121],-1],
  [132,98,[39,121],-1],
  [132,99,[39,121],-1],
  [132,111,[83,99],1],
  [132,118,[7,85],-1],
  [132,118,[9,14],-1],
  [132,131,[7,59],-1],
  [132,142,[26,83],1],
  [132,147,[14,64],-1],
  [132,148,[22,26],-1],
  [132,171,[22,72],-1],
  [132,189,[26,4],-1],
  [132,189,[81,110],-1],
  [132,190,[26,4],-1],
  [132,190,[81,110],-1],
  [132,195,[27,80],1],
  [132,195,[72,82],1],
  [132,200,[26,37],-1],
  [132,209,[26,27],-1],
  [132,209,[72,73],1],
  [132,212,[14,62],-1],
  [132,212,[67,94],-1],
  [132,213,[67,94],1],
  [133,11,[20],-1],
  [133,61,[87],-1],
  [133,100,[85],-1],
  [133,109,[86],-1],
  [133,110,[86],-1],
  [133,117,[59],1],
  [133,130,[124],-1],
  [133,202,[98],1],
  [133,203,[98],-1],
  [133,7,[86,98],1],
  [133,7,[89,99],-1],
  [133,17,[89,112],-1],
  [133,18,[98,84],1],
  [133,18,[99,124],1],
  [133,24,[67,99],1],
  [133,25,[67,99],1],
  [133,28,[26,87],1],
  [133,30,[89,115],-1],
  [133,32,[86,93],1],
  [133,32,[87,94],-1],
  [133,36,[23,95],-1],
  [133,41,[20,72],1],
  [133,42,[20,72],-1],
  [133,42,[121,42],1],
  [133,43,[113,123],1],
  [133,47,[121,41],-1],
  [133,48,[87,98],-1],
  [133,48,[113,124],1],
  [133,49,[113,124],1],
  [133,59,[47,86],-1],
  [133,62,[47,112],1],
  [133,63,[47,112],-1],
  [133,66,[35,59],-1],
  [133,66,[62,89],1],
  [133,69,[94,118],1],
  [133,70,[94,118],-1],
  [133,73,[66,94],-1],
  [133,77,[94,113],-1],
  [133,77,[124,10],-1],
  [133,78,[93,112],-1],
  [133,78,[94,113],1],
  [133,85,[9,24],1],
  [133,88,[53,124],1],
  [133,89,[53,124],1],
  [133,89,[94,63],1],
  [133,90,[50,121],-1],
  [133,90,[53,124],1],
  [133,90,[94,63],1],
  [133,91,[94,63],-1],
  [133,91,[123,75],-1],
  [133,92,[39,121],1],
  [133,98,[110,111],1],
  [133,99,[23,24],-1],
  [133,99,[110,111],1],
  [133,104,[20,94],1],
  [133,104,[59,123],-1],
  [133,105,[20,94],1],
  [133,105,[24,99],1],
  [133,105,[59,123],-1],
  [133,115,[113,121],-1],
  [133,123,[59,85],-1],
  [133,125,[111,115],1],
  [133,131,[98,22],-1],
  [133,158,[58,85],-1],
  [133,159,[58,85],1],
  [133,166,[123,36],-1],
  [133,167,[93,124],1],
  [133,171,[98,122],1],
  [133,171,[121,123],1],
  [133,177,[24,27],1],
  [133,178,[24,27],1],
  [133,178,[59,66],-1],
  [133,180,[59,66],1],
  [133,180,[121,124],-1],
  [133,195,[24,67],1],
  [133,196,[86,112],1],
  [133,200,[102,123],-1],
  [133,201,[67,98],-1],
  [133,204,[83,123],-1],
  [133,209,[94,124],1],
  [133,209,[111,120],1],
  [133,212,[27,96],-1],
  [133,212,[53,112],1],
  [133,213,[27,96],1],
  [133,213,[53,112],-1],
  [134,8,[63],-1],
  [134,48,[61],1],
  [134,62,[87],1],
  [134,63,[87],-1],
  [134,69,[69],-1],
  [134,70,[69],1],
  [134,0,[100,113],1],
  [134,0,[101,114],1],
  [134,0,[104,38],1],
  [134,1,[100,113],1],
  [134,1,[101,114],1],
  [134,2,[100,113],1],
  [134,9,[86,98],-1],
  [134,13,[68,103],-1],
  [134,14,[111,49],1],
  [134,14,[114,45],-1],
  [134,22,[30,68],-1],
  [134,34,[63,72],1],
  [134,34,[110,114],1],
  [134,38,[100,111],1],
  [134,38,[103,114],-1],
  [134,44,[111,32],-1],
  [134,44,[114,29],1],
  [134,50,[61,1],-1],
  [134,57,[72,104],-1],
  [134,71,[111,31],1],
  [134,101,[5,69],1],
  [134,109,[86,126],1],
  [134,110,[86,126],1],
  [134,113,[113,54],-1],
  [134,114,[36,61],1],
  [134,114,[113,54],1],
  [134,119,[113,88],-1],
  [134,120,[113,77],1],
  [134,128,[104,111],1],
  [134,137,[63,113],1],
  [134,143,[61,63],1],
  [134,144,[68,69],-1],
  [134,146,[68,8],1],
  [134,150,[68,65],-1],
  [134,151,[61,23],1],
  [134,151,[68,65],-1],
  [134,156,[68,13],1],
  [134,157,[68,13],1],
  [134,168,[18,63],-1],
  [134,168,[68,50],-1],
  [134,169,[68,50],1],
  [134,175,[68,57],1],
  [134,183,[61,68],1],
  [134,185,[104,10],-1],
  [134,186,[104,114],-1],
  [134,187,[104,114],-1],
  [134,193,[114,28],-1],
  [134,198,[86,112],1],
  [134,202,[69,113],-1],
  [134,206,[61,76],1],
  [135,48,[11],-1],
  [135,20,[7,25],1],
  [135,21,[7,25],1],
  [135,22,[25,68],1],
  [135,34,[5,63],-1],
  [135,50,[13,25],1],
  [135,58,[13,33],-1],
  [135,65,[47,63],-1],
  [135,65,[61,22],-1],
  [135,79,[1,13],-1],
  [135,83,[11,30],1],
  [135,83,[25,61],-1],
  [135,101,[47,50],1],
  [135,102,[69,72],1],
  [135,114,[69,81],-1],
  [135,116,[61,91],1],
  [135,121,[53,68],-1],
  [135,129,[25,44],1],
  [135,137,[61,20],-1],
  [135,146,[7,8],-1],
  [135,146,[61,63],1],
  [135,150,[7,65],1],
  [135,151,[7,65],1],
  [135,156,[7,13],-1],
  [135,156,[11,16],-1],
  [135,157,[7,13],-1],
  [135,161,[1,5],1],
  [135,168,[7,50],1],
  [135,168,[13,63],-1],
  [135,169,[7,50],-1],
  [135,172,[61,84],1],
  [135,174,[61,84],-1],
  [135,175,[7,57],-1],
  [135,175,[61,84],1],
  [135,183,[7,61],-1],
  [135,184,[63,69],1],
  [135,186,[25,48],-1],
  [135,187,[25,48],-1],
  [136,209,[30],1],
  [136,10,[121,58],-1],
  [136,11,[104,123],-1],
  [136,12,[121,58],1],
  [136,38,[30,40],-1],
  [136,38,[100,106],1],
  [136,51,[121,52],-1],
  [136,58,[79,106],1],
  [136,71,[43,79],1],
  [136,79,[1,13],1],
  [136,100,[121,9],-1],
  [136,101,[47,50],-1],
  [136,101,[121,9],1],
  [136,103,[69,72],-1],
  [136,108,[30,104],1],
  [136,116,[121,19],-1],
  [136,128,[30,33],-1],
  [136,128,[104,106],1],
  [136,129,[104,106],-1],
  [136,130,[72,79],1],
  [136,146,[33,34],1],
  [136,150,[104,116],-1],
  [136,152,[104,116],1],
  [136,161,[1,5],-1],
  [136,162,[11,42],-1],
  [136,168,[33,100],-1],
  [136,206,[42,104],1],
  [136,210,[1,33],1],
  [136,210,[41,106],-1],
  [137,5,[108],-1],
  [137,89,[109],1],
  [137,90,[109],1],
  [137,166,[33],-1],
  [137,209,[34],-1],
  [137,0,[34,42],-1],
  [137,0,[65,102],-1],
  [137,1,[34,42],-1],
  [137,10,[35,64],-1],
  [137,10,[37,104],-1],
  [137,14,[54,75],-1],
  [137,14,[56,77],1],
  [137,14,[100,107],1],
  [137,33,[107,123],-1],
  [137,34,[76,31],1],
  [137,44,[107,38],1],
  [137,44,[109,36],-1],
  [137,45,[35,77],-1],
  [137,50,[37,77],1],
  [137,50,[102,43],1],
  [137,51,[34,18],1],
  [137,55,[109,31],1],
  [137,56,[34,65],-1],
  [137,56,[35,66],1],
  [137,58,[54,76],1],
  [137,58,[100,108],-1],
  [137,65,[34,88],-1],
  [137,71,[37,109],1],
  [137,71,[75,125],-1],
  [137,71,[107,110],1],
  [137,80,[34,11],-1],
  [137,102,[56,76],1],
  [137,102,[102,108],-1],
  [137,103,[56,76],-1],
  [137,103,[102,108],1],
  [137,108,[108,29],1],
  [137,110,[33,118],1],
  [137,113,[56,65],-1],
  [137,116,[34,21],1],
  [137,116,[35,52],1],
  [137,117,[34,21],1],
  [137,117,[35,52],1],
  [137,119,[109,120],1],
  [137,128,[33,34],1],
  [137,128,[107,108],-1],
  [137,130,[75,76],1],
  [137,130,[107,108],-1],
  [137,135,[107,66],1],
  [137,144,[69,87],1],
  [137,146,[108,61],1],
  [137,146,[109,62],-1],
  [137,149,[34,54],1],
  [137,149,[107,28],1],
  [137,151,[34,54],-1],
  [137,152,[107,28],1],
  [137,153,[32,37],1],
  [137,153,[34,6],1],
  [137,153,[109,58],1],
  [137,156,[108,50],1],
  [137,157,[87,13],-1],
  [137,163,[34,35],1],
  [137,163,[108,109],-1],
  [137,168,[76,39],1],
  [137,168,[108,13],-1],
  [137,172,[34,100],-1],
  [137,172,[37,73],-1],
  [137,173,[75,28],1],
  [137,174,[75,28],-1],
  [137,175,[75,28],1],
  [137,176,[34,95],-1],
  [137,184,[76,61],-1],
  [137,185,[76,61],1],
  [137,194,[108,40],-1],
  [137,197,[34,56],1],
  [137,202,[34,89],1],
  [137,203,[34,89],-1],
  [137,206,[102,5],-1],
  [137,207,[107,109],1],
  [137,210,[33,100],-1],
  [137,210,[35,102],1],
  [137,211,[35,102],1],
  [137,211,[109,12],-1],
  [138,26,[50],-1],
  [138,27,[50],1],
  [138,79,[84],1],
  [138,87,[18],1],
  [138,143,[3],-1],
  [138,145,[3],1],
  [138,149,[4],-1],
  [138,168,[33],1],
  [138,3,[67,66],1],
  [138,4,[67,66],-1],
  [138,6,[30,62],-1],
  [138,6,[50,89],1],
  [138,16,[84,34],1],
  [138,17,[45,7],-1],
  [138,24,[45,59],1],
  [138,28,[4,11],-1],
  [138,31,[33,68],1],
  [138,37,[67,106],-1],
  [138,39,[19,48],-1],
  [138,39,[52,44],1],
  [138,39,[84,29],-1],
  [138,66,[59,67],-1],
  [138,67,[45,39],1],
  [138,88,[59,72],-1],
  [138,89,[59,72],-1],
  [138,90,[52,79],-1],
  [138,92,[30,61],1],
  [138,92,[51,89],-1],
  [138,93,[30,61],1],
  [138,93,[51,89],-1],
  [138,97,[33,61],-1],
  [138,97,[58,89],1],
  [138,99,[33,61],-1],
  [138,104,[67,109],-1],
  [138,112,[51,67],1],
  [138,118,[51,84],1],
  [138,118,[52,117],1],
  [138,118,[58,85],-1],
  [138,131,[50,21],1],
  [138,131,[51,52],1],
  [138,131,[58,59],-1],
  [138,158,[57,61],1],
  [138,158,[58,62],-1],
  [138,159,[58,62],1],
  [138,170,[33,60],-1],
  [138,188,[19,51],-1],
  [138,190,[4,30],-1],
  [138,190,[19,51],1],
  [138,204,[33,37],-1],
  [138,204,[67,73],1],
  [138,209,[52,39],-1],
  [139,96,[114],-1],
  [139,30,[88,126],1],
  [139,36,[19,55],1],
  [139,36,[51,101],-1],
  [139,37,[51,101],-1],
  [139,43,[101,119],1],
  [139,48,[48,88],-1],
  [139,48,[51,91],1],
  [139,49,[48,88],-1],
  [139,49,[51,91],1],
  [139,59,[114,31],-1],
  [139,62,[119,92],-1],
  [139,63,[119,92],1],
  [139,66,[55,62],-1],
  [139,74,[114,92],-1],
  [139,94,[114,126],1],
  [139,95,[114,126],-1],
  [139,106,[119,126],-1],
  [139,118,[122,126],-1],
  [139,147,[48,55],1],
  [139,158,[46,48],1],
  [139,158,[58,62],-1],
  [139,158,[114,40],1],
  [139,159,[46,48],-1],
  [139,159,[58,62],1],
  [139,159,[114,40],-1],
  [139,171,[9,51],-1],
  [139,177,[11,51],-1],
  [140,87,[18],1],
  [140,143,[3],-1],
  [140,145,[3],1],
  [140,149,[4],-1],
  [140,168,[33],1],
  [140,6,[30,62],-1],
  [140,17,[61,89],-1],
  [140,28,[4,11],-1],
  [140,31,[33,68],1],
  [140,36,[19,55],-1],
  [140,36,[89,115],1],
  [140,62,[45,57],1],
  [140,66,[55,62],1],
  [140,66,[85,89],-1],
  [140,92,[30,61],1],
  [140,93,[30,61],1],
  [140,97,[33,61],-1],
  [140,98,[57,110],1],
  [140,99,[33,61],-1],
  [140,99,[57,110],1],
  [140,125,[57,115],1],
  [140,158,[57,61],1],
  [140,158,[58,62],-1],
  [140,159,[58,62],1],
  [140,170,[33,60],-1],
  [140,190,[4,30],-1],
  [140,196,[57,85],1],
  [140,204,[33,37],-1],
  [140,209,[57,120],1],
  [141,63,[120],-1],
  [141,189,[110],1],
  [141,190,[110],1],
  [141,204,[36],1],
  [141,0,[65,30],-1],
  [141,0,[110,76],-1],
  [141,1,[65,30],-1],
  [141,2,[100,115],1],
  [141,9,[98,119],-1],
  [141,10,[105,58],-1],
  [141,11,[39,123],1],
  [141,11,[120,91],1],
  [141,12,[102,18],1],
  [141,12,[105,58],1],
  [141,13,[47,68],-1],
  [141,22,[110,62],1],
  [141,22,[119,44],-1],
  [141,33,[41,97],1],
  [141,33,[94,120],-1],
  [141,34,[50,100],-1],
  [141,34,[94,120],1],
  [141,35,[39,100],-1],
  [141,35,[41,102],1],
  [141,38,[36,109],1],
  [141,38,[38,107],-1],
  [141,46,[72,61],-1],
  [141,51,[105,52],-1],
  [141,51,[110,41],-1],
  [141,56,[105,59],1],
  [141,56,[110,120],-1],
  [141,61,[69,92],-1],
  [141,64,[100,8],1],
  [141,71,[38,42],-1],
  [141,71,[41,125],-1],
  [141,80,[69,37],-1],
  [141,83,[48,119],1],
  [141,87,[120,55],1],
  [141,100,[100,85],-1],
  [141,100,[105,9],-1],
  [141,101,[105,9],1],
  [141,101,[119,49],-1],
  [141,107,[69,1],1],
  [141,109,[119,126],1],
  [141,110,[110,61],-1],
  [141,110,[119,126],1],
  [141,113,[41,81],-1],
  [141,113,[110,108],-1],
  [141,116,[100,59],-1],
  [141,116,[105,19],-1],
  [141,119,[41,117],1],
  [141,120,[41,65],1],
  [141,128,[36,105],1],
  [141,128,[39,106],-1],
  [141,129,[36,105],-1],
  [141,129,[39,106],1],
  [141,129,[47,110],1],
  [141,130,[41,76],1],
  [141,141,[110,17],1],
  [141,143,[102,44],1],
  [141,144,[36,6],-1],
  [141,144,[119,87],-1],
  [141,145,[36,6],1],
  [141,145,[102,44],-1],
  [141,145,[120,86],1],
  [141,146,[102,33],-1],
  [141,149,[47,101],-1],
  [141,149,[102,105],-1],
  [141,150,[39,116],1],
  [141,150,[102,105],-1],
  [141,150,[120,85],1],
  [141,152,[39,116],-1],
  [141,152,[47,101],-1],
  [141,153,[36,101],-1],
  [141,156,[36,82],1],
  [141,156,[100,5],-1],
  [141,156,[110,83],1],
  [141,157,[100,5],-1],
  [141,157,[110,83],1],
  [141,162,[65,11],-1],
  [141,162,[69,9],1],
  [141,162,[110,78],-1],
  [141,163,[38,105],1],
  [141,163,[41,106],-1],
  [141,168,[72,54],1],
  [141,172,[36,122],1],
  [141,173,[47,55],-1],
  [141,173,[60,44],1],
  [141,174,[47,55],1],
  [141,174,[60,44],-1],
  [141,175,[45,100],-1],
  [141,175,[47,55],-1],
  [141,175,[60,44],1],
  [141,175,[110,123],1],
  [141,181,[47,100],-1],
  [141,182,[47,100],-1],
  [141,183,[47,100],-1],
  [141,186,[100,121],1],
  [141,187,[41,107],-1],
  [141,197,[41,116],-1],
  [141,198,[41,116],-1],
  [141,198,[112,119],1],
  [141,199,[69,15],-1],
  [141,206,[39,42],-1],
  [141,206,[54,60],1],
  [141,206,[65,104],1],
  [141,206,[69,64],-1],
  [141,206,[102,55],1],
  [141,207,[41,77],-1],
  [142,2,[116],-1],
  [142,172,[44],-1],
  [142,173,[44],-1],
  [142,174,[44],1],
  [142,175,[44],-1],
  [142,3,[106,122],1],
  [142,3,[111,55],1],
  [142,6,[33,10],1],
  [142,6,[44,62],1],
  [142,16,[44,13],1],
  [142,16,[111,79],-1],
  [142,17,[44,51],1],
  [142,29,[106,27],-1],
  [142,39,[116,48],-1],
  [142,40,[67,111],-1],
  [142,59,[54,8],1],
  [142,62,[44,111],-1],
  [142,62,[54,116],1],
  [142,67,[44,104],1],
  [142,68,[106,25],-1],
  [142,84,[106,17],1],
  [142,85,[106,17],-1],
  [142,85,[111,22],-1],
  [142,88,[33,61],-1],
  [142,89,[33,61],-1],
  [142,90,[106,121],-1],
  [142,92,[44,61],-1],
  [142,93,[33,11],-1],
  [142,93,[44,61],-1],
  [142,105,[111,80],-1],
  [142,106,[44,50],-1],
  [142,106,[54,63],1],
  [142,115,[101,106],1],
  [142,122,[106,116],1],
  [142,123,[106,116],1],
  [142,131,[33,101],1],
  [142,148,[111,15],-1],
  [142,158,[34,54],1],
  [142,158,[39,61],-1],
  [142,158,[111,64],1],
  [142,159,[111,64],-1],
  [142,165,[106,7],-1],
  [142,166,[106,68],-1],
  [142,167,[106,68],1],
  [142,170,[106,75],-1],
  [142,188,[116,51],-1],
  [142,190,[4,44],1],
  [142,190,[33,71],1],
  [142,190,[116,51],1],
  [142,209,[33,32],1],
  [142,212,[51,111],-1],
  [143,36,[111],-1],
  [143,37,[111],-1],
  [143,42,[104],1],
  [143,43,[104],1],
  [143,139,[124],-1],
  [143,171,[83],1],
  [143,0,[41,73],-1],
  [143,0,[76,98],-1],
  [143,0,[79,99],-1],
  [143,0,[102,114],1],
  [143,1,[41,73],-1],
  [143,1,[102,114],1],
  [143,2,[121,52],1],
  [143,10,[121,7],-1],
  [143,14,[114,44],-1],
  [143,21,[100,104],1],
  [143,21,[110,114],-1],
  [143,26,[83,8],-1],
  [143,33,[97,120],-1],
  [143,44,[41,30],-1],
  [143,46,[79,61],-1],
  [143,51,[98,41],-1],
  [143,55,[111,38],1],
  [143,57,[83,53],1],
  [143,64,[83,99],1],
  [143,71,[104,44],-1],
  [143,79,[121,9],-1],
  [143,87,[124,18],-1],
  [143,96,[111,121],1],
  [143,96,[114,124],-1],
  [143,103,[83,113],-1],
  [143,107,[35,41],1],
  [143,113,[38,65],-1],
  [143,113,[98,108],-1],
  [143,116,[124,87],1],
  [143,117,[111,96],-1],
  [143,117,[124,87],1],
  [143,119,[117,120],-1],
  [143,120,[65,120],-1],
  [143,130,[39,104],-1],
  [143,134,[40,41],1],
  [143,136,[111,77],-1],
  [143,141,[98,17],1],
  [143,141,[121,91],1],
  [143,144,[111,16],1],
  [143,145,[111,16],-1],
  [143,156,[83,98],1],
  [143,157,[83,98],1],
  [143,160,[41,43],-1],
  [143,161,[111,12],1],
  [143,162,[41,104],-1],
  [143,162,[98,78],-1],
  [143,164,[79,121],1],
  [143,168,[79,54],1],
  [143,172,[121,122],1],
  [143,172,[126,44],-1],
  [143,173,[126,44],-1],
  [143,174,[121,122],-1],
  [143,174,[126,44],1],
  [143,175,[98,123],1],
  [143,175,[121,122],1],
  [143,175,[126,44],-1],
  [143,181,[85,111],-1],
  [143,182,[98,124],1],
  [143,183,[98,124],1],
  [143,202,[104,114],-1],
  [143,206,[111,117],1],
  [143,206,[114,28],-1],
  [143,207,[77,120],1],
  [143,210,[39,41],1],
  [143,211,[104,69],1],
  [144,37,[111],-1],
  [144,42,[104],1],
  [144,43,[104],1],
  [144,104,[114],-1],
  [144,111,[40],-1],
  [144,112,[40],1],
  [144,115,[58],1],
  [144,123,[122],-1],
  [144,205,[73],1],
  [144,0,[41,73],-2],
  [144,0,[102,114],1],
  [144,1,[41,73],-1],
  [144,1,[102,114],1],
  [144,13,[58,103],1],
  [144,21,[33,40],-1],
  [144,21,[100,104],1],
  [144,22,[58,30],1],
  [144,26,[33,58],1],
  [144,38,[39,100],1],
  [144,44,[41,30],-1],
  [144,50,[33,43],-1],
  [144,50,[111,4],-1],
  [144,51,[45,65],1],
  [144,51,[46,66],-1],
  [144,51,[122,88],1],
  [144,55,[111,38],1],
  [144,60,[114,37],-1],
  [144,71,[73,108],-1],
  [144,71,[104,44],-1],
  [144,80,[9,73],1],
  [144,80,[58,122],-2],
  [144,83,[58,122],1],
  [144,100,[35,74],1],
  [144,101,[58,123],-1],
  [144,101,[59,5],1],
  [144,101,[65,3],-1],
  [144,102,[58,123],1],
  [144,103,[58,123],-1],
  [144,107,[35,41],1],
  [144,107,[64,73],-1],
  [144,108,[33,39],-1],
  [144,108,[64,73],1],
  [144,109,[58,124],-1],
  [144,110,[58,124],-1],
  [144,113,[33,57],1],
  [144,113,[35,59],-1],
  [144,116,[40,3],1],
  [144,116,[46,59],-1],
  [144,116,[49,65],1],
  [144,117,[46,59],-1],
  [144,117,[49,65],1],
  [144,128,[39,104],1],
  [144,129,[57,111],-1],
  [144,134,[64,66],-1],
  [144,135,[58,120],1],
  [144,144,[58,69],1],
  [144,144,[111,16],1],
  [144,145,[111,16],-1],
  [144,146,[58,8],-1],
  [144,150,[58,65],1],
  [144,151,[58,65],1],
  [144,153,[9,66],-1],
  [144,153,[58,117],1],
  [144,153,[122,27],-1],
  [144,156,[58,13],-1],
  [144,157,[58,13],-1],
  [144,161,[111,12],1],
  [144,162,[33,67],-1],
  [144,162,[41,104],-1],
  [144,168,[58,50],1],
  [144,168,[111,7],-1],
  [144,169,[58,50],-1],
  [144,172,[39,40],-1],
  [144,172,[57,58],1],
  [144,173,[57,58],1],
  [144,174,[57,58],-1],
  [144,202,[104,114],-1],
  [144,206,[33,5],1],
  [144,206,[58,107],-1],
  [144,206,[111,117],1],
  [144,207,[64,114],1],
  [144,211,[104,69],1],
  [145,104,[114],1],
  [145,124,[122],-1],
  [145,139,[124],-1],
  [145,171,[83],1],
  [145,205,[73],-1],
  [145,0,[41,73],1],
  [145,14,[38,77],-1],
  [145,26,[83,8],-1],
  [145,57,[83,53],1],
  [145,60,[114,37],1],
  [145,71,[73,108],1],
  [145,72,[122,76],-1],
  [145,80,[9,73],-1],
  [145,87,[124,18],-1],
  [145,96,[117,125],1],
  [145,103,[83,113],-1],
  [145,107,[64,73],1],
  [145,108,[64,73],-1],
  [145,108,[80,107],-1],
  [145,116,[124,87],1],
  [145,117,[124,87],1],
  [145,127,[122,125],-1],
  [145,134,[64,66],1],
  [145,153,[9,66],1],
  [145,153,[122,27],1],
  [145,156,[122,81],-1],
  [145,157,[122,81],-1],
  [145,162,[80,122],-1],
  [145,164,[80,122],1],
  [145,181,[98,124],-1],
  [145,187,[77,117],1],
  [145,207,[64,114],-1],
  [146,3,[66],1],
  [146,4,[66],-1],
  [146,18,[88],-1],
  [146,69,[120],1],
  [146,70,[120],-1],
  [146,104,[109],-1],
  [146,171,[94],-1],
  [146,204,[73],1],
  [146,0,[120,36],-1],
  [146,1,[120,36],-1],
  [146,2,[120,36],-1],
  [146,13,[53,93],-1],
  [146,14,[88,38],1],
  [146,14,[120,6],-1],
  [146,20,[66,4],1],
  [146,21,[66,4],1],
  [146,26,[94,8],1],
  [146,33,[52,94],-1],
  [146,34,[66,5],1],
  [146,51,[119,80],1],
  [146,57,[53,94],-1],
  [146,60,[37,109],-1],
  [146,60,[60,120],1],
  [146,65,[66,47],1],
  [146,65,[73,19],1],
  [146,80,[66,101],-1],
  [146,82,[88,91],-1],
  [146,87,[66,44],-1],
  [146,87,[73,21],-1],
  [146,96,[64,93],1],
  [146,100,[119,123],1],
  [146,101,[120,5],-1],
  [146,102,[71,69],-1],
  [146,102,[119,123],-1],
  [146,103,[71,69],1],
  [146,103,[94,113],1],
  [146,103,[119,123],1],
  [146,109,[119,124],1],
  [146,110,[119,124],1],
  [146,116,[66,110],1],
  [146,116,[94,57],1],
  [146,121,[66,21],-1],
  [146,126,[64,88],1],
  [146,128,[93,30],-1],
  [146,130,[71,79],-1],
  [146,134,[119,59],1],
  [146,135,[64,66],1],
  [146,135,[119,120],-1],
  [146,136,[93,94],-1],
  [146,137,[66,19],1],
  [146,144,[119,69],-1],
  [146,144,[120,68],1],
  [146,153,[88,14],1],
  [146,153,[91,93],1],
  [146,156,[73,82],1],
  [146,162,[66,109],-1],
  [146,163,[93,32],-1],
  [146,174,[93,46],-1],
  [146,175,[93,46],1],
  [146,181,[48,93],1],
  [146,181,[103,124],-1],
  [146,182,[48,93],1],
  [146,182,[103,124],-1],
  [146,183,[48,93],1],
  [146,183,[103,124],-1],
  [146,187,[93,122],-1],
  [146,197,[66,120],1],
  [146,197,[93,49],-1],
  [146,198,[64,119],1],
  [146,202,[113,120],1],
  [146,206,[108,120],1],
  [146,207,[64,109],1],
  [147,114,[69],-1],
  [147,7,[79,99],-1],
  [147,8,[63,92],-1],
  [147,18,[21,92],1],
  [147,23,[13,17],1],
  [147,24,[95,99],1],
  [147,25,[95,99],1],
  [147,28,[21,27],1],
  [147,28,[63,79],1],
  [147,28,[69,83],-1],
  [147,30,[79,115],-1],
  [147,48,[61,92],1],
  [147,59,[79,50],1],
  [147,63,[63,103],1],
  [147,66,[79,62],1],
  [147,67,[79,10],1],
  [147,69,[63,110],1],
  [147,69,[69,92],-1],
  [147,70,[63,110],-1],
  [147,70,[69,92],1],
  [147,84,[16,17],-1],
  [147,85,[21,22],-1],
  [147,91,[72,75],-1],
  [147,92,[79,7],1],
  [147,106,[63,121],-1],
  [147,131,[17,6],1],
  [147,131,[69,52],-1],
  [147,132,[63,113],-1],
  [147,138,[69,76],-1],
  [147,138,[72,79],1],
  [147,148,[22,94],1],
  [147,158,[79,100],1],
  [147,166,[72,36],-1],
  [147,167,[79,121],1],
  [147,188,[69,19],-1],
  [147,189,[17,3],1],
  [147,200,[63,69],1],
  [147,201,[95,98],-1],
  [147,204,[72,83],-1],
  [147,208,[21,69],1],
  [147,212,[92,94],-1],
  [147,213,[92,94],1],
  [148,0,[118],-1],
  [148,1,[118],-1],
  [148,2,[118],-1],
  [148,173,[105],1],
  [148,174,[105],-1],
  [148,175,[105],1],
  [148,181,[44],1],
  [148,182,[44],1],
  [148,183,[44],1],
  [148,186,[30],-1],
  [148,187,[30],-1],
  [148,206,[101],1],
  [148,3,[33,58],-1],
  [148,3,[112,55],1],
  [148,4,[101,41],1],
  [148,5,[44,119],-1],
  [148,6,[110,10],-1],
  [148,15,[105,13],1],
  [148,16,[105,13],-2],
  [148,17,[10,30],-1],
  [148,17,[39,89],1],
  [148,17,[92,112],1],
  [148,19,[54,59],-1],
  [148,19,[108,126],1],
  [148,23,[39,78],-1],
  [148,23,[108,125],1],
  [148,24,[108,125],1],
  [148,25,[108,125],1],
  [148,28,[30,18],-1],
  [148,28,[112,27],-1],
  [148,40,[39,72],1],
  [148,41,[108,27],-1],
  [148,42,[101,109],1],
  [148,47,[72,108],-1],
  [148,48,[112,4],-1],
  [148,52,[79,108],1],
  [148,54,[79,108],1],
  [148,59,[50,92],-1],
  [148,62,[44,112],-1],
  [148,63,[44,112],1],
  [148,66,[33,64],1],
  [148,68,[30,112],1],
  [148,69,[10,92],1],
  [148,74,[103,112],1],
  [148,75,[108,121],-1],
  [148,76,[110,112],1],
  [148,77,[101,70],1],
  [148,77,[108,47],1],
  [148,78,[108,47],-1],
  [148,78,[110,112],-1],
  [148,84,[39,82],1],
  [148,85,[39,82],-1],
  [148,85,[112,22],-1],
  [148,88,[30,50],-1],
  [148,88,[68,92],-1],
  [148,88,[110,61],1],
  [148,89,[30,50],-1],
  [148,89,[33,57],-1],
  [148,89,[86,100],1],
  [148,90,[86,100],1],
  [148,91,[33,57],1],
  [148,91,[86,100],-1],
  [148,91,[110,61],1],
  [148,92,[30,39],-1],
  [148,92,[92,7],-1],
  [148,93,[92,7],-1],
  [148,93,[110,11],1],
  [148,95,[103,108],-1],
  [148,97,[44,50],-1],
  [148,98,[44,50],-1],
  [148,98,[86,92],1],
  [148,99,[44,50],-1],
  [148,105,[39,83],1],
  [148,105,[108,17],-1],
  [148,106,[86,90],-1],
  [148,112,[39,22],1],
  [148,112,[108,94],-1],
  [148,122,[33,101],1],
  [148,122,[54,110],-1],
  [148,123,[54,110],-1],
  [148,124,[44,96],-1],
  [148,125,[44,101],1],
  [148,125,[54,105],-1],
  [148,131,[30,80],-1],
  [148,131,[101,110],-1],
  [148,133,[30,6],1],
  [148,133,[44,80],-1],
  [148,142,[112,16],1],
  [148,147,[33,105],-1],
  [148,147,[44,110],1],
  [148,158,[30,44],-1],
  [148,158,[39,57],-1],
  [148,158,[92,100],-1],
  [148,158,[112,64],1],
  [148,159,[30,44],1],
  [148,159,[112,64],-1],
  [148,165,[68,112],1],
  [148,167,[30,89],-1],
  [148,170,[92,36],-1],
  [148,189,[1,30],1],
  [148,189,[105,4],1],
  [148,190,[110,71],-1],
  [148,190,[118,51],1],
  [148,200,[37,105],1],
  [148,209,[30,37],-1],
  [148,209,[39,43],1],
  [148,209,[110,32],-1],
  [148,212,[51,112],-1],
  [148,213,[30,55],1],
  [149,36,[112],1],
  [149,37,[112],1],
  [149,47,[104],-1],
  [149,48,[104],1],
  [149,49,[104],1],
  [149,190,[30],-1],
  [149,209,[73],-1],
  [149,0,[107,122],-1],
  [149,1,[107,122],-1],
  [149,9,[112,122],1],
  [149,13,[62,103],-1],
  [149,14,[48,112],1],
  [149,20,[104,55],1],
  [149,22,[30,62],-1],
  [149,38,[30,53],1],
  [149,44,[53,102],-1],
  [149,51,[62,80],1],
  [149,55,[112,38],-1],
  [149,61,[122,69],-1],
  [149,64,[122,76],1],
  [149,71,[30,112],1],
  [149,80,[11,73],-1],
  [149,82,[11,73],1],
  [149,100,[62,123],1],
  [149,102,[62,123],-1],
  [149,103,[62,123],1],
  [149,107,[11,30],-1],
  [149,109,[62,124],1],
  [149,109,[122,68],-1],
  [149,110,[30,61],1],
  [149,110,[62,124],1],
  [149,110,[122,68],-1],
  [149,117,[112,96],1],
  [149,134,[62,59],1],
  [149,134,[104,66],-1],
  [149,135,[62,120],-1],
  [149,136,[112,77],1],
  [149,137,[73,93],1],
  [149,144,[62,69],-1],
  [149,144,[112,16],-1],
  [149,145,[112,16],1],
  [149,156,[122,79],-1],
  [149,157,[122,79],-1],
  [149,161,[112,12],-1],
  [149,162,[42,104],1],
  [149,162,[82,122],-1],
  [149,163,[53,28],-1],
  [149,164,[82,122],1],
  [149,169,[53,104],-1],
  [149,181,[112,85],1],
  [149,186,[104,86],1],
  [149,187,[104,86],1],
  [149,198,[112,114],1],
  [149,203,[62,112],1],
  [149,206,[11,42],-1],
  [149,206,[62,107],1],
  [149,206,[112,117],-1],
  [149,207,[104,114],1],
  [150,28,[11],-1],
  [150,190,[30],-1],
  [150,195,[82],1],
  [150,2,[107,122],1],
  [150,13,[62,103],-1],
  [150,21,[121,7],1],
  [150,22,[30,62],-1],
  [150,44,[30,42],-1],
  [150,50,[121,13],1],
  [150,51,[62,80],1],
  [150,72,[16,25],1],
  [150,81,[25,99],-1],
  [150,82,[25,99],-1],
  [150,100,[62,123],1],
  [150,102,[62,123],-1],
  [150,103,[62,123],1],
  [150,107,[11,30],-1],
  [150,109,[62,124],1],
  [150,110,[30,61],1],
  [150,110,[62,124],1],
  [150,121,[10,53],-1],
  [150,121,[25,93],1],
  [150,126,[25,82],1],
  [150,126,[121,17],-1],
  [150,127,[25,82],1],
  [150,127,[121,17],-1],
  [150,129,[121,44],1],
  [150,134,[62,59],1],
  [150,135,[62,120],-1],
  [150,141,[22,25],-1],
  [150,144,[62,69],-1],
  [150,164,[81,121],1],
  [150,164,[82,122],1],
  [150,168,[82,72],1],
  [150,202,[11,53],-1],
  [150,202,[25,92],1],
  [150,203,[25,92],-1],
  [150,203,[62,112],1],
  [150,206,[62,107],1],
  [150,210,[39,42],1],
  [151,40,[12],1],
  [151,73,[120],1],
  [151,74,[120],1],
  [151,75,[120],-1],
  [151,95,[69],1],
  [151,112,[114],-1],
  [151,139,[123],-1],
  [151,171,[22],-1],
  [151,178,[83],-1],
  [151,179,[83],-1],
  [151,180,[83],1],
  [151,0,[26,41],-1],
  [151,0,[76,30],1],
  [151,0,[81,99],1],
  [151,1,[76,30],1],
  [151,2,[93,59],1],
  [151,2,[120,45],1],
  [151,9,[92,99],1],
  [151,12,[118,3],-1],
  [151,12,[120,96],-1],
  [151,13,[47,53],1],
  [151,13,[110,114],-1],
  [151,20,[118,4],1],
  [151,21,[118,4],1],
  [151,22,[114,44],-1],
  [151,26,[8,22],1],
  [151,33,[99,123],1],
  [151,34,[118,5],1],
  [151,46,[47,69],-1],
  [151,51,[93,8],1],
  [151,65,[22,99],1],
  [151,65,[47,118],1],
  [151,65,[49,120],-1],
  [151,71,[26,108],-1],
  [151,80,[26,9],1],
  [151,81,[26,9],1],
  [151,83,[48,114],1],
  [151,83,[93,50],-1],
  [151,87,[118,44],-1],
  [151,87,[123,18],-1],
  [151,101,[49,114],-1],
  [151,102,[12,73],1],
  [151,102,[76,125],-1],
  [151,103,[49,114],-1],
  [151,103,[76,125],1],
  [151,108,[126,109],-1],
  [151,114,[125,65],1],
  [151,116,[91,99],-1],
  [151,116,[123,87],1],
  [151,117,[91,99],-1],
  [151,117,[123,87],1],
  [151,121,[10,53],1],
  [151,130,[99,108],1],
  [151,130,[125,72],-1],
  [151,137,[73,93],1],
  [151,137,[99,20],1],
  [151,141,[26,80],1],
  [151,141,[120,85],-1],
  [151,144,[120,84],-1],
  [151,156,[83,30],-1],
  [151,161,[120,41],-1],
  [151,162,[76,11],1],
  [151,173,[126,105],1],
  [151,174,[126,105],-1],
  [151,175,[93,90],-1],
  [151,175,[126,105],1],
  [151,181,[92,93],-1],
  [151,181,[123,98],-1],
  [151,181,[126,44],1],
  [151,182,[126,44],1],
  [151,183,[92,93],-1],
  [151,183,[126,44],1],
  [151,192,[120,111],1],
  [151,198,[112,114],1],
  [151,198,[118,120],-1],
  [151,202,[11,53],1],
  [151,202,[25,92],-1],
  [151,203,[25,92],1],
  [151,206,[76,104],-1],
  [152,28,[11],1],
  [152,40,[12],-1],
  [152,171,[22],1],
  [152,178,[83],1],
  [152,195,[82],-1],
  [152,209,[73],-1],
  [152,0,[26,41],1],
  [152,0,[42,73],-1],
  [152,0,[81,99],-1],
  [152,1,[42,73],-1],
  [152,9,[92,99],-1],
  [152,26,[8,22],-1],
  [152,33,[99,123],-1],
  [152,65,[22,99],-1],
  [152,71,[26,108],1],
  [152,72,[16,25],-1],
  [152,80,[11,73],-1],
  [152,80,[26,9],-1],
  [152,81,[25,99],1],
  [152,81,[26,9],-1],
  [152,82,[11,73],1],
  [152,82,[25,99],1],
  [152,96,[93,99],-1],
  [152,102,[12,73],-1],
  [152,107,[42,35],1],
  [152,116,[91,99],1],
  [152,117,[91,99],1],
  [152,126,[25,82],-1],
  [152,127,[25,82],-1],
  [152,130,[99,108],-1],
  [152,134,[40,42],1],
  [152,137,[99,20],-1],
  [152,141,[22,25],1],
  [152,141,[26,80],-1],
  [152,160,[42,43],-1],
  [152,162,[82,122],-1],
  [152,168,[82,72],-1],
  [152,168,[83,71],1],
  [152,206,[11,42],-1],
  [153,19,[113],1],
  [153,41,[12],1],
  [153,42,[12],-1],
  [153,77,[41],-1],
  [153,178,[94],-1],
  [153,180,[94],1],
  [153,0,[31,41],1],
  [153,0,[113,123],-2],
  [153,1,[113,123],-2],
  [153,2,[113,123],-1],
  [153,11,[20,90],1],
  [153,11,[46,111],-1],
  [153,26,[8,17],1],
  [153,33,[111,49],1],
  [153,34,[111,49],-1],
  [153,38,[29,41],1],
  [153,51,[8,45],1],
  [153,51,[67,111],1],
  [153,55,[111,1],1],
  [153,57,[31,69],-1],
  [153,65,[31,113],-1],
  [153,71,[31,108],1],
  [153,79,[1,41],1],
  [153,81,[113,91],-1],
  [153,100,[3,8],1],
  [153,101,[3,8],-1],
  [153,114,[113,97],-1],
  [153,116,[59,90],-1],
  [153,117,[59,90],-1],
  [153,130,[123,92],1],
  [153,134,[113,106],1],
  [153,143,[50,113],-1],
  [153,145,[50,113],1],
  [153,146,[113,39],1],
  [153,149,[8,58],1],
  [153,156,[8,40],-1],
  [153,156,[41,7],1],
  [153,162,[8,14],-1],
  [153,172,[41,107],-1],
  [153,175,[45,90],-1],
  [153,192,[41,104],-1],
  [153,192,[59,111],-1],
  [153,193,[41,104],1],
  [153,194,[41,104],-1],
  [153,206,[94,100],-1],
  [153,210,[41,108],-1],
  [153,211,[12,69],-1],
  [154,8,[118],1],
  [154,89,[69],-1],
  [154,90,[69],-1],
  [154,91,[69],1],
  [154,98,[87],1],
  [154,209,[121],-1],
  [154,0,[121,42],-1],
  [154,1,[121,42],-1],
  [154,2,[26,52],-1],
  [154,10,[26,7],1],
  [154,20,[26,84],1],
  [154,26,[8,17],-1],
  [154,26,[69,22],1],
  [154,27,[69,22],-1],
  [154,34,[118,72],-1],
  [154,46,[13,26],1],
  [154,46,[36,69],-1],
  [154,50,[113,55],1],
  [154,51,[8,45],-1],
  [154,55,[113,48],1],
  [154,57,[31,69],1],
  [154,58,[13,36],1],
  [154,58,[79,108],-1],
  [154,65,[26,19],1],
  [154,65,[31,113],1],
  [154,79,[26,9],1],
  [154,80,[121,11],-1],
  [154,82,[121,11],1],
  [154,87,[21,26],-1],
  [154,100,[3,8],-1],
  [154,100,[69,67],-1],
  [154,100,[85,90],1],
  [154,101,[3,8],1],
  [154,101,[69,67],1],
  [154,110,[95,84],1],
  [154,114,[78,69],1],
  [154,116,[59,90],1],
  [154,116,[69,89],-1],
  [154,119,[69,120],-1],
  [154,121,[69,52],1],
  [154,121,[95,2],1],
  [154,130,[89,95],-1],
  [154,137,[69,18],1],
  [154,137,[90,95],1],
  [154,137,[113,118],-1],
  [154,137,[121,93],1],
  [154,143,[61,118],-1],
  [154,146,[26,54],-1],
  [154,146,[34,36],-1],
  [154,146,[69,62],1],
  [154,146,[113,39],-1],
  [154,149,[8,58],-1],
  [154,153,[69,58],-1],
  [154,154,[113,14],-1],
  [154,156,[8,40],1],
  [154,156,[10,13],-1],
  [154,156,[113,11],1],
  [154,162,[8,14],1],
  [154,168,[36,100],1],
  [154,168,[118,18],1],
  [154,169,[95,47],-1],
  [154,175,[45,90],1],
  [154,199,[69,23],-1],
  [154,202,[89,121],1],
  [154,203,[89,121],-1],
  [154,211,[12,69],1],
  [155,58,[106],1],
  [155,71,[43],1],
  [155,130,[72],1],
  [155,8,[43,47],-1],
  [155,8,[63,90],-1],
  [155,16,[34,41],-1],
  [155,19,[121,59],1],
  [155,36,[121,119],1],
  [155,37,[121,119],1],
  [155,40,[43,94],1],
  [155,41,[43,83],-1],
  [155,42,[106,123],1],
  [155,43,[106,123],1],
  [155,47,[106,124],-1],
  [155,48,[106,124],1],
  [155,49,[106,124],1],
  [155,52,[41,83],-1],
  [155,54,[41,83],-1],
  [155,59,[8,31],-1],
  [155,59,[81,50],1],
  [155,67,[10,81],1],
  [155,73,[102,106],-1],
  [155,76,[43,56],1],
  [155,77,[43,56],-1],
  [155,84,[41,125],-1],
  [155,86,[41,125],1],
  [155,89,[47,63],-1],
  [155,90,[47,63],-1],
  [155,91,[47,63],1],
  [155,92,[81,7],1],
  [155,94,[107,121],-1],
  [155,97,[43,55],-1],
  [155,98,[63,121],-1],
  [155,106,[43,100],-1],
  [155,111,[15,34],1],
  [155,112,[99,121],-1],
  [155,115,[106,121],-1],
  [155,138,[8,13],1],
  [155,155,[43,84],-1],
  [155,158,[81,100],1],
  [155,166,[43,106],-1],
  [155,167,[81,121],1],
  [155,170,[106,42],-1],
  [155,171,[43,104],-1],
  [155,171,[106,42],1],
  [155,179,[41,106],1],
  [155,180,[41,106],-1],
  [155,190,[106,68],-1],
  [155,196,[43,61],-1],
  [155,200,[8,28],1],
  [155,208,[43,88],-1],
  [156,36,[64],1],
  [156,48,[111],-1],
  [156,49,[111],-1],
  [156,115,[114],1],
  [156,123,[46],-1],
  [156,131,[48],1],
  [156,188,[44],-1],
  [156,190,[44],1],
  [156,0,[48,107],-1],
  [156,1,[48,107],-1],
  [156,9,[64,122],1],
  [156,11,[122,20],1],
  [156,14,[48,64],1],
  [156,20,[111,55],-1],
  [156,34,[44,84],-1],
  [156,50,[64,4],-1],
  [156,50,[111,1],-1],
  [156,51,[114,80],1],
  [156,51,[122,66],-1],
  [156,56,[48,116],-1],
  [156,58,[67,106],-1],
  [156,60,[58,37],-1],
  [156,61,[48,69],-1],
  [156,61,[122,87],1],
  [156,64,[111,17],-1],
  [156,65,[46,18],-1],
  [156,71,[67,43],-1],
  [156,80,[48,62],-1],
  [156,80,[114,122],-1],
  [156,80,[117,37],-1],
  [156,83,[48,62],1],
  [156,83,[111,30],1],
  [156,83,[114,122],1],
  [156,100,[88,97],1],
  [156,100,[114,123],1],
  [156,100,[122,85],1],
  [156,101,[114,123],-1],
  [156,102,[88,97],-1],
  [156,103,[88,97],1],
  [156,107,[48,7],1],
  [156,107,[117,1],1],
  [156,108,[48,7],-1],
  [156,109,[48,68],-1],
  [156,109,[122,86],1],
  [156,110,[44,61],-1],
  [156,110,[48,68],-1],
  [156,110,[122,86],1],
  [156,116,[62,3],-1],
  [156,117,[64,96],1],
  [156,117,[122,59],-1],
  [156,130,[67,72],-1],
  [156,134,[111,66],1],
  [156,134,[114,59],1],
  [156,135,[111,116],-1],
  [156,136,[64,77],1],
  [156,141,[122,27],1],
  [156,143,[46,5],1],
  [156,144,[46,5],-1],
  [156,151,[48,5],-1],
  [156,151,[111,23],1],
  [156,153,[46,27],-1],
  [156,153,[114,117],1],
  [156,157,[111,16],1],
  [156,160,[77,88],-1],
  [156,162,[48,82],-1],
  [156,162,[117,9],1],
  [156,164,[48,82],1],
  [156,181,[64,85],1],
  [156,186,[111,86],-1],
  [156,187,[111,86],-1],
  [156,192,[52,111],1],
  [156,198,[64,114],1],
  [156,198,[88,59],-1],
  [156,199,[117,15],-1],
  [156,202,[112,114],1],
  [156,202,[122,98],-1],
  [156,203,[62,64],1],
  [156,203,[122,98],1],
  [156,206,[58,28],1],
  [156,206,[64,117],-1],
  [156,206,[111,76],1],
  [156,207,[58,64],1],
  [156,207,[111,114],-1],
  [157,19,[116],1],
  [157,36,[64],-1],
  [157,76,[120],-1],
  [157,78,[120],1],
  [157,95,[87],1],
  [157,123,[46],1],
  [157,131,[48],-1],
  [157,188,[44],1],
  [157,190,[44],-1],
  [157,0,[48,107],1],
  [157,0,[68,101],1],
  [157,0,[116,123],-1],
  [157,1,[48,107],1],
  [157,1,[68,101],1],
  [157,1,[116,123],-1],
  [157,2,[116,123],-1],
  [157,9,[64,122],-1],
  [157,13,[47,84],1],
  [157,14,[48,64],-1],
  [157,20,[61,2],-1],
  [157,21,[45,84],-1],
  [157,21,[61,2],-1],
  [157,22,[47,68],-1],
  [157,34,[54,87],1],
  [157,38,[61,100],1],
  [157,38,[68,103],-1],
  [157,44,[61,32],-1],
  [157,44,[68,29],1],
  [157,50,[64,4],1],
  [157,50,[116,55],1],
  [157,51,[45,87],-1],
  [157,51,[114,80],-1],
  [157,51,[122,66],1],
  [157,55,[116,48],1],
  [157,56,[48,116],1],
  [157,58,[120,33],1],
  [157,60,[58,37],1],
  [157,61,[48,69],1],
  [157,65,[46,18],1],
  [157,71,[54,118],1],
  [157,71,[61,31],1],
  [157,71,[97,63],-1],
  [157,79,[68,2],1],
  [157,80,[48,62],1],
  [157,80,[117,37],1],
  [157,81,[116,91],-1],
  [157,83,[47,61],1],
  [157,83,[48,62],-1],
  [157,100,[88,97],-1],
  [157,100,[114,123],-1],
  [157,100,[120,35],1],
  [157,101,[87,3],1],
  [157,102,[88,97],1],
  [157,102,[114,123],1],
  [157,103,[88,97],-1],
  [157,103,[114,123],-1],
  [157,103,[118,94],-1],
  [157,107,[48,7],-1],
  [157,107,[117,1],-1],
  [157,108,[48,7],1],
  [157,108,[109,124],-1],
  [157,109,[48,68],1],
  [157,109,[114,124],-1],
  [157,110,[48,68],2],
  [157,110,[114,124],-1],
  [157,113,[97,116],-1],
  [157,116,[49,87],-1],
  [157,116,[62,3],1],
  [157,117,[49,87],-1],
  [157,117,[64,96],-1],
  [157,120,[87,120],-1],
  [157,126,[120,58],1],
  [157,128,[61,104],1],
  [157,134,[106,116],1],
  [157,134,[114,59],-1],
  [157,135,[111,116],1],
  [157,136,[64,77],-1],
  [157,141,[122,27],-1],
  [157,143,[46,5],-1],
  [157,143,[116,50],-1],
  [157,144,[46,5],1],
  [157,144,[114,69],1],
  [157,144,[120,53],-1],
  [157,145,[116,50],1],
  [157,151,[48,5],1],
  [157,153,[46,27],1],
  [157,153,[114,117],-1],
  [157,154,[116,14],-1],
  [157,156,[116,11],1],
  [157,156,[120,7],-1],
  [157,160,[77,88],1],
  [157,160,[120,59],-1],
  [157,162,[48,82],1],
  [157,162,[117,9],-1],
  [157,164,[48,82],-1],
  [157,172,[68,112],-1],
  [157,181,[64,85],-1],
  [157,186,[68,104],-1],
  [157,186,[121,122],-1],
  [157,186,[124,30],1],
  [157,187,[68,104],-1],
  [157,187,[124,30],1],
  [157,193,[68,28],-1],
  [157,198,[64,114],-1],
  [157,198,[88,59],1],
  [157,199,[117,15],1],
  [157,202,[118,120],-1],
  [157,203,[62,64],-1],
  [157,206,[58,28],-1],
  [157,206,[64,117],1],
  [157,206,[97,100],1],
  [157,206,[124,101],-1],
  [157,207,[58,64],-1],
  [158,102,[69],-1],
  [158,103,[69],1],
  [158,130,[79],-1],
  [158,4,[118,124],-1],
  [158,5,[118,124],1],
  [158,15,[63,79],-1],
  [158,15,[69,83],1],
  [158,15,[116,38],1],
  [158,16,[116,38],-1],
  [158,17,[63,92],-1],
  [158,19,[116,126],1],
  [158,28,[63,27],1],
  [158,28,[120,6],1],
  [158,31,[36,69],-1],
  [158,40,[63,67],-1],
  [158,41,[116,27],-1],
  [158,42,[42,83],1],
  [158,42,[118,72],-1],
  [158,47,[41,83],-1],
  [158,47,[116,72],-1],
  [158,73,[120,124],-1],
  [158,74,[120,124],-1],
  [158,75,[116,121],-1],
  [158,75,[120,124],1],
  [158,76,[120,126],-1],
  [158,78,[120,126],1],
  [158,85,[63,22],-1],
  [158,91,[60,69],1],
  [158,91,[75,81],-1],
  [158,92,[63,121],-1],
  [158,105,[63,80],-1],
  [158,105,[116,17],-1],
  [158,111,[63,82],-1],
  [158,111,[65,1],-1],
  [158,112,[63,82],1],
  [158,112,[116,94],-1],
  [158,125,[118,23],-1],
  [158,131,[59,65],1],
  [158,133,[41,65],-1],
  [158,133,[42,69],-1],
  [158,138,[65,69],-1],
  [158,138,[79,81],1],
  [158,142,[63,16],-1],
  [158,148,[63,15],-1],
  [158,166,[36,81],-1],
  [158,171,[83,123],1],
  [158,171,[118,109],-1],
  [158,179,[79,121],-1],
  [158,179,[83,124],1],
  [158,180,[83,124],-1],
  [158,191,[69,118],-1],
  [158,204,[81,83],-1],
  [158,204,[116,43],-1],
  [158,204,[118,120],1],
  [158,205,[70,120],-1],
  [158,208,[63,69],-1],
  [158,208,[116,120],1],
  [159,9,[88],1],
  [159,120,[27],1],
  [159,3,[102,58],1],
  [159,16,[88,3],-1],
  [159,19,[79,99],1],
  [159,19,[111,72],-1],
  [159,24,[90,99],1],
  [159,28,[88,38],-1],
  [159,30,[88,78],-1],
  [159,36,[19,27],-1],
  [159,36,[89,99],1],
  [159,36,[126,64],1],
  [159,42,[104,123],1],
  [159,43,[104,123],1],
  [159,48,[51,93],1],
  [159,48,[88,81],1],
  [159,49,[51,93],1],
  [159,52,[27,88],1],
  [159,53,[99,126],-1],
  [159,54,[99,126],1],
  [159,66,[102,64],-1],
  [159,73,[102,104],-1],
  [159,73,[111,94],1],
  [159,75,[97,99],-1],
  [159,77,[70,93],-1],
  [159,85,[88,96],1],
  [159,85,[93,9],-1],
  [159,86,[88,96],-1],
  [159,91,[88,33],-1],
  [159,112,[66,83],-1],
  [159,112,[93,12],1],
  [159,112,[111,121],1],
  [159,112,[114,124],1],
  [159,115,[114,126],1],
  [159,123,[101,102],1],
  [159,123,[126,46],-1],
  [159,124,[96,97],1],
  [159,131,[126,48],1],
  [159,139,[66,70],-1],
  [159,142,[66,88],1],
  [159,142,[73,93],-1],
  [159,147,[27,48],-1],
  [159,148,[27,35],1],
  [159,148,[70,88],1],
  [159,155,[27,46],1],
  [159,170,[88,62],1],
  [159,171,[70,114],1],
  [159,177,[27,93],-1],
  [159,188,[126,44],-1],
  [159,189,[87,88],-1],
  [159,190,[87,88],-1],
  [159,190,[126,44],1],
  [159,195,[88,68],-1],
  [159,205,[32,102],-1],
  [159,208,[111,114],-1],
  [159,209,[66,120],-1],
  [159,209,[73,124],1],
  [160,6,[50],-1],
  [160,8,[50],-1],
  [160,17,[61],-1],
  [160,62,[84],1],
  [160,63,[84],-1],
  [160,70,[53],1],
  [160,74,[86],1],
  [160,78,[68],-1],
  [160,20,[50,71],-1],
  [160,21,[50,71],-1],
  [160,34,[50,72],1],
  [160,65,[2,53],1],
  [160,137,[50,113],1],
  [160,143,[50,61],1],
  [160,145,[50,61],-1],
  [160,146,[39,61],1],
  [160,156,[39,50],1],
  [160,168,[18,50],-1],
  [160,169,[18,50],1],
  [160,169,[21,53],-1],
  [160,183,[18,61],1],
  [160,183,[21,68],-1],
  [160,184,[13,61],-1],
  [160,198,[84,113],-1],
  [161,24,[116],1],
  [161,52,[23],1],
  [161,201,[96],1],
  [161,0,[94,76],-1],
  [161,0,[97,69],-2],
  [161,1,[97,69],-1],
  [161,2,[96,59],-1],
  [161,2,[97,69],-1],
  [161,9,[97,119],1],
  [161,9,[118,124],1],
  [161,10,[81,104],-1],
  [161,11,[23,46],1],
  [161,11,[72,20],1],
  [161,12,[86,96],-1],
  [161,14,[116,49],1],
  [161,20,[18,25],-1],
  [161,20,[85,96],1],
  [161,21,[18,25],-1],
  [161,26,[97,62],1],
  [161,33,[23,49],-1],
  [161,34,[13,31],-1],
  [161,34,[23,49],1],
  [161,34,[39,5],1],
  [161,50,[86,33],-1],
  [161,51,[94,41],-1],
  [161,51,[96,8],-1],
  [161,55,[23,1],-1],
  [161,61,[72,87],1],
  [161,64,[97,63],1],
  [161,65,[39,47],1],
  [161,65,[97,63],1],
  [161,71,[54,57],1],
  [161,71,[116,31],1],
  [161,79,[86,3],-1],
  [161,83,[96,50],1],
  [161,100,[72,85],1],
  [161,101,[97,50],-1],
  [161,107,[97,14],-1],
  [161,108,[97,14],1],
  [161,109,[72,86],1],
  [161,110,[72,86],1],
  [161,113,[94,108],-1],
  [161,114,[123,69],-1],
  [161,116,[79,52],1],
  [161,116,[97,116],-1],
  [161,117,[72,59],-1],
  [161,117,[79,52],1],
  [161,117,[97,116],-1],
  [161,119,[99,88],-1],
  [161,120,[79,123],1],
  [161,120,[99,77],1],
  [161,120,[116,20],-1],
  [161,121,[25,96],-1],
  [161,126,[96,97],-1],
  [161,130,[72,124],1],
  [161,135,[122,126],-1],
  [161,136,[122,126],-1],
  [161,141,[94,17],1],
  [161,146,[39,61],-1],
  [161,149,[25,44],1],
  [161,149,[86,7],-1],
  [161,154,[25,33],1],
  [161,156,[83,94],1],
  [161,157,[83,94],1],
  [161,162,[94,78],-1],
  [161,172,[81,73],-1],
  [161,175,[94,123],1],
  [161,175,[96,90],1],
  [161,181,[94,124],1],
  [161,181,[96,92],1],
  [161,182,[94,124],1],
  [161,183,[94,124],1],
  [161,183,[96,92],1],
  [161,184,[13,61],1],
  [161,184,[39,69],-1],
  [161,185,[13,61],-1],
  [161,198,[85,116],1],
  [161,198,[86,118],-1],
  [161,202,[72,98],-1],
  [161,203,[68,118],1],
  [161,203,[72,98],1],
  [161,206,[97,32],1],
  [161,207,[97,55],1],
  [161,211,[97,37],1],
  [162,188,[49],-1],
  [162,189,[49],-1],
  [162,208,[46],1],
  [162,11,[5,52],-1],
  [162,12,[3,18],1],
  [162,13,[46,84],-1],
  [162,20,[4,18],-1],
  [162,21,[4,18],-1],
  [162,50,[46,13],-1],
  [162,55,[84,1],-1],
  [162,56,[45,116],-1],
  [162,61,[46,70],-1],
  [162,64,[45,76],-1],
  [162,65,[18,47],-1],
  [162,65,[19,48],1],
  [162,79,[44,84],1],
  [162,83,[46,61],1],
  [162,87,[18,44],1],
  [162,87,[21,48],-1],
  [162,129,[44,46],-1],
  [162,143,[5,47],1],
  [162,144,[5,47],-1],
  [162,144,[6,48],1],
  [162,145,[6,48],-1],
  [162,150,[5,45],-1],
  [162,151,[5,45],-1],
  [162,156,[45,79],1],
  [162,157,[45,79],1],
  [162,169,[46,92],-1],
  [162,186,[46,48],1],
  [162,187,[46,48],1],
  [162,202,[46,49],1],
  [162,206,[49,35],1],
  [163,212,[27],-1],
  [163,213,[27],1],
  [163,12,[3,18],1],
  [163,13,[99,47],1],
  [163,20,[4,18],-1],
  [163,21,[4,18],-1],
  [163,22,[93,99],-1],
  [163,26,[95,7],-1],
  [163,26,[98,11],1],
  [163,35,[95,40],-1],
  [163,50,[24,99],-1],
  [163,51,[24,99],1],
  [163,57,[22,99],1],
  [163,58,[13,95],-1],
  [163,80,[95,14],-1],
  [163,81,[95,14],-1],
  [163,87,[18,44],1],
  [163,108,[95,106],1],
  [163,109,[92,99],-1],
  [163,114,[95,99],1],
  [163,121,[99,10],1],
  [163,126,[24,95],1],
  [163,126,[27,98],-1],
  [163,127,[24,95],1],
  [163,127,[27,98],-1],
  [163,128,[95,30],-1],
  [163,130,[24,72],-1],
  [163,137,[18,19],-1],
  [163,137,[92,93],1],
  [163,141,[21,86],1],
  [163,141,[22,89],-1],
  [163,145,[27,93],-1],
  [163,146,[18,61],-1],
  [163,146,[95,34],1],
  [163,151,[99,74],-1],
  [163,161,[6,27],1],
  [163,168,[13,18],1],
  [163,168,[95,100],-1],
  [163,173,[98,105],-1],
  [163,174,[98,105],1],
  [163,175,[98,105],-1],
  [163,176,[22,24],1],
  [163,181,[98,44],-1],
  [163,182,[98,44],-1],
  [163,183,[98,44],-1],
  [163,186,[95,122],1],
  [163,186,[98,30],1],
  [163,187,[98,30],1],
  [163,199,[99,14],-1],
  [163,202,[19,21],-1],
  [163,202,[89,92],1],
  [163,202,[99,11],1],
  [163,203,[19,21],1],
  [163,203,[89,92],-1],
  [163,206,[98,101],-1],
  [163,210,[95,1],1],
  [163,211,[27,2],1],
  [164,32,[120],-1],
  [164,95,[113],-1],
  [164,98,[116],1],
  [164,99,[116],1],
  [164,106,[118],-1],
  [164,189,[49],-1],
  [164,190,[49],-1],
  [164,0,[49,76],1],
  [164,11,[5,52],-1],
  [164,13,[49,119],-1],
  [164,22,[49,62],-1],
  [164,34,[113,54],-1],
  [164,51,[49,41],1],
  [164,56,[45,116],-1],
  [164,57,[47,118],1],
  [164,61,[21,60],-1],
  [164,61,[92,118],1],
  [164,64,[45,76],-1],
  [164,65,[18,47],-1],
  [164,80,[116,35],1],
  [164,80,[118,37],1],
  [164,87,[23,55],-1],
  [164,107,[118,1],-1],
  [164,110,[49,61],1],
  [164,113,[49,108],1],
  [164,113,[113,38],-1],
  [164,116,[56,116],-1],
  [164,117,[56,116],-1],
  [164,141,[49,17],-1],
  [164,143,[5,47],1],
  [164,144,[5,47],-1],
  [164,144,[60,94],-1],
  [164,145,[23,86],-1],
  [164,146,[18,61],1],
  [164,146,[118,40],1],
  [164,150,[5,45],-1],
  [164,151,[5,45],-1],
  [164,151,[23,85],1],
  [164,153,[116,40],-1],
  [164,156,[45,79],1],
  [164,156,[49,83],-1],
  [164,156,[118,10],-1],
  [164,157,[45,79],1],
  [164,157,[49,83],-1],
  [164,162,[49,78],1],
  [164,162,[116,11],-1],
  [164,162,[118,9],-1],
  [164,168,[13,18],-1],
  [164,175,[49,123],-1],
  [164,181,[116,77],1],
  [164,187,[56,60],1],
  [164,199,[118,15],1],
  [164,206,[118,64],1],
  [164,207,[55,56],-1],
  [165,11,[117],-1],
  [165,33,[120],1],
  [165,100,[66],-1],
  [165,102,[66],1],
  [165,103,[66],-1],
  [165,16,[66,83],-1],
  [165,19,[66,110],-1],
  [165,19,[120,46],1],
  [165,28,[120,32],1],
  [165,36,[66,80],1],
  [165,40,[65,72],-1],
  [165,62,[90,116],-1],
  [165,66,[66,55],-1],
  [165,84,[120,17],-1],
  [165,98,[116,126],-1],
  [165,99,[116,126],-1],
  [165,104,[65,83],-1],
  [165,105,[65,83],-1],
  [165,111,[117,17],-1],
  [165,122,[116,120],1],
  [165,123,[59,66],-1],
  [165,123,[116,120],1],
  [165,125,[66,120],-1],
  [165,125,[117,23],1],
  [165,133,[66,42],1],
  [165,139,[65,66],1],
  [165,142,[120,21],1],
  [165,148,[15,59],-1],
  [165,158,[66,58],-1],
  [165,159,[66,58],1],
  [165,166,[120,68],1],
  [165,170,[120,75],1],
  [165,205,[65,120],1],
  [165,209,[63,116],1],
  [166,11,[65],1],
  [166,33,[59],-1],
  [166,17,[38,10],-1],
  [166,24,[35,59],1],
  [166,28,[59,32],-1],
  [166,62,[66,90],1],
  [166,84,[59,17],1],
  [166,88,[38,50],-1],
  [166,89,[38,50],-1],
  [166,92,[38,39],-1],
  [166,98,[66,126],1],
  [166,99,[66,126],1],
  [166,111,[34,59],-1],
  [166,111,[38,66],1],
  [166,131,[1,34],1],
  [166,133,[3,34],-1],
  [166,142,[59,21],-1],
  [166,147,[6,48],-1],
  [166,155,[6,46],1],
  [166,166,[59,68],-1],
  [166,170,[59,75],-1],
  [166,188,[2,49],-1],
  [166,189,[1,38],1],
  [166,189,[2,49],-1],
  [166,200,[1,5],1],
  [166,200,[41,65],-1],
  [166,208,[2,46],1],
  [166,209,[3,32],1],
  [166,209,[66,63],-1],
  [167,121,[91],1],
  [167,137,[94],-1],
  [167,172,[67],-1],
  [167,174,[67],1],
  [167,6,[22,50],1],
  [167,8,[22,50],1],
  [167,16,[66,94],-1],
  [167,17,[22,61],1],
  [167,17,[38,10],1],
  [167,19,[46,59],-1],
  [167,24,[22,116],-1],
  [167,24,[35,59],-1],
  [167,29,[59,27],1],
  [167,30,[19,22],-1],
  [167,30,[88,94],1],
  [167,36,[94,23],1],
  [167,39,[19,91],-1],
  [167,39,[44,111],1],
  [167,41,[59,67],1],
  [167,41,[65,72],-1],
  [167,42,[65,72],1],
  [167,48,[88,91],1],
  [167,49,[88,91],1],
  [167,52,[22,23],-1],
  [167,53,[91,118],1],
  [167,62,[22,84],-1],
  [167,62,[66,90],-1],
  [167,67,[67,104],1],
  [167,68,[59,25],1],
  [167,69,[91,114],1],
  [167,70,[91,114],-1],
  [167,76,[84,94],1],
  [167,76,[91,119],-1],
  [167,77,[50,72],-1],
  [167,77,[84,94],-1],
  [167,78,[91,119],1],
  [167,84,[59,17],-1],
  [167,85,[59,17],1],
  [167,88,[38,50],1],
  [167,89,[38,50],1],
  [167,90,[59,121],1],
  [167,90,[111,79],-1],
  [167,92,[22,51],-1],
  [167,92,[38,39],1],
  [167,93,[22,51],-1],
  [167,95,[91,86],1],
  [167,98,[66,126],-1],
  [167,99,[66,126],-1],
  [167,104,[65,94],-1],
  [167,105,[59,91],1],
  [167,105,[65,94],-1],
  [167,111,[34,59],1],
  [167,111,[38,66],-1],
  [167,118,[84,88],-1],
  [167,118,[111,117],1],
  [167,122,[59,116],-1],
  [167,123,[59,116],-1],
  [167,131,[1,34],-1],
  [167,131,[51,111],1],
  [167,133,[3,34],1],
  [167,133,[91,4],-1],
  [167,147,[6,48],1],
  [167,147,[91,55],-1],
  [167,155,[6,46],-1],
  [167,155,[21,84],1],
  [167,158,[46,91],-1],
  [167,159,[46,91],1],
  [167,165,[59,7],1],
  [167,166,[59,68],1],
  [167,167,[59,68],-1],
  [167,170,[59,75],1],
  [167,188,[2,49],1],
  [167,189,[1,38],-1],
  [167,189,[2,49],1],
  [167,200,[1,5],-1],
  [167,200,[41,65],1],
  [167,200,[91,102],1],
  [167,201,[22,96],-1],
  [167,204,[91,83],1],
  [167,205,[91,94],-1],
  [167,208,[2,46],-1],
  [167,209,[3,32],-1],
  [167,209,[66,63],1],
  [167,209,[91,17],1],
  [167,209,[111,39],-1],
  [168,34,[76,100],1],
  [168,50,[74,1],1],
  [168,51,[77,80],-1],
  [168,64,[74,17],1],
  [168,64,[80,13],-1],
  [168,71,[76,45],1],
  [168,71,[79,108],-1],
  [168,100,[77,123],-1],
  [168,102,[77,123],1],
  [168,103,[77,123],-1],
  [168,113,[35,106],1],
  [168,113,[38,108],-1],
  [168,134,[77,59],-1],
  [168,135,[77,120],1],
  [168,153,[80,32],-1],
  [168,157,[74,16],-1],
  [168,157,[77,13],1],
  [168,160,[74,106],-1],
  [168,160,[77,109],1],
  [168,206,[74,76],-1],
  [169,3,[114],-1],
  [169,4,[114],1],
  [169,118,[73],1],
  [169,139,[94],1],
  [169,13,[27,53],1],
  [169,14,[88,103],-1],
  [169,14,[120,48],1],
  [169,20,[114,4],-1],
  [169,21,[114,4],-1],
  [169,34,[114,5],-1],
  [169,46,[73,61],-1],
  [169,51,[77,80],-1],
  [169,55,[6,88],1],
  [169,55,[38,120],-1],
  [169,60,[88,32],1],
  [169,61,[27,88],1],
  [169,61,[83,120],-1],
  [169,65,[114,47],-1],
  [169,80,[101,114],1],
  [169,87,[94,18],1],
  [169,87,[114,44],1],
  [169,100,[77,123],-1],
  [169,102,[77,123],1],
  [169,103,[77,123],-1],
  [169,109,[83,119],-1],
  [169,110,[83,119],-1],
  [169,116,[87,94],-1],
  [169,116,[110,114],-1],
  [169,117,[87,94],-1],
  [169,121,[88,53],-1],
  [169,121,[114,21],1],
  [169,128,[27,30],1],
  [169,134,[64,109],-1],
  [169,134,[77,59],-1],
  [169,135,[64,114],-1],
  [169,135,[77,120],1],
  [169,136,[27,94],1],
  [169,137,[88,51],1],
  [169,137,[114,19],-1],
  [169,141,[73,55],-1],
  [169,144,[120,16],-1],
  [169,150,[73,46],-1],
  [169,153,[27,91],-1],
  [169,153,[109,9],-1],
  [169,157,[77,13],1],
  [169,160,[77,109],1],
  [169,161,[88,114],-1],
  [169,162,[109,114],1],
  [169,163,[27,32],1],
  [169,168,[73,54],1],
  [169,174,[27,46],1],
  [169,175,[27,46],-1],
  [169,181,[27,48],-1],
  [169,181,[83,103],1],
  [169,181,[94,98],1],
  [169,182,[27,48],-1],
  [169,182,[83,103],1],
  [169,183,[27,48],-1],
  [169,183,[83,103],1],
  [169,187,[27,122],1],
  [169,187,[73,96],-1],
  [169,197,[27,49],1],
  [169,197,[114,120],-1],
  [169,198,[64,77],-1],
  [169,199,[64,88],-1],
  [170,33,[52],-1],
  [170,116,[57],1],
  [170,120,[91],-1],
  [170,3,[67,114],-1],
  [170,4,[67,114],1],
  [170,4,[91,104],-1],
  [170,8,[45,63],-1],
  [170,16,[66,97],-1],
  [170,19,[46,52],-1],
  [170,19,[58,67],1],
  [170,28,[32,52],-1],
  [170,28,[38,65],-1],
  [170,29,[52,27],1],
  [170,30,[88,97],1],
  [170,36,[23,97],1],
  [170,36,[24,115],1],
  [170,40,[41,67],1],
  [170,40,[66,91],-1],
  [170,42,[52,67],1],
  [170,43,[52,67],1],
  [170,52,[23,24],-1],
  [170,62,[45,87],1],
  [170,66,[24,85],-1],
  [170,66,[57,35],1],
  [170,66,[67,111],1],
  [170,68,[52,25],1],
  [170,69,[65,47],-1],
  [170,70,[65,47],1],
  [170,77,[57,72],-1],
  [170,85,[52,17],1],
  [170,88,[111,72],1],
  [170,89,[111,72],1],
  [170,90,[52,121],1],
  [170,97,[24,58],-1],
  [170,104,[52,91],-1],
  [170,104,[57,123],1],
  [170,118,[67,73],1],
  [170,118,[85,88],-1],
  [170,122,[52,116],-1],
  [170,123,[52,116],-1],
  [170,123,[57,85],1],
  [170,123,[67,91],-1],
  [170,131,[58,111],1],
  [170,142,[52,21],-1],
  [170,148,[91,35],-1],
  [170,155,[85,21],1],
  [170,165,[52,7],1],
  [170,167,[52,68],-1],
  [170,180,[57,66],-1],
  [170,189,[65,87],-1],
  [170,190,[65,87],-1],
  [170,201,[24,96],-1],
  [170,204,[91,102],1],
  [170,205,[52,65],-1],
  [171,12,[18],1],
  [171,113,[118],-1],
  [171,114,[118],1],
  [171,143,[44],1],
  [171,145,[44],-1],
  [171,146,[33],-1],
  [171,149,[105],-1],
  [171,152,[105],-1],
  [171,206,[55],1],
  [171,4,[55,41],1],
  [171,15,[1,13],-1],
  [171,16,[1,13],1],
  [171,17,[4,10],1],
  [171,17,[13,89],1],
  [171,19,[76,126],1],
  [171,19,[100,59],-1],
  [171,23,[13,78],-1],
  [171,23,[76,125],1],
  [171,24,[76,125],1],
  [171,25,[76,125],1],
  [171,28,[4,18],1],
  [171,37,[33,106],1],
  [171,40,[13,72],1],
  [171,42,[55,109],1],
  [171,52,[76,79],1],
  [171,54,[76,79],1],
  [171,62,[45,87],1],
  [171,62,[100,118],-1],
  [171,66,[63,89],-1],
  [171,74,[105,120],-1],
  [171,75,[76,121],-1],
  [171,76,[23,56],1],
  [171,76,[63,60],-1],
  [171,77,[23,56],-1],
  [171,77,[33,42],1],
  [171,77,[55,70],1],
  [171,77,[63,60],1],
  [171,84,[13,82],1],
  [171,85,[13,82],-1],
  [171,88,[4,50],1],
  [171,89,[4,50],1],
  [171,89,[110,69],1],
  [171,90,[110,69],1],
  [171,91,[110,69],-1],
  [171,92,[4,39],1],
  [171,92,[13,30],-1],
  [171,95,[105,69],-1],
  [171,99,[87,110],1],
  [171,105,[13,83],1],
  [171,112,[13,22],1],
  [171,122,[33,55],1],
  [171,122,[100,110],-1],
  [171,123,[100,110],-1],
  [171,125,[100,105],-1],
  [171,125,[110,95],1],
  [171,131,[118,52],1],
  [171,132,[55,105],-1],
  [171,133,[4,6],-1],
  [171,133,[118,120],1],
  [171,155,[23,84],-1],
  [171,155,[85,21],1],
  [171,158,[13,57],-1],
  [171,188,[118,19],1],
  [171,189,[1,4],-1],
  [171,190,[33,103],-1],
  [171,196,[57,63],1],
  [171,208,[23,88],-1],
  [171,208,[118,21],-1],
  [171,209,[13,43],-1],
  [171,209,[87,120],1],
  [172,6,[62],1],
  [172,7,[62],-1],
  [172,15,[13],1],
  [172,16,[13],-1],
  [172,93,[61],-1],
  [172,94,[61],1],
  [172,142,[83],-1],
  [172,148,[22],1],
  [172,189,[4],1],
  [172,190,[4],1],
  [172,200,[37],1],
  [172,209,[27],1],
  [172,0,[27,42],1],
  [172,0,[41,72],-1],
  [172,1,[27,42],1],
  [172,2,[75,122],-1],
  [172,2,[82,115],1],
  [172,9,[91,99],-1],
  [172,10,[38,40],1],
  [172,26,[11,22],1],
  [172,26,[83,9],1],
  [172,33,[43,123],-1],
  [172,35,[37,109],-1],
  [172,45,[38,43],1],
  [172,46,[47,61],-1],
  [172,51,[70,80],1],
  [172,51,[82,66],-1],
  [172,58,[13,81],1],
  [172,71,[72,108],-1],
  [172,80,[11,27],1],
  [172,80,[72,9],1],
  [172,81,[72,9],1],
  [172,82,[11,27],-1],
  [172,100,[70,123],1],
  [172,102,[12,27],1],
  [172,102,[70,123],-1],
  [172,102,[72,99],-1],
  [172,103,[70,123],1],
  [172,107,[38,14],-1],
  [172,108,[75,82],-1],
  [172,119,[99,117],-1],
  [172,121,[10,21],1],
  [172,121,[71,93],-1],
  [172,126,[22,27],-1],
  [172,130,[43,108],-1],
  [172,134,[22,79],-1],
  [172,134,[70,59],1],
  [172,135,[43,66],1],
  [172,135,[70,120],-1],
  [172,137,[99,52],1],
  [172,141,[27,82],1],
  [172,141,[72,80],1],
  [172,141,[83,67],-1],
  [172,144,[5,6],-1],
  [172,144,[83,1],1],
  [172,145,[5,6],1],
  [172,145,[83,1],-1],
  [172,146,[81,34],-1],
  [172,149,[22,1],-1],
  [172,149,[37,34],1],
  [172,153,[37,82],-1],
  [172,154,[37,82],1],
  [172,168,[81,100],1],
  [172,184,[10,69],-1],
  [172,184,[61,118],1],
  [172,186,[82,121],1],
  [172,187,[43,75],1],
  [172,193,[32,37],-1],
  [172,199,[12,70],1],
  [172,202,[11,21],1],
  [172,202,[71,92],-1],
  [172,203,[71,92],1],
  [172,206,[32,38],1],
  [172,206,[37,3],-1],
  [172,206,[62,75],-1],
  [172,207,[43,109],1],
  [172,207,[99,77],1],
  [172,210,[37,38],1],
  [172,211,[22,80],-1],
  [173,6,[62],1],
  [173,7,[62],-1],
  [173,15,[13],1],
  [173,16,[13],-1],
  [173,93,[61],-1],
  [173,94,[61],1],
  [173,189,[4],1],
  [173,190,[4],1],
  [173,200,[37],1],
  [173,212,[92],1],
  [173,213,[92],-1],
  [173,0,[38,69],-1],
  [173,2,[75,122],-1],
  [173,2,[82,115],1],
  [173,10,[38,40],1],
  [173,13,[21,47],-1],
  [173,22,[21,93],1],
  [173,33,[43,123],-1],
  [173,35,[37,109],-1],
  [173,45,[38,43],1],
  [173,46,[47,61],-1],
  [173,51,[70,80],1],
  [173,51,[82,66],-1],
  [173,58,[13,81],1],
  [173,100,[70,123],1],
  [173,102,[70,123],-1],
  [173,103,[70,123],1],
  [173,107,[38,14],-1],
  [173,108,[75,82],-1],
  [173,109,[21,92],1],
  [173,121,[71,93],-1],
  [173,130,[43,108],-1],
  [173,134,[70,59],1],
  [173,135,[43,66],1],
  [173,135,[70,120],-1],
  [173,141,[27,82],1],
  [173,144,[5,6],-1],
  [173,144,[69,70],-1],
  [173,145,[5,6],1],
  [173,145,[92,93],1],
  [173,146,[81,34],-1],
  [173,149,[37,34],1],
  [173,153,[37,82],-1],
  [173,154,[37,82],1],
  [173,161,[92,6],-1],
  [173,168,[81,100],1],
  [173,184,[10,69],-1],
  [173,184,[61,118],1],
  [173,185,[10,69],1],
  [173,186,[82,121],1],
  [173,187,[43,75],1],
  [173,193,[32,37],-1],
  [173,202,[71,92],-1],
  [173,203,[71,92],1],
  [173,206,[32,38],1],
  [173,206,[37,3],-1],
  [173,206,[62,75],-1],
  [173,207,[43,109],1],
  [173,210,[37,38],1],
  [173,211,[92,2],-1],
  [174,15,[13],1],
  [174,16,[13],-1],
  [174,31,[75],1],
  [174,166,[60],1],
  [174,0,[38,69],-1],
  [174,10,[38,40],1],
  [174,33,[43,123],-1],
  [174,45,[38,43],1],
  [174,46,[60,75],1],
  [174,58,[13,81],1],
  [174,80,[75,17],1],
  [174,81,[75,17],1],
  [174,107,[38,14],-1],
  [174,110,[60,118],-1],
  [174,130,[43,108],-1],
  [174,135,[43,66],1],
  [174,144,[5,6],-1],
  [174,145,[5,6],1],
  [174,146,[81,34],-1],
  [174,162,[75,7],1],
  [174,168,[81,100],1],
  [174,184,[10,69],-1],
  [174,185,[10,69],1],
  [174,187,[43,75],1],
  [174,206,[32,38],1],
  [174,207,[43,109],1],
  [174,211,[37,38],1],
  [175,31,[75],-1],
  [175,52,[74],1],
  [175,76,[20],1],
  [175,77,[20],-1],
  [175,84,[15],1],
  [175,86,[15],-1],
  [175,125,[54],-1],
  [175,142,[83],1],
  [175,166,[60],-1],
  [175,209,[27],-1],
  [175,0,[27,42],-1],
  [175,0,[43,81],1],
  [175,1,[27,42],-1],
  [175,2,[5,52],-1],
  [175,9,[88,98],1],
  [175,10,[5,7],1],
  [175,10,[38,40],-1],
  [175,11,[74,46],1],
  [175,14,[49,87],1],
  [175,20,[5,84],1],
  [175,33,[43,123],1],
  [175,33,[74,49],-1],
  [175,34,[74,49],1],
  [175,44,[20,103],1],
  [175,45,[5,13],1],
  [175,45,[38,43],-1],
  [175,46,[60,75],-1],
  [175,51,[5,87],-1],
  [175,55,[74,1],-1],
  [175,58,[20,33],-1],
  [175,60,[20,49],-1],
  [175,65,[5,19],1],
  [175,65,[27,88],1],
  [175,72,[43,83],1],
  [175,79,[5,9],1],
  [175,80,[11,27],-1],
  [175,80,[75,17],-1],
  [175,81,[75,17],-1],
  [175,82,[11,27],1],
  [175,87,[5,21],-1],
  [175,87,[74,96],1],
  [175,100,[20,35],-1],
  [175,102,[12,27],-1],
  [175,107,[38,14],1],
  [175,110,[60,118],1],
  [175,114,[5,20],-1],
  [175,114,[54,85],1],
  [175,116,[21,27],-1],
  [175,116,[54,74],1],
  [175,117,[21,27],-1],
  [175,121,[54,2],1],
  [175,126,[20,58],-1],
  [175,130,[43,108],1],
  [175,130,[75,118],1],
  [175,135,[20,114],1],
  [175,135,[43,66],-1],
  [175,137,[27,93],1],
  [175,137,[54,90],1],
  [175,144,[5,6],1],
  [175,144,[69,70],-1],
  [175,144,[83,1],-1],
  [175,144,[87,88],1],
  [175,145,[5,6],-1],
  [175,145,[83,1],1],
  [175,146,[5,54],-1],
  [175,146,[15,74],1],
  [175,156,[15,59],1],
  [175,156,[20,7],1],
  [175,160,[20,59],1],
  [175,162,[75,7],-1],
  [175,181,[74,75],-1],
  [175,184,[20,16],1],
  [175,184,[74,86],-1],
  [175,187,[43,75],-1],
  [175,198,[20,77],1],
  [175,198,[85,87],1],
  [175,199,[12,70],-1],
  [175,199,[20,88],1],
  [175,206,[32,38],-1],
  [175,207,[43,109],-1],
  [175,210,[20,108],-1],
  [175,211,[37,38],-1],
  [176,209,[32],-1],
  [176,0,[32,42],-1],
  [176,1,[32,42],-1],
  [176,14,[70,103],-1],
  [176,14,[77,105],1],
  [176,35,[35,40],-1],
  [176,38,[32,40],1],
  [176,38,[103,107],-1],
  [176,50,[1,43],-1],
  [176,50,[6,77],1],
  [176,55,[1,42],-1],
  [176,55,[6,70],1],
  [176,60,[32,70],1],
  [176,60,[35,77],-1],
  [176,71,[42,103],-1],
  [176,80,[14,35],-1],
  [176,82,[11,32],1],
  [176,102,[76,105],1],
  [176,103,[76,105],-1],
  [176,108,[32,104],-1],
  [176,108,[35,106],1],
  [176,113,[36,43],1],
  [176,113,[60,77],-1],
  [176,114,[105,65],-1],
  [176,119,[35,105],1],
  [176,137,[32,93],1],
  [176,163,[103,105],1],
  [176,187,[35,122],-1],
  [176,206,[105,31],-1],
  [176,210,[36,105],1],
  [177,20,[18],1],
  [177,21,[18],1],
  [177,149,[44],-1],
  [177,211,[48],-1],
  [177,17,[3,10],1],
  [177,19,[30,116],-1],
  [177,28,[3,18],1],
  [177,28,[6,21],-1],
  [177,28,[44,11],-1],
  [177,28,[48,7],1],
  [177,36,[30,64],1],
  [177,48,[30,111],-1],
  [177,48,[47,61],-1],
  [177,49,[30,111],-1],
  [177,73,[30,52],-1],
  [177,76,[19,48],1],
  [177,76,[30,120],1],
  [177,77,[19,48],-1],
  [177,78,[30,120],-1],
  [177,88,[3,50],1],
  [177,89,[3,50],1],
  [177,89,[18,98],-1],
  [177,91,[18,98],1],
  [177,92,[3,39],1],
  [177,95,[30,87],-1],
  [177,97,[18,105],-1],
  [177,115,[30,114],1],
  [177,123,[30,46],-1],
  [177,131,[1,6],-1],
  [177,131,[30,48],2],
  [177,142,[18,77],-1],
  [177,155,[21,86],1],
  [177,188,[30,44],-2],
  [177,189,[1,3],-1],
  [177,190,[30,44],1],
  [177,200,[1,35],-1],
  [177,204,[1,32],1],
  [177,209,[30,36],1],
  [177,213,[18,86],-1],
  [178,20,[18],-1],
  [178,21,[18],-1],
  [178,149,[44],1],
  [178,154,[33],1],
  [178,17,[3,10],-1],
  [178,19,[55,59],-1],
  [178,28,[3,18],-1],
  [178,28,[33,61],1],
  [178,28,[44,11],1],
  [178,30,[55,75],-1],
  [178,36,[55,119],-1],
  [178,37,[55,119],-1],
  [178,48,[36,11],-1],
  [178,48,[47,61],1],
  [178,48,[60,75],-1],
  [178,53,[55,62],-1],
  [178,76,[23,60],-1],
  [178,77,[23,60],1],
  [178,88,[3,50],-1],
  [178,89,[3,50],-1],
  [178,89,[18,98],1],
  [178,91,[18,98],-1],
  [178,92,[3,39],-1],
  [178,97,[18,105],1],
  [178,115,[55,106],1],
  [178,133,[3,6],1],
  [178,133,[61,68],-1],
  [178,142,[18,77],1],
  [178,155,[21,86],-1],
  [178,189,[1,3],1],
  [178,189,[68,86],-1],
  [178,190,[30,44],1],
  [178,190,[33,25],1],
  [178,190,[68,86],-1],
  [178,190,[75,7],-1],
  [178,191,[68,75],-1],
  [178,204,[75,119],-1],
  [178,213,[18,86],1],
  [179,71,[63],-1],
  [179,113,[116],-1],
  [179,114,[116],1],
  [179,206,[100],1],
  [179,3,[110,66],1],
  [179,4,[100,41],1],
  [179,4,[110,66],-1],
  [179,18,[88,110],-1],
  [179,42,[100,109],1],
  [179,48,[47,61],1],
  [179,59,[100,8],1],
  [179,62,[47,87],1],
  [179,63,[47,87],-1],
  [179,76,[63,56],-1],
  [179,77,[63,56],1],
  [179,77,[100,70],1],
  [179,97,[63,55],1],
  [179,104,[110,109],-1],
  [179,106,[63,100],1],
  [179,125,[23,76],1],
  [179,131,[116,52],1],
  [179,133,[100,103],-1],
  [179,133,[116,120],1],
  [179,155,[63,84],1],
  [179,158,[34,100],1],
  [179,171,[110,94],-1],
  [179,188,[116,19],1],
  [179,189,[69,87],1],
  [179,189,[103,110],-1],
  [179,190,[69,87],1],
  [179,190,[103,110],-1],
  [179,196,[61,63],1],
  [179,204,[36,103],-1],
  [179,204,[110,73],1],
  [179,208,[63,88],1],
  [179,208,[116,21],-1],
  [179,209,[30,36],-1],
  [180,149,[44],-1],
  [180,152,[44],-1],
  [180,206,[100],1],
  [180,211,[48],-1],
  [180,4,[100,41],1],
  [180,19,[30,116],-1],
  [180,19,[55,59],-1],
  [180,28,[6,21],-1],
  [180,28,[48,7],1],
  [180,36,[30,64],1],
  [180,37,[110,106],1],
  [180,42,[100,109],1],
  [180,48,[30,111],-1],
  [180,49,[30,111],-1],
  [180,73,[30,52],-1],
  [180,76,[19,48],1],
  [180,76,[30,120],1],
  [180,77,[19,48],-1],
  [180,77,[100,70],1],
  [180,78,[30,120],-1],
  [180,95,[30,87],-1],
  [180,115,[30,114],1],
  [180,123,[30,46],-1],
  [180,123,[55,110],-1],
  [180,131,[1,6],-1],
  [180,131,[30,48],2],
  [180,133,[3,6],1],
  [180,133,[100,103],-1],
  [180,188,[30,44],-2],
  [180,189,[103,110],-1],
  [180,190,[30,44],1],
  [180,190,[103,110],-1],
  [180,200,[1,35],-1],
  [180,204,[1,32],1],
  [180,204,[36,103],-1],
  [181,23,[13],1],
  [181,84,[16],-1],
  [181,131,[6],1],
  [181,148,[83],1],
  [181,189,[3],1],
  [181,0,[27,41],-1],
  [181,0,[43,79],-1],
  [181,10,[58,67],1],
  [181,11,[46,52],1],
  [181,12,[58,67],-1],
  [181,21,[24,57],1],
  [181,26,[29,50],-1],
  [181,26,[79,7],1],
  [181,27,[29,50],1],
  [181,33,[49,52],-1],
  [181,34,[49,52],1],
  [181,34,[65,100],1],
  [181,35,[79,40],1],
  [181,50,[5,13],-1],
  [181,55,[52,1],-1],
  [181,57,[65,72],1],
  [181,64,[34,65],-1],
  [181,64,[43,83],1],
  [181,71,[27,108],-1],
  [181,71,[45,65],1],
  [181,71,[57,79],-1],
  [181,79,[13,36],-1],
  [181,79,[29,84],1],
  [181,80,[9,27],1],
  [181,80,[79,14],1],
  [181,81,[9,27],1],
  [181,81,[79,14],1],
  [181,87,[29,18],1],
  [181,100,[3,57],1],
  [181,100,[9,67],1],
  [181,101,[9,67],-1],
  [181,107,[24,58],-1],
  [181,108,[24,58],1],
  [181,108,[79,106],-1],
  [181,116,[67,19],1],
  [181,126,[24,79],-1],
  [181,127,[24,79],-1],
  [181,127,[27,83],1],
  [181,128,[79,30],1],
  [181,134,[79,83],-1],
  [181,141,[3,17],1],
  [181,141,[27,80],1],
  [181,143,[3,29],-1],
  [181,145,[3,29],1],
  [181,146,[3,24],1],
  [181,146,[34,79],-1],
  [181,149,[29,4],-1],
  [181,149,[83,1],-1],
  [181,162,[3,78],-1],
  [181,168,[24,44],-1],
  [181,168,[29,33],1],
  [181,168,[79,100],1],
  [181,185,[65,10],1],
  [181,199,[9,23],1],
  [181,199,[12,66],1],
  [181,206,[3,35],-1],
  [181,206,[5,38],1],
  [181,210,[79,1],-1],
  [181,211,[80,83],-1],
  [182,204,[32],-1],
  [182,0,[42,72],2],
  [182,1,[42,72],1],
  [182,2,[42,72],1],
  [182,26,[32,53],-1],
  [182,27,[32,53],1],
  [182,35,[35,109],1],
  [182,38,[32,109],-1],
  [182,51,[52,67],-1],
  [182,55,[38,42],1],
  [182,65,[32,19],-1],
  [182,71,[30,42],1],
  [182,79,[67,104],-1],
  [182,87,[32,21],1],
  [182,100,[66,123],-1],
  [182,102,[66,123],1],
  [182,103,[66,123],-1],
  [182,114,[42,26],1],
  [182,126,[58,106],-1],
  [182,134,[59,66],-1],
  [182,135,[66,120],1],
  [182,144,[16,42],1],
  [182,153,[32,101],1],
  [182,156,[32,82],-1],
  [182,156,[42,63],-1],
  [182,157,[42,63],-1],
  [182,160,[66,109],1],
  [182,172,[32,122],-1],
  [182,172,[52,53],-1],
  [182,172,[106,107],1],
  [182,185,[42,53],-1],
  [183,200,[35],1],
  [183,0,[38,65],-1],
  [183,11,[117,123],-1],
  [183,20,[126,18],1],
  [183,21,[126,18],1],
  [183,33,[120,123],1],
  [183,35,[35,109],-1],
  [183,50,[38,43],1],
  [183,64,[34,65],1],
  [183,71,[126,63],-1],
  [183,100,[35,106],-1],
  [183,113,[116,126],-1],
  [183,114,[116,126],1],
  [183,135,[59,116],1],
  [183,135,[66,120],-1],
  [183,149,[34,35],1],
  [183,149,[126,44],-1],
  [183,160,[59,106],1],
  [183,160,[66,109],-1],
  [183,193,[32,35],-1],
  [183,206,[5,38],-1],
  [183,206,[126,100],1],
  [183,210,[35,38],1],
  [183,211,[126,48],-1],
  [184,30,[117],1],
  [184,36,[74],1],
  [184,11,[56,117],1],
  [184,14,[66,103],-1],
  [184,34,[117,100],-1],
  [184,45,[3,74],-1],
  [184,45,[6,77],1],
  [184,50,[77,96],1],
  [184,51,[66,91],-1],
  [184,55,[6,66],1],
  [184,60,[32,66],1],
  [184,60,[37,77],-1],
  [184,71,[117,45],-1],
  [184,100,[56,66],1],
  [184,110,[117,30],1],
  [184,113,[56,77],-1],
  [184,113,[117,33],1],
  [184,117,[59,91],-1],
  [184,117,[74,96],1],
  [184,119,[64,117],-1],
  [184,121,[66,53],-1],
  [184,129,[111,117],-1],
  [184,136,[74,77],1],
  [184,137,[66,51],1],
  [184,161,[66,114],-1],
  [184,173,[58,117],1],
  [184,181,[74,85],1],
  [184,182,[117,62],-1],
  [184,186,[114,117],1],
  [184,187,[114,117],1],
  [184,199,[14,15],1],
  [184,199,[64,66],-1],
  [184,207,[64,77],1],
  [185,3,[58],1],
  [185,66,[64],-1],
  [185,73,[104],-1],
  [185,123,[101],1],
  [185,205,[32],-1],
  [185,0,[32,41],2],
  [185,0,[114,123],-1],
  [185,1,[32,41],1],
  [185,1,[114,123],-1],
  [185,10,[6,64],1],
  [185,12,[3,58],1],
  [185,35,[114,35],1],
  [185,38,[32,114],-1],
  [185,51,[41,67],-1],
  [185,51,[66,91],1],
  [185,51,[101,88],-1],
  [185,71,[32,108],1],
  [185,79,[64,4],1],
  [185,100,[3,9],-1],
  [185,108,[29,58],-1],
  [185,116,[58,110],1],
  [185,121,[66,53],1],
  [185,126,[58,111],-1],
  [185,137,[66,51],-1],
  [185,149,[9,58],-1],
  [185,153,[101,27],1],
  [185,160,[66,114],1],
  [185,161,[66,114],1],
  [185,172,[41,53],-1],
  [185,172,[111,107],1],
  [185,174,[58,117],-1],
  [185,175,[58,117],1],
  [185,194,[104,111],1],
  [186,17,[10],-1],
  [186,42,[42],-1],
  [186,47,[41],1],
  [186,88,[50],-1],
  [186,89,[50],-1],
  [186,92,[39],-1],
  [186,104,[70],1],
  [186,112,[66],1],
  [186,9,[20,91],1],
  [186,10,[40,67],1],
  [186,27,[22,50],-1],
  [186,33,[52,123],1],
  [186,34,[6,50],1],
  [186,35,[5,40],-1],
  [186,46,[31,61],-1],
  [186,57,[5,18],-1],
  [186,57,[31,50],1],
  [186,58,[5,13],-1],
  [186,61,[6,87],1],
  [186,65,[10,31],1],
  [186,79,[22,84],-1],
  [186,80,[5,14],-1],
  [186,80,[11,37],-1],
  [186,87,[18,22],-1],
  [186,100,[6,85],1],
  [186,100,[50,67],1],
  [186,101,[31,41],-1],
  [186,101,[50,67],-1],
  [186,102,[31,41],-1],
  [186,102,[49,66],1],
  [186,107,[1,11],1],
  [186,108,[5,106],1],
  [186,108,[39,71],-1],
  [186,109,[6,86],1],
  [186,110,[6,86],1],
  [186,116,[5,23],1],
  [186,116,[6,59],1],
  [186,116,[52,91],-1],
  [186,117,[5,23],1],
  [186,117,[52,91],-1],
  [186,119,[6,49],-1],
  [186,119,[20,117],1],
  [186,119,[73,38],-1],
  [186,121,[18,20],-1],
  [186,121,[50,52],1],
  [186,141,[6,27],1],
  [186,141,[20,86],1],
  [186,146,[5,34],1],
  [186,146,[50,62],1],
  [186,156,[5,6],1],
  [186,156,[39,40],-1],
  [186,156,[50,51],1],
  [186,162,[9,11],1],
  [186,162,[67,71],-1],
  [186,163,[5,32],1],
  [186,168,[5,100],-1],
  [186,168,[31,54],1],
  [186,172,[52,84],-1],
  [186,174,[52,84],1],
  [186,175,[6,45],1],
  [186,175,[52,84],-1],
  [186,176,[5,92],-1],
  [186,186,[5,122],-1],
  [186,187,[5,122],-1],
  [186,192,[41,52],-1],
  [186,197,[5,49],1],
  [186,199,[20,66],1],
  [186,199,[50,23],1],
  [186,202,[6,98],-1],
  [186,202,[19,20],-1],
  [186,203,[6,98],1],
  [186,203,[19,20],1],
  [186,206,[11,64],-1],
  [186,207,[20,77],-1],
  [186,210,[1,5],1],
  [186,211,[1,5],1],
  [186,211,[42,69],-1],
  [186,211,[50,12],-1],
  [187,17,[10],1],
  [187,24,[65],-1],
  [187,86,[23],-1],
  [187,88,[50],1],
  [187,89,[50],1],
  [187,92,[39],1],
  [187,148,[97],1],
  [187,201,[27],-1],
  [187,9,[20,91],-1],
  [187,10,[40,67],-1],
  [187,21,[79,7],1],
  [187,27,[22,50],1],
  [187,33,[52,123],-1],
  [187,34,[13,100],1],
  [187,46,[31,61],1],
  [187,50,[1,41],1],
  [187,50,[13,79],1],
  [187,51,[5,65],-1],
  [187,56,[79,117],1],
  [187,57,[5,18],1],
  [187,57,[31,50],-1],
  [187,64,[13,34],-1],
  [187,64,[17,41],1],
  [187,65,[10,31],-1],
  [187,71,[5,57],-1],
  [187,71,[13,45],1],
  [187,71,[39,79],-1],
  [187,79,[22,84],1],
  [187,87,[18,22],1],
  [187,100,[50,67],-1],
  [187,101,[50,67],1],
  [187,108,[39,71],1],
  [187,116,[52,91],1],
  [187,117,[52,91],1],
  [187,119,[20,117],-1],
  [187,121,[18,20],1],
  [187,121,[50,52],-1],
  [187,126,[17,79],-1],
  [187,127,[17,79],-1],
  [187,129,[79,44],1],
  [187,134,[79,97],-1],
  [187,135,[79,102],1],
  [187,141,[20,86],-1],
  [187,146,[5,34],-1],
  [187,146,[23,74],1],
  [187,146,[50,62],-1],
  [187,151,[41,23],-1],
  [187,156,[23,59],1],
  [187,156,[39,40],1],
  [187,156,[50,51],-1],
  [187,156,[97,3],-1],
  [187,157,[41,16],-1],
  [187,162,[67,71],1],
  [187,168,[5,100],1],
  [187,168,[31,54],-1],
  [187,172,[52,84],1],
  [187,174,[52,84],-1],
  [187,175,[52,84],1],
  [187,176,[5,92],1],
  [187,185,[10,13],1],
  [187,186,[5,122],1],
  [187,197,[79,123],-1],
  [187,198,[79,123],-1],
  [187,199,[50,23],-1],
  [187,202,[19,20],1],
  [187,203,[19,20],-1],
  [187,206,[41,76],-1],
  [187,207,[20,77],1],
  [187,211,[50,12],1],
  [187,211,[80,97],-1],
  [188,0,[76],-1],
  [188,113,[108],-1],
  [188,156,[83],1],
  [188,157,[83],1],
  [188,164,[78],-1],
  [188,5,[105,108],-1],
  [188,17,[13,67],1],
  [188,28,[76,49],-1],
  [188,28,[83,108],-1],
  [188,30,[83,14],-1],
  [188,36,[83,64],1],
  [188,48,[39,82],1],
  [188,48,[75,125],1],
  [188,48,[83,111],-1],
  [188,49,[83,111],-1],
  [188,53,[83,99],-1],
  [188,53,[125,68],1],
  [188,66,[76,80],-1],
  [188,66,[83,74],1],
  [188,67,[107,125],1],
  [188,68,[107,125],1],
  [188,69,[107,125],1],
  [188,84,[26,76],1],
  [188,84,[99,125],-1],
  [188,85,[99,125],1],
  [188,88,[13,17],1],
  [188,89,[76,83],1],
  [188,91,[13,17],1],
  [188,91,[76,83],-1],
  [188,92,[13,22],1],
  [188,97,[13,24],-1],
  [188,99,[13,24],-1],
  [188,112,[83,62],1],
  [188,115,[83,114],1],
  [188,122,[76,106],-1],
  [188,123,[83,46],-1],
  [188,124,[76,106],1],
  [188,131,[76,20],1],
  [188,131,[83,48],1],
  [188,133,[108,120],1],
  [188,142,[76,11],-1],
  [188,148,[76,9],-1],
  [188,166,[78,125],1],
  [188,167,[78,125],-1],
  [188,188,[83,44],-1],
  [188,189,[17,110],-1],
  [188,190,[17,110],-1],
  [188,190,[83,44],1],
  [188,195,[83,96],-1],
  [188,195,[125,27],1],
  [188,200,[76,68],-1],
  [188,204,[75,76],1],
  [188,209,[83,36],2],
  [189,0,[76],1],
  [189,51,[41],1],
  [189,56,[120],1],
  [189,100,[57],-1],
  [189,113,[108],1],
  [189,141,[17],-1],
  [189,150,[97],-1],
  [189,151,[97],-1],
  [189,156,[83],-1],
  [189,157,[83],-1],
  [189,162,[78],1],
  [189,175,[123],-1],
  [189,3,[24,66],1],
  [189,3,[35,41],1],
  [189,4,[24,66],-1],
  [189,4,[120,32],-1],
  [189,8,[24,116],-1],
  [189,17,[13,67],-1],
  [189,17,[41,72],-1],
  [189,17,[58,89],1],
  [189,19,[102,113],-1],
  [189,23,[9,17],-1],
  [189,23,[56,76],-1],
  [189,24,[9,17],-1],
  [189,25,[56,76],-1],
  [189,28,[83,108],1],
  [189,29,[9,24],1],
  [189,30,[9,24],-1],
  [189,30,[83,14],1],
  [189,37,[24,106],-1],
  [189,40,[97,12],1],
  [189,40,[120,123],-1],
  [189,41,[24,99],1],
  [189,41,[59,123],-1],
  [189,42,[59,123],1],
  [189,43,[56,120],-1],
  [189,43,[59,123],1],
  [189,47,[58,32],1],
  [189,48,[39,82],-1],
  [189,48,[40,81],1],
  [189,52,[83,99],-1],
  [189,53,[9,82],-1],
  [189,53,[83,99],1],
  [189,54,[83,99],-1],
  [189,66,[9,122],-1],
  [189,66,[24,59],-1],
  [189,66,[76,80],1],
  [189,66,[83,74],-1],
  [189,67,[41,22],2],
  [189,73,[41,94],1],
  [189,73,[59,102],-1],
  [189,73,[97,120],1],
  [189,76,[97,52],-1],
  [189,76,[123,20],1],
  [189,77,[123,20],-1],
  [189,84,[26,76],-1],
  [189,86,[26,76],1],
  [189,88,[13,17],-1],
  [189,89,[33,40],-1],
  [189,89,[76,83],-1],
  [189,89,[102,69],-1],
  [189,90,[102,69],-1],
  [189,91,[13,17],-1],
  [189,91,[76,83],1],
  [189,91,[102,69],1],
  [189,92,[13,22],-1],
  [189,92,[58,30],-1],
  [189,97,[13,24],1],
  [189,99,[13,24],1],
  [189,99,[102,87],-1],
  [189,104,[24,109],-1],
  [189,106,[24,87],-1],
  [189,111,[29,40],-1],
  [189,112,[58,22],1],
  [189,112,[83,62],-1],
  [189,118,[59,88],-1],
  [189,122,[76,106],1],
  [189,124,[76,106],-1],
  [189,125,[17,48],-1],
  [189,125,[102,95],-1],
  [189,131,[76,20],-1],
  [189,132,[17,46],1],
  [189,133,[108,120],-1],
  [189,139,[97,123],-1],
  [189,142,[56,94],1],
  [189,142,[83,123],1],
  [189,148,[56,17],-1],
  [189,148,[76,9],1],
  [189,155,[59,21],1],
  [189,158,[39,40],-1],
  [189,158,[57,58],-1],
  [189,159,[57,58],1],
  [189,170,[40,62],1],
  [189,171,[24,94],-1],
  [189,177,[17,24],-1],
  [189,177,[40,58],1],
  [189,178,[17,24],-1],
  [189,178,[41,59],1],
  [189,178,[83,97],-1],
  [189,178,[120,52],1],
  [189,179,[83,97],-1],
  [189,180,[41,59],-1],
  [189,180,[83,97],1],
  [189,180,[120,52],-1],
  [189,188,[17,110],1],
  [189,189,[17,110],2],
  [189,190,[17,110],1],
  [189,195,[40,68],-1],
  [189,195,[83,96],1],
  [189,201,[56,79],1],
  [189,204,[17,36],1],
  [189,204,[24,73],1],
  [189,208,[56,27],1],
  [189,209,[34,105],-1],
  [189,209,[39,107],1],
  [189,209,[83,36],-2],
  [189,209,[123,27],-1],
  [189,212,[17,96],1],
  [189,213,[17,96],-1],
  [190,0,[76],1],
  [190,51,[41],1],
  [190,113,[108],1],
  [190,141,[17],-1],
  [190,156,[83],-1],
  [190,157,[83],-1],
  [190,162,[78],1],
  [190,175,[123],-1],
  [190,181,[124],-1],
  [190,182,[124],-1],
  [190,183,[124],-1],
  [190,3,[35,41],1],
  [190,5,[105,108],1],
  [190,8,[45,111],1],
  [190,8,[47,112],-1],
  [190,17,[13,67],-1],
  [190,17,[41,72],-1],
  [190,17,[58,89],1],
  [190,17,[126,10],1],
  [190,19,[58,89],-1],
  [190,19,[120,79],-1],
  [190,23,[9,17],-1],
  [190,24,[9,17],-1],
  [190,24,[120,90],-1],
  [190,24,[126,65],-1],
  [190,25,[91,99],-1],
  [190,28,[83,108],1],
  [190,29,[9,24],1],
  [190,29,[112,82],1],
  [190,30,[9,24],-1],
  [190,30,[83,14],1],
  [190,36,[120,89],-1],
  [190,40,[97,12],1],
  [190,40,[112,94],1],
  [190,41,[24,99],1],
  [190,41,[59,123],-1],
  [190,41,[112,83],-1],
  [190,42,[59,123],1],
  [190,42,[126,42],-1],
  [190,43,[59,123],1],
  [190,47,[58,32],1],
  [190,47,[126,41],1],
  [190,48,[39,82],-1],
  [190,48,[40,81],1],
  [190,48,[75,125],-1],
  [190,52,[76,95],-1],
  [190,52,[83,99],-1],
  [190,53,[9,82],-1],
  [190,53,[83,99],1],
  [190,53,[120,126],1],
  [190,53,[125,68],-1],
  [190,54,[83,99],-1],
  [190,54,[120,126],-1],
  [190,63,[89,99],-1],
  [190,66,[9,122],-1],
  [190,66,[76,80],1],
  [190,66,[83,74],-1],
  [190,66,[89,111],-1],
  [190,67,[41,22],2],
  [190,68,[112,126],-1],
  [190,70,[112,126],-1],
  [190,73,[41,94],1],
  [190,73,[59,102],-1],
  [190,73,[97,120],1],
  [190,74,[97,120],1],
  [190,76,[123,20],1],
  [190,77,[123,20],-1],
  [190,84,[26,76],-1],
  [190,86,[26,76],1],
  [190,86,[126,23],-1],
  [190,88,[13,17],-1],
  [190,88,[126,50],1],
  [190,89,[33,40],-1],
  [190,89,[76,83],-1],
  [190,89,[126,50],1],
  [190,90,[126,50],1],
  [190,91,[13,17],-1],
  [190,91,[76,83],1],
  [190,92,[13,22],-1],
  [190,92,[58,30],-1],
  [190,95,[97,69],1],
  [190,97,[13,24],1],
  [190,99,[13,24],1],
  [190,99,[76,97],-1],
  [190,111,[29,40],-1],
  [190,112,[58,22],1],
  [190,112,[83,62],-1],
  [190,112,[97,114],-1],
  [190,112,[112,32],1],
  [190,112,[113,124],1],
  [190,115,[113,126],1],
  [190,118,[58,111],1],
  [190,122,[76,106],1],
  [190,123,[89,91],1],
  [190,124,[76,106],-1],
  [190,124,[124,96],1],
  [190,125,[17,48],-1],
  [190,131,[76,20],-1],
  [190,132,[17,46],1],
  [190,133,[108,120],-1],
  [190,133,[124,80],1],
  [190,139,[97,123],-1],
  [190,142,[83,123],1],
  [190,148,[76,9],1],
  [190,148,[97,126],1],
  [190,155,[84,112],-1],
  [190,158,[39,40],-1],
  [190,167,[89,126],1],
  [190,170,[40,62],1],
  [190,171,[97,22],-1],
  [190,171,[123,126],-1],
  [190,177,[17,24],-1],
  [190,177,[40,58],1],
  [190,177,[112,64],-1],
  [190,178,[17,24],-1],
  [190,178,[41,59],1],
  [190,178,[83,97],-1],
  [190,179,[83,97],-1],
  [190,179,[124,126],-1],
  [190,180,[41,59],-1],
  [190,180,[83,97],1],
  [190,180,[124,126],1],
  [190,188,[17,110],1],
  [190,189,[17,110],2],
  [190,190,[17,110],1],
  [190,190,[120,7],1],
  [190,195,[24,91],-1],
  [190,195,[40,68],-1],
  [190,195,[61,112],1],
  [190,195,[83,96],1],
  [190,196,[57,111],1],
  [190,196,[61,112],-1],
  [190,200,[124,35],1],
  [190,201,[91,98],1],
  [190,201,[95,125],-1],
  [190,201,[126,27],-1],
  [190,204,[17,36],1],
  [190,204,[124,32],-1],
  [190,209,[39,107],1],
  [190,209,[83,36],-2],
  [190,209,[123,27],-1],
  [190,212,[17,96],1],
  [190,212,[112,9],1],
  [190,213,[17,96],-1],
  [191,10,[58],-1],
  [191,12,[58],1],
  [191,51,[52],-1],
  [191,100,[9],-1],
  [191,101,[9],1],
  [191,116,[19],-1],
  [191,3,[29,66],1],
  [191,3,[52,35],-1],
  [191,4,[29,66],-1],
  [191,4,[59,32],1],
  [191,6,[44,50],1],
  [191,17,[44,61],1],
  [191,17,[90,7],-1],
  [191,19,[52,72],1],
  [191,19,[59,79],-1],
  [191,30,[19,44],-1],
  [191,36,[44,115],-1],
  [191,37,[29,106],-1],
  [191,40,[59,123],1],
  [191,59,[31,50],1],
  [191,66,[19,35],-1],
  [191,66,[29,59],-1],
  [191,66,[44,85],1],
  [191,67,[22,52],-1],
  [191,67,[90,39],1],
  [191,73,[52,94],-1],
  [191,92,[44,51],-1],
  [191,93,[44,51],-1],
  [191,97,[44,58],1],
  [191,104,[19,123],-1],
  [191,104,[29,109],-1],
  [191,112,[29,51],1],
  [191,123,[19,85],-1],
  [191,178,[52,59],-1],
  [191,180,[19,66],1],
  [191,180,[52,59],1],
  [191,204,[29,73],1],
  [191,209,[57,63],-1],
  [192,76,[23],-1],
  [192,77,[23],1],
  [192,9,[88,94],-1],
  [192,12,[87,3],-1],
  [192,20,[87,4],1],
  [192,21,[87,4],1],
  [192,34,[5,87],1],
  [192,44,[23,103],-1],
  [192,60,[23,49],1],
  [192,65,[47,87],1],
  [192,80,[70,35],-1],
  [192,87,[87,44],-1],
  [192,102,[76,97],1],
  [192,103,[69,94],1],
  [192,103,[76,97],-1],
  [192,120,[27,94],-1],
  [192,126,[23,58],1],
  [192,135,[23,114],-1],
  [192,153,[70,40],1],
  [192,154,[23,86],1],
  [192,156,[23,7],-1],
  [192,162,[11,70],1],
  [192,181,[21,23],1],
  [192,184,[16,23],-1],
  [192,198,[23,77],-1],
  [192,199,[23,88],-1],
  [192,202,[21,88],1],
  [192,203,[21,88],-1],
  [192,210,[23,108],1],
  [193,85,[99],1],
  [193,86,[99],-1],
  [193,195,[27],1],
  [193,201,[95],-1],
  [193,0,[99,101],-1],
  [193,1,[99,101],-1],
  [193,2,[92,52],-1],
  [193,2,[95,59],1],
  [193,10,[92,7],1],
  [193,12,[86,95],1],
  [193,12,[87,3],-1],
  [193,20,[84,92],1],
  [193,20,[85,95],-1],
  [193,20,[87,4],1],
  [193,21,[87,4],1],
  [193,22,[99,47],1],
  [193,26,[11,25],-1],
  [193,26,[73,99],1],
  [193,38,[99,103],1],
  [193,44,[99,29],-1],
  [193,46,[92,13],1],
  [193,50,[97,99],1],
  [193,51,[95,8],1],
  [193,51,[97,99],-1],
  [193,79,[92,9],1],
  [193,79,[99,2],-1],
  [193,80,[70,35],1],
  [193,83,[95,50],-1],
  [193,87,[23,95],1],
  [193,87,[87,44],-1],
  [193,103,[69,94],-1],
  [193,110,[99,48],-1],
  [193,114,[65,97],-1],
  [193,121,[21,87],-1],
  [193,121,[25,95],1],
  [193,126,[25,27],1],
  [193,127,[25,27],1],
  [193,127,[95,97],-1],
  [193,130,[97,72],1],
  [193,137,[87,19],1],
  [193,141,[92,91],-1],
  [193,146,[87,61],1],
  [193,146,[92,54],-1],
  [193,146,[99,74],1],
  [193,153,[70,40],-1],
  [193,156,[99,59],1],
  [193,162,[11,70],-1],
  [193,162,[27,122],1],
  [193,168,[27,72],1],
  [193,168,[87,13],-1],
  [193,172,[99,112],1],
  [193,173,[25,105],1],
  [193,174,[25,105],-1],
  [193,175,[25,105],1],
  [193,175,[90,95],-1],
  [193,181,[25,44],1],
  [193,182,[25,44],1],
  [193,183,[25,44],1],
  [193,183,[92,95],-1],
  [193,184,[16,23],1],
  [193,186,[25,30],-1],
  [193,186,[99,104],1],
  [193,187,[25,30],-1],
  [193,187,[99,104],1],
  [193,193,[99,28],1],
  [193,206,[25,101],1],
  [194,48,[75],-1],
  [194,53,[68],-1],
  [194,76,[23],-1],
  [194,77,[23],1],
  [194,0,[70,30],-1],
  [194,1,[70,30],-1],
  [194,9,[86,92],1],
  [194,20,[55,75],-1],
  [194,26,[68,122],-1],
  [194,44,[23,103],-1],
  [194,50,[16,33],-1],
  [194,50,[75,1],1],
  [194,60,[23,49],1],
  [194,60,[55,77],1],
  [194,71,[75,105],-1],
  [194,79,[16,3],-1],
  [194,80,[70,35],-1],
  [194,113,[36,75],-1],
  [194,113,[38,77],1],
  [194,126,[23,58],1],
  [194,135,[23,114],-1],
  [194,149,[16,7],-1],
  [194,153,[70,40],1],
  [194,154,[23,86],1],
  [194,156,[23,7],-1],
  [194,181,[21,23],1],
  [194,182,[68,75],1],
  [194,186,[75,86],-1],
  [194,198,[86,119],-1],
  [194,203,[21,88],-1],
  [194,203,[68,119],1],
  [194,206,[70,104],1],
  [194,210,[23,108],1],
  [195,119,[83],-1],
  [195,15,[1,41],-1],
  [195,15,[16,83],1],
  [195,16,[6,66],1],
  [195,25,[66,96],1],
  [195,28,[1,43],-1],
  [195,28,[6,77],1],
  [195,29,[66,82],1],
  [195,30,[70,80],-1],
  [195,36,[66,97],-1],
  [195,40,[41,72],1],
  [195,40,[70,17],-1],
  [195,41,[70,22],1],
  [195,42,[32,42],1],
  [195,47,[32,41],-1],
  [195,52,[66,24],1],
  [195,59,[83,39],1],
  [195,76,[56,66],1],
  [195,77,[56,66],-1],
  [195,89,[42,103],1],
  [195,90,[42,103],1],
  [195,105,[41,83],1],
  [195,112,[42,83],-1],
  [195,118,[70,58],1],
  [195,133,[15,41],-1],
  [195,138,[83,5],-1],
  [195,139,[42,70],-1],
  [195,140,[42,70],1],
  [195,155,[66,84],-1],
  [195,171,[64,70],-1],
  [195,177,[64,66],-1],
  [195,189,[15,66],-1],
  [195,189,[16,70],1],
  [195,208,[66,88],-1],
  [195,209,[66,77],-1],
  [195,212,[9,66],1],
  [195,212,[11,70],-1],
  [196,11,[52],1],
  [196,128,[29],-1],
  [196,129,[29],1],
  [196,150,[45],1],
  [196,152,[45],-1],
  [196,193,[100],1],
  [196,3,[35,58],-1],
  [196,16,[3,59],-1],
  [196,16,[6,66],1],
  [196,17,[32,10],-1],
  [196,19,[31,116],-1],
  [196,19,[49,52],1],
  [196,19,[56,59],-1],
  [196,28,[59,38],1],
  [196,36,[31,64],1],
  [196,48,[31,111],-1],
  [196,49,[31,111],-1],
  [196,66,[35,64],1],
  [196,69,[49,70],1],
  [196,69,[59,47],1],
  [196,70,[49,70],-1],
  [196,70,[59,47],-1],
  [196,73,[31,52],-1],
  [196,76,[31,120],1],
  [196,76,[49,19],1],
  [196,76,[56,66],1],
  [196,77,[49,19],-1],
  [196,77,[56,66],-1],
  [196,78,[31,120],-1],
  [196,88,[32,50],-1],
  [196,89,[32,50],-1],
  [196,92,[32,39],-1],
  [196,95,[31,87],-1],
  [196,112,[49,111],-1],
  [196,115,[31,114],1],
  [196,115,[49,104],-1],
  [196,122,[35,101],1],
  [196,122,[56,110],-1],
  [196,123,[31,46],-1],
  [196,123,[56,110],-1],
  [196,131,[15,59],-1],
  [196,131,[31,48],1],
  [196,132,[45,55],-1],
  [196,132,[47,100],-1],
  [196,133,[60,103],1],
  [196,188,[31,44],-1],
  [196,188,[100,2],-1],
  [196,189,[15,66],-1],
  [196,189,[36,103],1],
  [196,189,[59,87],1],
  [196,190,[31,44],1],
  [196,190,[59,87],1],
  [196,200,[105,110],-1],
  [196,204,[103,110],1],
  [196,205,[52,59],1],
  [196,208,[31,47],-1],
  [196,208,[49,124],1],
  [196,209,[110,30],1],
  [197,6,[68],-1],
  [197,15,[41],1],
  [197,28,[43],1],
  [197,69,[61],1],
  [197,92,[104],1],
  [197,111,[15],-1],
  [197,209,[71],1],
  [197,14,[43,56],1],
  [197,20,[4,7],1],
  [197,20,[68,71],-1],
  [197,21,[4,7],1],
  [197,21,[68,71],-1],
  [197,22,[4,68],1],
  [197,26,[11,82],1],
  [197,33,[8,123],-1],
  [197,34,[7,5],1],
  [197,34,[13,2],-1],
  [197,38,[29,50],-1],
  [197,44,[32,42],-1],
  [197,45,[35,43],-1],
  [197,50,[4,13],1],
  [197,50,[37,43],1],
  [197,55,[37,42],1],
  [197,58,[50,33],1],
  [197,65,[7,47],1],
  [197,79,[3,9],1],
  [197,80,[11,71],1],
  [197,82,[11,71],-1],
  [197,83,[4,61],-1],
  [197,87,[43,22],-1],
  [197,101,[13,47],-1],
  [197,102,[31,69],1],
  [197,103,[31,69],-1],
  [197,107,[14,35],1],
  [197,108,[71,104],1],
  [197,114,[13,26],1],
  [197,114,[36,69],-1],
  [197,116,[43,94],1],
  [197,117,[8,91],1],
  [197,117,[43,94],1],
  [197,121,[7,21],-1],
  [197,121,[43,20],-1],
  [197,126,[9,40],-1],
  [197,129,[4,44],1],
  [197,134,[14,40],1],
  [197,136,[43,23],-1],
  [197,141,[11,86],1],
  [197,141,[43,88],1],
  [197,144,[61,68],1],
  [197,145,[13,16],1],
  [197,145,[61,68],-1],
  [197,146,[8,63],-1],
  [197,149,[7,9],1],
  [197,149,[13,15],-1],
  [197,156,[13,63],-1],
  [197,156,[40,104],1],
  [197,156,[68,39],1],
  [197,157,[13,63],-1],
  [197,161,[11,42],1],
  [197,168,[50,63],1],
  [197,172,[40,42],1],
  [197,172,[50,107],1],
  [197,186,[4,48],-1],
  [197,187,[4,48],-1],
  [197,192,[8,41],1],
  [197,193,[50,104],-1],
  [197,194,[50,104],1],
  [197,202,[11,19],-1],
  [197,203,[11,19],1],
  [197,206,[11,14],-1],
  [197,206,[42,43],-1],
  [197,210,[41,42],1],
  [197,210,[50,108],1],
  [198,6,[68],1],
  [198,7,[68],-1],
  [198,68,[61],1],
  [198,0,[75,124],-1],
  [198,1,[75,124],-1],
  [198,2,[75,124],-1],
  [198,20,[4,7],-1],
  [198,21,[4,7],-1],
  [198,22,[4,68],-1],
  [198,26,[7,78],1],
  [198,26,[11,82],-1],
  [198,34,[7,5],-1],
  [198,35,[40,78],1],
  [198,44,[14,30],-1],
  [198,50,[4,13],-1],
  [198,58,[13,78],1],
  [198,65,[7,47],-1],
  [198,83,[4,61],1],
  [198,108,[78,106],-1],
  [198,121,[7,21],1],
  [198,128,[78,30],1],
  [198,129,[4,44],-1],
  [198,137,[71,93],-1],
  [198,141,[7,14],-1],
  [198,141,[11,86],-1],
  [198,146,[7,61],1],
  [198,146,[78,34],-1],
  [198,168,[7,13],-1],
  [198,168,[78,100],1],
  [198,173,[82,105],1],
  [198,174,[82,105],-1],
  [198,175,[82,105],1],
  [198,181,[82,44],1],
  [198,182,[82,44],1],
  [198,183,[82,44],1],
  [198,186,[4,48],1],
  [198,186,[78,122],-1],
  [198,186,[82,30],-1],
  [198,187,[4,48],1],
  [198,187,[82,30],-1],
  [198,202,[11,19],1],
  [198,202,[71,89],-1],
  [198,203,[11,19],-1],
  [198,203,[71,89],1],
  [198,206,[11,14],1],
  [198,206,[82,101],1],
  [198,210,[14,39],1],
  [198,210,[78,1],-1],
  [199,90,[104],1],
  [199,97,[111],-1],
  [199,98,[111],-1],
  [199,99,[111],-1],
  [199,106,[112],1],
  [199,2,[45,57],-1],
  [199,21,[45,113],1],
  [199,26,[29,111],-1],
  [199,26,[104,22],-1],
  [199,34,[31,63],1],
  [199,34,[113,44],1],
  [199,38,[29,39],-1],
  [199,38,[113,30],-1],
  [199,44,[102,113],1],
  [199,56,[45,111],1],
  [199,57,[47,112],-1],
  [199,58,[33,39],1],
  [199,71,[61,125],-1],
  [199,80,[111,35],-2],
  [199,100,[67,104],1],
  [199,101,[67,104],-1],
  [199,102,[61,72],1],
  [199,108,[111,78],1],
  [199,113,[61,81],-1],
  [199,116,[111,56],1],
  [199,117,[111,56],1],
  [199,119,[104,120],1],
  [199,130,[61,76],1],
  [199,141,[111,62],1],
  [199,146,[112,40],-1],
  [199,153,[104,58],1],
  [199,153,[111,40],2],
  [199,156,[112,10],1],
  [199,162,[111,11],1],
  [199,163,[113,28],1],
  [199,168,[39,63],1],
  [199,172,[39,107],1],
  [199,172,[57,115],-1],
  [199,173,[57,115],-1],
  [199,174,[57,115],1],
  [199,175,[57,115],-1],
  [199,181,[61,115],-1],
  [199,181,[104,118],-1],
  [199,182,[61,115],-1],
  [199,182,[104,118],-1],
  [199,183,[61,115],-1],
  [199,183,[104,118],-1],
  [199,185,[61,63],1],
  [199,185,[112,113],-1],
  [199,186,[61,107],1],
  [199,186,[112,116],1],
  [199,193,[39,104],-1],
  [199,194,[39,104],1],
  [199,194,[57,111],-1],
  [199,199,[104,23],1],
  [199,210,[39,108],1],
  [199,211,[104,12],-1],
  [200,22,[53],1],
  [200,83,[50],-1],
  [200,128,[103],-1],
  [200,161,[31],-1],
  [200,186,[100],1],
  [200,187,[100],1],
  [200,193,[32],1],
  [200,8,[31,50],1],
  [200,17,[2,53],1],
  [200,17,[44,112],-1],
  [200,17,[100,10],1],
  [200,19,[101,116],-1],
  [200,28,[31,113],-1],
  [200,28,[100,18],1],
  [200,36,[64,101],1],
  [200,48,[101,111],-1],
  [200,49,[101,111],-1],
  [200,62,[31,84],-1],
  [200,68,[100,112],-1],
  [200,69,[100,112],-1],
  [200,73,[101,52],-1],
  [200,76,[48,112],-1],
  [200,76,[101,120],1],
  [200,77,[2,50],1],
  [200,77,[103,10],1],
  [200,78,[101,120],-1],
  [200,88,[50,100],1],
  [200,88,[53,103],-1],
  [200,91,[50,100],1],
  [200,91,[53,103],-1],
  [200,92,[2,104],1],
  [200,92,[7,44],1],
  [200,93,[7,44],1],
  [200,93,[11,48],-1],
  [200,95,[101,87],-1],
  [200,115,[101,114],1],
  [200,123,[46,101],-1],
  [200,125,[29,49],1],
  [200,131,[2,29],-1],
  [200,131,[48,101],2],
  [200,131,[100,80],1],
  [200,133,[29,60],1],
  [200,133,[100,6],-1],
  [200,147,[29,32],1],
  [200,158,[44,100],1],
  [200,158,[50,68],-1],
  [200,159,[44,100],-1],
  [200,167,[100,89],1],
  [200,188,[44,101],-2],
  [200,189,[29,36],1],
  [200,189,[100,1],-1],
  [200,190,[44,101],2],
  [200,190,[48,71],1],
  [200,209,[2,71],1],
  [200,209,[32,48],1],
  [200,209,[100,37],1],
  [200,213,[100,55],-1],
  [201,2,[59],-1],
  [201,51,[8],-1],
  [201,83,[50],1],
  [201,96,[99],1],
  [201,121,[25],-1],
  [201,175,[90],1],
  [201,181,[92],1],
  [201,183,[92],1],
  [201,3,[8,35],-1],
  [201,3,[46,58],1],
  [201,17,[44,112],1],
  [201,19,[8,72],1],
  [201,28,[17,99],1],
  [201,39,[59,48],-1],
  [201,40,[91,99],-1],
  [201,41,[9,22],1],
  [201,48,[82,99],-1],
  [201,53,[25,118],-1],
  [201,59,[99,31],1],
  [201,62,[90,111],1],
  [201,62,[92,112],-1],
  [201,63,[92,112],1],
  [201,63,[99,122],1],
  [201,67,[8,22],-1],
  [201,73,[8,94],-1],
  [201,75,[92,99],1],
  [201,76,[20,90],-1],
  [201,77,[20,90],1],
  [201,89,[50,100],1],
  [201,90,[50,100],1],
  [201,91,[25,75],1],
  [201,91,[50,100],-1],
  [201,92,[7,44],-1],
  [201,93,[7,44],-1],
  [201,93,[25,86],1],
  [201,94,[25,86],-1],
  [201,97,[111,126],-1],
  [201,104,[91,114],1],
  [201,124,[92,96],-1],
  [201,131,[20,59],1],
  [201,133,[4,25],1],
  [201,139,[91,124],-1],
  [201,147,[58,64],-1],
  [201,148,[22,90],-1],
  [201,158,[50,68],1],
  [201,158,[99,40],-1],
  [201,159,[99,40],1],
  [201,166,[25,36],1],
  [201,167,[62,86],1],
  [201,167,[122,126],-1],
  [201,171,[91,83],1],
  [201,179,[92,126],1],
  [201,188,[59,51],-1],
  [201,190,[59,51],1],
  [201,195,[17,22],-1],
  [201,205,[73,91],-1],
  [201,209,[17,25],-1],
  [201,209,[99,107],1],
  [201,209,[111,63],-1],
  [201,212,[58,62],-1],
  [201,212,[90,92],1],
  [201,213,[90,92],-1],
  [202,16,[59],1],
  [202,133,[29],1],
  [202,204,[1],-1],
  [202,209,[38],-1],
  [202,0,[38,42],-2],
  [202,1,[38,42],-1],
  [202,2,[29,115],-1],
  [202,10,[1,7],1],
  [202,11,[8,46],-1],
  [202,33,[8,49],1],
  [202,33,[108,97],-1],
  [202,34,[8,49],-1],
  [202,34,[65,2],1],
  [202,35,[29,39],1],
  [202,35,[102,108],-1],
  [202,38,[1,109],-1],
  [202,38,[38,40],1],
  [202,45,[59,5],-1],
  [202,45,[65,3],1],
  [202,50,[65,4],-1],
  [202,51,[35,52],1],
  [202,55,[1,8],1],
  [202,56,[35,59],-1],
  [202,56,[38,65],1],
  [202,64,[8,29],-1],
  [202,64,[65,102],1],
  [202,65,[38,88],1],
  [202,71,[108,125],1],
  [202,79,[1,9],1],
  [202,79,[39,67],-1],
  [202,82,[38,11],1],
  [202,101,[9,35],-1],
  [202,101,[65,47],1],
  [202,102,[12,38],-1],
  [202,108,[38,104],-1],
  [202,113,[81,108],1],
  [202,114,[26,65],-1],
  [202,116,[38,21],-1],
  [202,117,[38,21],-1],
  [202,119,[108,117],-1],
  [202,120,[65,108],-1],
  [202,130,[76,108],-1],
  [202,137,[38,93],1],
  [202,145,[65,16],-1],
  [202,149,[35,102],1],
  [202,150,[15,65],-1],
  [202,150,[35,102],1],
  [202,153,[1,101],1],
  [202,153,[6,38],-1],
  [202,154,[29,37],-1],
  [202,156,[1,82],-1],
  [202,156,[63,65],1],
  [202,157,[29,5],1],
  [202,157,[63,65],1],
  [202,163,[35,38],-1],
  [202,163,[106,108],1],
  [202,172,[1,122],-1],
  [202,175,[35,56],1],
  [202,186,[29,121],-1],
  [202,187,[107,108],1],
  [202,192,[39,106],-1],
  [202,193,[1,35],-1],
  [202,193,[39,106],1],
  [202,194,[39,106],-1],
  [202,197,[38,56],-1],
  [202,197,[108,116],1],
  [202,198,[108,116],1],
  [202,207,[108,77],1],
  [203,90,[106],-1],
  [203,133,[29],1],
  [203,204,[1],-1],
  [203,209,[38],-1],
  [203,0,[38,42],-2],
  [203,1,[38,42],-1],
  [203,2,[29,115],-1],
  [203,10,[1,7],1],
  [203,11,[74,123],-1],
  [203,14,[56,74],-1],
  [203,21,[7,78],-1],
  [203,27,[106,22],1],
  [203,33,[108,97],-1],
  [203,35,[29,39],1],
  [203,35,[102,108],-1],
  [203,35,[116,33],1],
  [203,38,[1,109],-1],
  [203,38,[38,40],1],
  [203,44,[102,116],-1],
  [203,45,[35,74],1],
  [203,50,[13,78],-1],
  [203,50,[74,37],-1],
  [203,51,[35,52],1],
  [203,56,[35,59],-1],
  [203,56,[38,65],1],
  [203,64,[8,29],-1],
  [203,64,[65,102],1],
  [203,65,[38,88],1],
  [203,71,[108,125],1],
  [203,82,[38,11],1],
  [203,100,[9,35],1],
  [203,101,[9,35],-1],
  [203,102,[12,38],-1],
  [203,108,[38,104],-1],
  [203,113,[14,35],-1],
  [203,113,[81,108],1],
  [203,116,[38,21],-1],
  [203,116,[106,89],1],
  [203,117,[38,21],-1],
  [203,119,[108,117],-1],
  [203,120,[65,108],-1],
  [203,121,[106,52],-1],
  [203,126,[9,58],1],
  [203,129,[78,44],-1],
  [203,130,[76,108],-1],
  [203,134,[14,58],-1],
  [203,137,[38,93],1],
  [203,137,[106,18],-1],
  [203,145,[13,23],-1],
  [203,146,[7,14],-1],
  [203,149,[35,102],1],
  [203,149,[74,116],-1],
  [203,150,[35,102],1],
  [203,150,[74,116],-1],
  [203,153,[1,101],1],
  [203,153,[6,38],-1],
  [203,154,[29,37],-1],
  [203,156,[1,82],-1],
  [203,156,[7,9],-1],
  [203,157,[13,15],-1],
  [203,157,[29,5],1],
  [203,163,[35,38],-1],
  [203,163,[106,108],1],
  [203,163,[116,28],-1],
  [203,172,[1,122],-1],
  [203,173,[106,116],-1],
  [203,174,[106,116],1],
  [203,175,[35,56],1],
  [203,175,[106,116],-1],
  [203,186,[29,121],-1],
  [203,187,[107,108],1],
  [203,193,[1,35],-1],
  [203,193,[39,106],1],
  [203,194,[39,106],-1],
  [203,197,[38,56],-1],
  [203,197,[108,116],1],
  [203,198,[108,116],1],
  [203,199,[106,23],-1],
  [203,207,[108,77],1],
  [203,211,[106,12],1],
  [204,2,[52],-1],
  [204,9,[86],-1],
  [204,10,[7],1],
  [204,20,[84],1],
  [204,46,[13],1],
  [204,79,[9],1],
  [204,141,[91],-1],
  [204,146,[54],-1],
  [204,181,[95],1],
  [204,202,[126],1],
  [204,203,[126],-1],
  [204,3,[90,114],-1],
  [204,4,[8,32],-1],
  [204,4,[90,114],1],
  [204,7,[86,126],1],
  [204,8,[44,111],1],
  [204,15,[84,38],1],
  [204,16,[9,34],1],
  [204,16,[84,38],-1],
  [204,16,[86,3],1],
  [204,18,[29,21],-1],
  [204,18,[84,126],1],
  [204,19,[8,79],1],
  [204,19,[84,126],-1],
  [204,28,[4,7],1],
  [204,29,[24,99],1],
  [204,30,[19,93],1],
  [204,30,[24,99],-1],
  [204,30,[25,115],-1],
  [204,30,[86,78],1],
  [204,31,[54,16],1],
  [204,36,[91,99],-1],
  [204,39,[9,29],-1],
  [204,39,[19,44],-1],
  [204,39,[52,48],-1],
  [204,40,[8,123],-1],
  [204,40,[90,41],1],
  [204,41,[9,24],1],
  [204,41,[52,90],-1],
  [204,41,[84,27],-1],
  [204,42,[52,90],1],
  [204,43,[44,113],1],
  [204,43,[52,90],1],
  [204,47,[84,72],-1],
  [204,48,[25,118],1],
  [204,48,[29,61],-1],
  [204,48,[44,88],1],
  [204,48,[86,81],-1],
  [204,49,[44,88],1],
  [204,53,[44,118],1],
  [204,59,[4,13],1],
  [204,59,[111,31],-1],
  [204,63,[84,93],1],
  [204,63,[90,99],-1],
  [204,66,[25,62],1],
  [204,69,[29,69],1],
  [204,69,[44,114],1],
  [204,70,[29,69],-1],
  [204,70,[44,114],-1],
  [204,75,[95,99],1],
  [204,76,[44,119],-1],
  [204,77,[54,42],1],
  [204,78,[44,119],1],
  [204,85,[84,91],-1],
  [204,91,[25,68],1],
  [204,91,[44,75],-1],
  [204,91,[86,33],1],
  [204,95,[44,86],1],
  [204,97,[13,54],-1],
  [204,99,[13,54],-1],
  [204,99,[99,126],-1],
  [204,105,[84,17],-1],
  [204,106,[44,84],1],
  [204,112,[84,94],-1],
  [204,118,[20,84],1],
  [204,118,[90,73],1],
  [204,123,[84,115],1],
  [204,124,[95,96],-1],
  [204,131,[19,51],-1],
  [204,131,[20,52],1],
  [204,131,[95,6],1],
  [204,131,[126,22],-1],
  [204,133,[4,44],-1],
  [204,140,[54,60],1],
  [204,142,[84,77],-1],
  [204,147,[44,55],-1],
  [204,148,[19,84],1],
  [204,158,[44,46],-1],
  [204,159,[44,46],1],
  [204,166,[44,36],-1],
  [204,170,[25,36],-1],
  [204,170,[62,86],-1],
  [204,171,[122,126],1],
  [204,177,[24,91],-1],
  [204,178,[8,52],1],
  [204,178,[24,91],-1],
  [204,179,[95,126],1],
  [204,180,[8,52],-1],
  [204,188,[51,52],-1],
  [204,189,[95,3],1],
  [204,190,[51,52],1],
  [204,190,[54,103],-1],
  [204,191,[54,98],1],
  [204,195,[17,24],-1],
  [204,195,[68,86],1],
  [204,204,[84,43],-1],
  [204,208,[84,120],1],
  [204,212,[29,94],1],
  [204,212,[91,96],1],
  [204,213,[29,94],-1],
  [204,213,[84,86],-1],
  [204,213,[91,96],-1],
  [205,46,[18],-1],
  [205,79,[57],-1],
  [205,143,[54],1],
  [205,184,[95],1],
  [205,16,[34,57],-1],
  [205,16,[76,95],1],
  [205,17,[7,89],1],
  [205,19,[78,59],1],
  [205,28,[4,68],1],
  [205,36,[78,119],1],
  [205,37,[78,119],1],
  [205,48,[4,10],-1],
  [205,48,[75,81],1],
  [205,53,[62,78],1],
  [205,59,[4,18],-1],
  [205,68,[25,62],1],
  [205,92,[7,30],-1],
  [205,93,[7,30],-1],
  [205,93,[25,68],1],
  [205,94,[25,68],-1],
  [205,115,[78,106],-1],
  [205,158,[4,54],-1],
  [205,158,[7,57],-1],
  [205,159,[7,57],1],
  [205,165,[7,62],1],
  [205,166,[33,36],1],
  [205,170,[62,75],1],
  [205,189,[54,98],1],
  [205,195,[68,75],-1],
  [205,209,[54,26],1],
  [206,48,[51],-1],
  [206,49,[51],-1],
  [206,62,[116],1],
  [206,85,[9],1],
  [206,99,[23],-1],
  [206,105,[99],1],
  [206,106,[63],1],
  [206,148,[26],1],
  [206,171,[72],1],
  [206,177,[27],1],
  [206,178,[27],1],
  [206,0,[53,38],1],
  [206,0,[92,76],-1],
  [206,9,[85,89],1],
  [206,9,[95,119],1],
  [206,10,[114,122],1],
  [206,11,[116,91],-1],
  [206,13,[114,122],1],
  [206,14,[49,84],1],
  [206,20,[2,84],1],
  [206,20,[51,55],-1],
  [206,20,[73,50],-1],
  [206,21,[2,84],1],
  [206,22,[51,122],1],
  [206,22,[53,124],-1],
  [206,26,[8,72],-1],
  [206,26,[9,73],1],
  [206,26,[95,62],1],
  [206,33,[113,97],-1],
  [206,33,[116,94],1],
  [206,34,[116,94],-1],
  [206,50,[23,26],-1],
  [206,51,[23,26],1],
  [206,51,[46,52],-1],
  [206,51,[49,18],-1],
  [206,57,[47,63],-1],
  [206,61,[122,21],1],
  [206,64,[72,99],1],
  [206,65,[49,88],1],
  [206,65,[63,95],1],
  [206,72,[23,95],-1],
  [206,72,[27,99],1],
  [206,79,[2,9],-1],
  [206,79,[53,73],1],
  [206,79,[95,111],-1],
  [206,80,[23,35],-1],
  [206,82,[49,11],1],
  [206,83,[30,51],1],
  [206,83,[47,84],-1],
  [206,96,[89,112],-1],
  [206,101,[19,5],-1],
  [206,101,[95,50],-1],
  [206,107,[95,14],-1],
  [206,108,[19,27],1],
  [206,108,[95,14],1],
  [206,110,[44,84],1],
  [206,113,[19,35],1],
  [206,113,[92,108],-1],
  [206,116,[21,49],-1],
  [206,116,[23,56],1],
  [206,117,[21,49],-1],
  [206,117,[23,56],1],
  [206,119,[113,117],-1],
  [206,120,[65,113],-1],
  [206,121,[124,25],1],
  [206,126,[95,96],-1],
  [206,127,[26,27],1],
  [206,127,[95,96],-1],
  [206,129,[44,89],1],
  [206,129,[49,33],-1],
  [206,130,[96,72],1],
  [206,134,[19,58],1],
  [206,134,[26,79],-1],
  [206,134,[51,66],1],
  [206,136,[49,97],1],
  [206,137,[49,93],1],
  [206,137,[122,25],-1],
  [206,141,[67,73],-1],
  [206,141,[85,88],1],
  [206,144,[122,94],1],
  [206,146,[63,40],-1],
  [206,149,[27,44],1],
  [206,150,[20,65],1],
  [206,150,[85,116],-1],
  [206,151,[20,65],1],
  [206,151,[49,54],1],
  [206,151,[85,116],-1],
  [206,152,[49,54],1],
  [206,153,[6,49],-1],
  [206,153,[23,40],1],
  [206,154,[27,33],1],
  [206,156,[10,63],1],
  [206,156,[26,3],-1],
  [206,156,[27,30],1],
  [206,156,[92,83],1],
  [206,156,[99,69],-1],
  [206,157,[20,13],-1],
  [206,157,[92,83],1],
  [206,157,[99,69],-1],
  [206,160,[19,74],-1],
  [206,161,[95,30],1],
  [206,162,[23,11],1],
  [206,168,[27,71],1],
  [206,172,[49,100],1],
  [206,172,[89,95],-1],
  [206,173,[49,100],1],
  [206,174,[49,100],-1],
  [206,174,[89,95],1],
  [206,175,[49,100],1],
  [206,175,[89,95],-1],
  [206,176,[49,95],1],
  [206,176,[96,22],-1],
  [206,181,[23,77],-1],
  [206,182,[89,122],-1],
  [206,182,[92,124],1],
  [206,185,[10,53],-1],
  [206,186,[51,86],-1],
  [206,187,[51,86],-1],
  [206,197,[52,59],1],
  [206,198,[49,56],1],
  [206,198,[84,85],1],
  [206,202,[49,89],-1],
  [206,203,[49,89],1],
  [206,207,[51,114],-1],
  [206,207,[95,55],1],
  [206,207,[113,77],1],
  [206,211,[26,80],-1],
  [206,211,[95,37],1],
  [207,17,[7],1],
  [207,67,[39],-1],
  [207,0,[69,72],2],
  [207,1,[69,72],1],
  [207,2,[69,72],1],
  [207,10,[17,104],1],
  [207,10,[72,40],-1],
  [207,14,[50,54],1],
  [207,26,[50,82],1],
  [207,50,[1,13],-1],
  [207,71,[50,125],1],
  [207,79,[50,4],1],
  [207,80,[50,71],1],
  [207,82,[50,71],-1],
  [207,101,[39,5],1],
  [207,102,[50,72],-1],
  [207,113,[50,81],1],
  [207,114,[26,69],1],
  [207,116,[18,91],-1],
  [207,130,[50,76],-1],
  [207,137,[18,20],1],
  [207,141,[50,86],1],
  [207,143,[7,50],-1],
  [207,143,[13,63],1],
  [207,143,[22,5],1],
  [207,144,[16,69],1],
  [207,144,[22,5],-1],
  [207,145,[7,50],1],
  [207,146,[18,63],-1],
  [207,151,[13,23],1],
  [207,156,[63,69],-1],
  [207,157,[63,69],-1],
  [207,161,[72,30],1],
  [207,162,[71,72],1],
  [207,172,[17,73],1],
  [207,172,[18,84],-1],
  [207,173,[50,28],-1],
  [207,174,[18,84],1],
  [207,174,[50,28],1],
  [207,175,[18,84],-1],
  [207,175,[50,28],-1],
  [207,185,[50,63],-1],
  [207,187,[50,107],1],
  [207,202,[50,19],-1],
  [207,203,[50,19],1],
  [207,206,[13,76],1],
  [207,206,[50,14],-1],
  [207,206,[72,32],-1],
  [208,21,[7],-1],
  [208,50,[13],-1],
  [208,126,[17],1],
  [208,127,[17],1],
  [208,129,[44],-1],
  [208,164,[81],-1],
  [208,3,[55,58],1],
  [208,5,[105,106],-1],
  [208,6,[100,10],1],
  [208,8,[39,47],1],
  [208,15,[7,38],1],
  [208,16,[7,38],-1],
  [208,17,[13,72],1],
  [208,19,[7,126],-1],
  [208,28,[3,7],-1],
  [208,28,[67,68],-1],
  [208,28,[74,49],-1],
  [208,29,[7,67],-1],
  [208,29,[14,80],1],
  [208,30,[14,80],-1],
  [208,36,[51,67],-1],
  [208,36,[119,125],-1],
  [208,37,[51,67],-1],
  [208,37,[119,125],-1],
  [208,40,[14,17],-1],
  [208,40,[39,94],-1],
  [208,41,[7,27],-2],
  [208,41,[14,22],1],
  [208,41,[39,83],1],
  [208,47,[7,72],-1],
  [208,48,[67,10],1],
  [208,53,[80,99],-1],
  [208,59,[3,13],-1],
  [208,59,[44,61],1],
  [208,66,[106,46],-1],
  [208,67,[13,22],-1],
  [208,85,[7,91],-1],
  [208,88,[61,100],-1],
  [208,89,[7,98],1],
  [208,89,[61,100],-1],
  [208,91,[7,98],-1],
  [208,93,[100,11],-1],
  [208,94,[107,125],1],
  [208,97,[7,105],1],
  [208,105,[7,17],-2],
  [208,106,[39,100],1],
  [208,111,[99,125],-1],
  [208,112,[7,94],-1],
  [208,112,[99,125],1],
  [208,118,[7,20],1],
  [208,118,[14,58],1],
  [208,123,[7,115],1],
  [208,131,[74,20],1],
  [208,131,[100,101],1],
  [208,142,[74,11],-1],
  [208,147,[58,106],1],
  [208,148,[7,19],1],
  [208,148,[74,9],-1],
  [208,158,[13,16],-1],
  [208,158,[58,64],1],
  [208,159,[13,16],1],
  [208,159,[58,64],-1],
  [208,166,[81,125],1],
  [208,167,[81,125],-1],
  [208,171,[39,104],1],
  [208,171,[106,9],-1],
  [208,177,[106,11],-1],
  [208,190,[100,71],1],
  [208,195,[3,78],1],
  [208,195,[80,96],-1],
  [208,196,[39,61],1],
  [208,200,[74,68],-1],
  [208,200,[122,35],1],
  [208,204,[7,43],-1],
  [208,204,[74,75],1],
  [208,204,[122,32],-1],
  [208,208,[7,120],1],
  [208,209,[67,124],1],
  [208,209,[100,32],1],
  [208,212,[51,58],-1],
  [209,51,[18],-1],
  [209,65,[88],1],
  [209,82,[11],1],
  [209,116,[21],-1],
  [209,117,[21],-1],
  [209,129,[33],-1],
  [209,136,[97],1],
  [209,137,[93],1],
  [209,151,[54],1],
  [209,152,[54],1],
  [209,153,[6],-1],
  [209,172,[100],1],
  [209,173,[100],1],
  [209,174,[100],-1],
  [209,175,[100],1],
  [209,176,[95],1],
  [209,198,[56],1],
  [209,202,[89],-1],
  [209,203,[89],1],
  [209,3,[6,70],1],
  [209,3,[18,35],-1],
  [209,3,[58,122],-1],
  [209,4,[6,70],-1],
  [209,6,[64,25],1],
  [209,6,[86,89],-1],
  [209,6,[100,62],-1],
  [209,7,[64,25],-1],
  [209,16,[100,13],-1],
  [209,17,[100,51],-1],
  [209,18,[88,96],-1],
  [209,19,[18,72],1],
  [209,23,[76,95],1],
  [209,25,[76,95],1],
  [209,29,[97,99],-1],
  [209,30,[88,93],-2],
  [209,30,[97,99],1],
  [209,32,[3,87],1],
  [209,36,[64,91],-2],
  [209,36,[93,23],-1],
  [209,39,[88,44],2],
  [209,40,[7,27],-1],
  [209,41,[97,9],-1],
  [209,42,[6,12],-1],
  [209,42,[7,32],1],
  [209,43,[110,113],-1],
  [209,48,[88,110],-1],
  [209,49,[88,110],-1],
  [209,53,[64,82],-1],
  [209,53,[88,98],1],
  [209,53,[91,99],1],
  [209,53,[110,118],-1],
  [209,54,[91,99],-1],
  [209,59,[3,18],-1],
  [209,59,[20,31],1],
  [209,59,[33,61],1],
  [209,62,[47,84],1],
  [209,63,[47,84],-1],
  [209,66,[46,111],-1],
  [209,66,[64,122],1],
  [209,67,[18,22],-1],
  [209,67,[100,104],-1],
  [209,68,[86,93],-1],
  [209,68,[95,99],1],
  [209,69,[3,118],-1],
  [209,69,[110,114],-1],
  [209,70,[3,118],1],
  [209,70,[95,99],1],
  [209,70,[110,114],1],
  [209,73,[18,94],-1],
  [209,74,[20,92],1],
  [209,74,[54,120],1],
  [209,76,[84,93],-2],
  [209,76,[110,119],1],
  [209,77,[3,113],1],
  [209,77,[6,41],-1],
  [209,77,[84,93],1],
  [209,78,[3,113],-1],
  [209,78,[110,119],-1],
  [209,86,[90,23],-1],
  [209,88,[61,95],1],
  [209,89,[3,63],-1],
  [209,89,[6,69],-1],
  [209,89,[7,103],1],
  [209,89,[18,34],1],
  [209,90,[3,63],-1],
  [209,90,[6,69],-1],
  [209,90,[7,103],1],
  [209,90,[18,34],1],
  [209,91,[3,63],1],
  [209,91,[6,69],1],
  [209,91,[18,34],-1],
  [209,91,[61,95],1],
  [209,91,[110,75],1],
  [209,92,[61,100],1],
  [209,93,[61,100],1],
  [209,95,[20,126],1],
  [209,95,[54,69],1],
  [209,95,[86,110],-1],
  [209,97,[56,106],-1],
  [209,99,[6,87],-1],
  [209,99,[54,76],-1],
  [209,99,[89,99],1],
  [209,104,[21,123],-1],
  [209,105,[7,22],-1],
  [209,106,[50,100],1],
  [209,111,[6,109],-1],
  [209,112,[6,109],1],
  [209,112,[7,83],-1],
  [209,112,[21,124],-1],
  [209,112,[22,84],1],
  [209,112,[67,111],-1],
  [209,115,[21,126],-1],
  [209,115,[58,101],-1],
  [209,118,[88,117],1],
  [209,122,[56,97],-1],
  [209,123,[46,91],2],
  [209,125,[6,95],-1],
  [209,131,[22,89],1],
  [209,131,[56,29],1],
  [209,131,[88,51],2],
  [209,131,[91,48],-2],
  [209,132,[54,55],1],
  [209,133,[3,33],-1],
  [209,133,[7,16],-1],
  [209,139,[7,70],-1],
  [209,140,[7,70],1],
  [209,140,[88,75],1],
  [209,142,[95,94],-1],
  [209,147,[58,111],1],
  [209,148,[84,88],-1],
  [209,148,[90,97],1],
  [209,148,[95,17],1],
  [209,158,[3,54],-1],
  [209,158,[7,61],1],
  [209,165,[11,64],-1],
  [209,166,[88,16],-1],
  [209,166,[110,36],1],
  [209,167,[64,61],1],
  [209,167,[95,124],-1],
  [209,171,[7,40],-1],
  [209,171,[84,114],1],
  [209,171,[89,122],-1],
  [209,171,[111,9],-1],
  [209,177,[91,97],1],
  [209,177,[111,11],-1],
  [209,178,[91,97],1],
  [209,179,[91,97],-1],
  [209,180,[21,66],1],
  [209,188,[91,44],2],
  [209,189,[20,88],1],
  [209,190,[20,88],1],
  [209,190,[22,93],-1],
  [209,190,[91,44],-2],
  [209,190,[100,4],-1],
  [209,191,[64,70],1],
  [209,195,[97,17],1],
  [209,196,[50,61],1],
  [209,200,[20,28],-1],
  [209,200,[64,16],1],
  [209,200,[102,110],1],
  [209,201,[79,95],-1],
  [209,201,[90,27],-1],
  [209,208,[3,60],-1],
  [209,208,[95,27],-1],
  [209,212,[40,58],-1],
  [209,212,[53,84],1],
  [209,212,[68,86],-1],
  [209,213,[53,84],-1],
  [209,213,[68,86],1],
  [209,213,[70,88],1],
  [210,63,[88],-1],
  [210,76,[19],1],
  [210,77,[19],-1],
  [210,2,[89,59],-1],
  [210,13,[126,53],1],
  [210,14,[86,49],1],
  [210,20,[85,89],1],
  [210,20,[86,2],1],
  [210,21,[86,2],1],
  [210,34,[88,94],1],
  [210,44,[19,103],1],
  [210,51,[89,8],-1],
  [210,60,[19,49],-1],
  [210,83,[47,86],-1],
  [210,83,[50,89],1],
  [210,102,[91,76],-1],
  [210,103,[91,76],1],
  [210,110,[44,86],1],
  [210,114,[91,65],1],
  [210,128,[126,30],1],
  [210,135,[19,114],1],
  [210,136,[21,86],-1],
  [210,136,[94,126],1],
  [210,137,[25,92],-1],
  [210,144,[86,88],1],
  [210,156,[7,19],1],
  [210,163,[126,32],1],
  [210,172,[27,67],-1],
  [210,174,[27,67],1],
  [210,175,[89,90],1],
  [210,176,[22,91],-1],
  [210,181,[19,21],-1],
  [210,181,[89,92],1],
  [210,181,[126,48],-1],
  [210,182,[126,48],-1],
  [210,183,[89,92],1],
  [210,183,[126,48],-1],
  [210,186,[122,126],-1],
  [210,197,[126,49],1],
  [210,198,[19,77],1],
  [210,198,[85,86],1],
  [210,199,[19,88],1],
  [210,210,[19,108],-1],
  [211,75,[116],-1],
  [211,179,[79],-1],
  [211,0,[90,69],2],
  [211,1,[90,69],1],
  [211,2,[90,69],1],
  [211,12,[116,96],-1],
  [211,20,[85,89],-1],
  [211,34,[54,63],-1],
  [211,46,[47,63],-1],
  [211,51,[45,63],1],
  [211,57,[26,63],-1],
  [211,64,[63,90],-1],
  [211,64,[81,99],1],
  [211,65,[63,90],-1],
  [211,71,[63,79],1],
  [211,71,[118,125],-1],
  [211,79,[90,111],-1],
  [211,101,[63,3],-1],
  [211,110,[50,92],-1],
  [211,113,[79,116],1],
  [211,130,[26,92],-1],
  [211,130,[76,118],1],
  [211,137,[25,92],1],
  [211,141,[85,116],-1],
  [211,156,[79,30],-1],
  [211,161,[90,30],1],
  [211,172,[89,90],-1],
  [211,174,[85,114],1],
  [211,174,[89,90],1],
  [211,175,[85,114],-1],
  [211,175,[89,90],-1],
  [211,181,[89,92],-1],
  [211,183,[89,92],-1],
  [211,186,[122,126],1],
  [211,198,[85,86],-1],
  [211,206,[90,32],-1],
  [212,128,[102],1],
  [212,129,[102],-1],
  [212,163,[100],1],
  [212,173,[35],1],
  [212,174,[35],-1],
  [212,15,[38,41],-1],
  [212,15,[74,1],1],
  [212,16,[35,13],-1],
  [212,16,[38,41],1],
  [212,17,[74,89],-1],
  [212,23,[74,78],1],
  [212,28,[38,43],-1],
  [212,28,[59,1],1],
  [212,31,[33,77],1],
  [212,40,[74,72],-1],
  [212,67,[39,67],1],
  [212,84,[74,82],-1],
  [212,85,[74,82],1],
  [212,89,[59,105],-1],
  [212,90,[57,79],-1],
  [212,90,[59,105],-1],
  [212,91,[33,43],-1],
  [212,91,[59,105],1],
  [212,92,[39,72],1],
  [212,92,[74,30],1],
  [212,97,[33,74],-1],
  [212,105,[74,83],-1],
  [212,111,[59,102],1],
  [212,112,[74,22],-1],
  [212,131,[45,100],1],
  [212,132,[33,60],1],
  [212,133,[15,74],1],
  [212,133,[31,100],-1],
  [212,147,[33,35],-1],
  [212,189,[35,4],1],
  [212,200,[35,37],1],
  [212,204,[33,98],-1],
  [212,209,[39,57],-1],
  [212,209,[41,59],-1],
  [212,209,[43,74],1],
  [213,71,[118],-1],
  [213,8,[45,116],-1],
  [213,8,[47,118],1],
  [213,16,[76,79],-1],
  [213,17,[76,92],-1],
  [213,28,[76,27],1],
  [213,40,[76,67],-1],
  [213,63,[65,103],-1],
  [213,66,[116,89],1],
  [213,67,[39,67],-1],
  [213,69,[65,110],-1],
  [213,70,[65,110],1],
  [213,76,[116,60],1],
  [213,76,[118,56],-1],
  [213,77,[116,60],-1],
  [213,77,[118,56],1],
  [213,85,[76,22],-1],
  [213,89,[47,69],-1],
  [213,90,[47,69],-1],
  [213,90,[57,79],1],
  [213,91,[47,69],1],
  [213,92,[39,72],-1],
  [213,92,[76,121],-1],
  [213,97,[118,55],1],
  [213,105,[76,80],-1],
  [213,111,[76,82],-1],
  [213,112,[76,82],1],
  [213,132,[65,113],1],
  [213,142,[16,76],-1],
  [213,148,[15,76],-1],
  [213,155,[118,84],1],
  [213,196,[57,116],-1],
  [213,196,[61,118],1],
  [213,200,[65,69],-1],
  [213,208,[69,76],-1],
  [213,208,[118,88],1],
  [213,209,[39,57],1],
  [213,209,[69,87],-1]
 ]
}

